A Swift Fix for Nuclear Outbursts

In November 2020, the Swift team announced an update to the UltraViolet and Optical Telescope calibration to correct for the loss of sensitivity over time. This correction affects observations in the three near ultraviolet (UV) filters, by up to 0.3 mag in some cases. As UV photometry is critical to characterizing tidal disruption events (TDEs) and other peculiar nuclear outbursts, we re-computed published Swift data for TDEs and other singular nuclear outbursts with Swift photometry in 2015 or later, as a service to the community. Using archival UV, optical, and infrared photometry we ran host SED fits for each host galaxy. From these, we computed synthetic host magnitudes and host-galaxy properties. We calculated host-subtracted magnitudes for each transient and computed blackbody fits. In addition to the nuclear outbursts, we include the ambiguous transient ATLAS18qqn (AT2018cow), which has been classifed as a potential TDE on an intermediate mass black hole. Finally, with updated bolometric light curves, we recover the relationship of \citet{hinkle20a}, where more luminous TDEs decay more slowly than less luminous TDEs, with decreased scatter as compared to the original relationship.

==> anc/blackbody_fits_mr.txt <==
Title: A Swift Fix for Nuclear Outbursts
Authors: Hinkle, Holoien, Shappee, & Auchettl
Table: Table 7 - Blackbody Fits
================================================================================
Byte-by-byte Description of file: blackbody_fits_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label              Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---     Object             Discovery Name of Transient
  14- 22 A9     ---     TNSID              Transient Name Server ID (1)
  24- 31 F8.2   d       MJD                Modified Julian Date
  33- 37 F5.2   erg/s   log(Luminosity)    Log of Blackbody Luminosity
  39- 42 F4.2   erg/s   LLowerUncertainty  Lower Uncertainty on Luminosity (2)
  44- 47 F4.2   erg/s   LUpperUncertainty  Upper Uncertainty on Luminosity (2)
  49- 53 F5.2   cm      log(Radius)        Log of Blackbody Radius
  55- 58 F4.2   cm      RLowerUncertainty  Lower Uncertainty on Radius (2)
  60- 63 F4.2   cm      RUpperUncertainty  Upper Uncertainty on Radius (2)
  65- 68 F4.2   K       log(Temperature)   Log of Blackbody Temperature
  70- 73 F4.2   K       TLowerUncertainty  Lower Uncertainty on Temperature (2)
  75- 78 F4.2   K       TUpperUncertainty  Upper Uncertainty on Temperature (2)
--------------------------------------------------------------------------------
Note (1):   A value of '----' indicates that the transient was not assigned a TNS ID or was discovered prior to 2016, when the Transient Name Server went online.
Note (2):   All uncertainties are given in log space.
--------------------------------------------------------------------------------
ASASSN-14ae  ----      56684.90 43.96 0.02 0.02 14.84 0.02 0.02 4.36 0.01 0.01
ASASSN-14ae  ----      56687.04 43.92 0.02 0.02 14.88 0.03 0.03 4.33 0.02 0.02
ASASSN-14ae  ----      56697.70 43.64 0.01 0.01 14.95 0.02 0.02 4.22 0.01 0.01
ASASSN-14ae  ----      56702.77 43.58 0.01 0.01 14.98 0.02 0.02 4.19 0.01 0.01
ASASSN-14ae  ----      56707.88 43.51 0.01 0.01 14.89 0.03 0.03 4.22 0.02 0.02
ASASSN-14ae  ----      56729.11 43.13 0.02 0.02 14.64 0.06 0.05 4.25 0.03 0.03
ASASSN-14ae  ----      56734.38 43.09 0.03 0.03 14.60 0.09 0.08 4.26 0.04 0.05
ASASSN-14ae  ----      56738.53 43.05 0.02 0.03 14.49 0.05 0.05 4.30 0.03 0.03
ASASSN-14ae  ----      56739.39 43.04 0.02 0.02 14.52 0.05 0.04 4.29 0.03 0.03
ASASSN-14ae  ----      56744.18 43.06 0.04 0.06 14.38 0.08 0.07 4.36 0.04 0.06
ASASSN-14ae  ----      56749.78 43.12 0.12 0.22 14.21 0.14 0.12 4.46 0.09 0.13
ASASSN-14ae  ----      56755.32 42.88 0.02 0.03 14.43 0.08 0.07 4.29 0.04 0.04
ASASSN-14ae  ----      56760.19 42.89 0.10 0.25 14.18 0.19 0.16 4.42 0.10 0.16
ASASSN-14ae  ----      56763.39 42.83 0.03 0.07 14.34 0.11 0.09 4.32 0.05 0.07
ASASSN-14ae  ----      56770.05 43.10 0.20 0.23 14.01 0.12 0.15 4.56 0.12 0.12
ASASSN-14ae  ----      56794.66 42.98 0.23 0.17 13.81 0.08 0.14 4.63 0.12 0.08
ASASSN-14ae  ----      56799.40 42.84 0.21 0.25 13.90 0.13 0.19 4.54 0.15 0.13
ASASSN-14ae  ----      56804.11 42.64 0.11 0.27 14.03 0.21 0.21 4.43 0.14 0.17
ASASSN-14ae  ----      56809.31 42.85 0.23 0.22 13.82 0.10 0.17 4.59 0.14 0.11
ASASSN-14ae  ----      56814.44 42.47 0.05 0.09 14.43 0.27 0.23 4.18 0.09 0.14
ASASSN-14ae  ----      56825.86 42.35 0.11 0.31 13.92 0.25 0.31 4.41 0.18 0.20
ASASSN-14ae  ----      56828.44 42.48 0.12 0.28 13.95 0.21 0.22 4.43 0.14 0.18
ASASSN-14ae  ----      57429.78 42.12 0.10 0.28 14.01 0.38 0.40 4.29 0.18 0.27
ASASSN-14ae  ----      57435.16 42.06 0.10 0.25 13.95 0.36 0.40 4.31 0.19 0.25
ASASSN-14ae  ----      57439.22 42.02 0.08 0.20 13.97 0.34 0.31 4.30 0.15 0.23
ASASSN-14li  ----      56991.43 44.04 0.10 0.10 14.27 0.04 0.04 4.66 0.05 0.04
ASASSN-14li  ----      56993.88 43.68 0.06 0.08 14.36 0.04 0.04 4.53 0.04 0.04
ASASSN-14li  ----      56995.28 43.97 0.10 0.11 14.26 0.04 0.05 4.65 0.05 0.05
ASASSN-14li  ----      56998.24 43.77 0.08 0.10 14.31 0.05 0.04 4.57 0.04 0.05
ASASSN-14li  ----      57001.60 43.65 0.07 0.08 14.33 0.04 0.04 4.54 0.04 0.04
ASASSN-14li  ----      57004.16 43.97 0.11 0.09 14.19 0.03 0.04 4.68 0.05 0.04
ASASSN-14li  ----      57007.26 43.79 0.11 0.12 14.21 0.05 0.05 4.63 0.05 0.06
ASASSN-14li  ----      57010.80 43.75 0.10 0.12 14.19 0.05 0.05 4.63 0.05 0.06
ASASSN-14li  ----      57013.06 43.69 0.10 0.12 14.23 0.06 0.05 4.59 0.05 0.06
ASASSN-14li  ----      57016.06 43.70 0.11 0.13 14.17 0.06 0.05 4.62 0.05 0.06
ASASSN-14li  ----      57019.51 43.67 0.11 0.12 14.16 0.05 0.06 4.62 0.06 0.06
ASASSN-14li  ----      57022.71 43.55 0.09 0.12 14.21 0.06 0.05 4.57 0.05 0.06
ASASSN-14li  ----      57029.32 43.36 0.08 0.11 14.20 0.06 0.05 4.53 0.05 0.06
ASASSN-14li  ----      57033.10 43.64 0.13 0.11 14.06 0.05 0.06 4.66 0.06 0.05
ASASSN-14li  ----      57036.06 43.33 0.08 0.10 14.19 0.06 0.05 4.53 0.04 0.05
ASASSN-14li  ----      57039.03 43.55 0.12 0.13 14.06 0.05 0.06 4.64 0.06 0.06
ASASSN-14li  ----      57042.23 43.40 0.12 0.16 14.11 0.08 0.07 4.58 0.06 0.08
ASASSN-14li  ----      57045.56 43.21 0.08 0.11 14.16 0.07 0.06 4.51 0.05 0.06
ASASSN-14li  ----      57048.75 43.22 0.08 0.11 14.15 0.07 0.06 4.51 0.05 0.06
ASASSN-14li  ----      57051.46 43.33 0.09 0.13 14.12 0.07 0.06 4.56 0.05 0.06
ASASSN-14li  ----      57054.00 43.29 0.09 0.12 14.13 0.07 0.06 4.54 0.05 0.06
ASASSN-14li  ----      57057.53 43.25 0.08 0.11 14.14 0.06 0.06 4.53 0.05 0.06
ASASSN-14li  ----      57059.80 43.35 0.12 0.14 14.08 0.07 0.07 4.58 0.06 0.07
ASASSN-14li  ----      57065.79 43.33 0.10 0.14 14.10 0.07 0.06 4.57 0.06 0.07
ASASSN-14li  ----      57068.78 42.87 0.04 0.07 14.25 0.07 0.06 4.38 0.04 0.05
ASASSN-14li  ----      57071.71 43.17 0.09 0.12 14.13 0.07 0.06 4.52 0.05 0.07
ASASSN-14li  ----      57074.85 43.24 0.12 0.16 14.05 0.08 0.07 4.57 0.07 0.08
ASASSN-14li  ----      57077.57 43.29 0.14 0.16 13.99 0.07 0.08 4.61 0.07 0.07
ASASSN-14li  ----      57080.89 43.20 0.12 0.16 14.02 0.08 0.07 4.58 0.07 0.08
ASASSN-14li  ----      57086.88 43.20 0.15 0.17 13.96 0.08 0.08 4.60 0.08 0.08
ASASSN-14li  ----      57089.35 43.21 0.15 0.15 13.91 0.07 0.08 4.63 0.08 0.07
ASASSN-14li  ----      57099.39 43.06 0.16 0.19 13.94 0.09 0.10 4.58 0.09 0.09
ASASSN-14li  ----      57102.39 43.04 0.16 0.17 13.89 0.08 0.09 4.60 0.09 0.08
ASASSN-14li  ----      57108.77 43.16 0.15 0.12 13.82 0.05 0.07 4.67 0.08 0.05
ASASSN-14li  ----      57111.90 42.94 0.14 0.18 13.92 0.09 0.09 4.56 0.08 0.09
ASASSN-14li  ----      57114.09 42.96 0.16 0.20 13.90 0.10 0.10 4.58 0.09 0.10
ASASSN-14li  ----      57117.69 42.93 0.15 0.19 13.91 0.10 0.10 4.56 0.09 0.10
ASASSN-14li  ----      57120.28 42.89 0.16 0.21 13.88 0.10 0.11 4.57 0.09 0.10
ASASSN-14li  ----      57123.54 42.99 0.18 0.17 13.82 0.07 0.10 4.63 0.09 0.08
ASASSN-14li  ----      57126.14 43.02 0.17 0.14 13.79 0.06 0.09 4.65 0.09 0.06
ASASSN-14li  ----      57129.20 42.88 0.17 0.19 13.84 0.09 0.11 4.59 0.10 0.09
ASASSN-14li  ----      57132.46 43.00 0.18 0.14 13.78 0.06 0.09 4.65 0.09 0.07
ASASSN-14li  ----      57136.12 42.98 0.18 0.14 13.77 0.06 0.09 4.65 0.09 0.06
ASASSN-14li  ----      57139.32 43.06 0.17 0.11 13.77 0.05 0.08 4.67 0.08 0.05
ASASSN-14li  ----      57147.56 42.97 0.17 0.12 13.74 0.05 0.08 4.66 0.08 0.06
ASASSN-14li  ----      57150.22 42.85 0.17 0.19 13.81 0.09 0.10 4.59 0.09 0.09
ASASSN-14li  ----      57153.42 42.88 0.18 0.19 13.80 0.09 0.11 4.61 0.10 0.09
ASASSN-14li  ----      57156.35 42.94 0.18 0.15 13.77 0.07 0.10 4.63 0.09 0.07
ASASSN-14li  ----      57173.04 42.88 0.19 0.17 13.76 0.07 0.10 4.63 0.10 0.08
ASASSN-14li  ----      57176.10 42.60 0.12 0.19 13.93 0.13 0.12 4.47 0.09 0.11
ASASSN-14li  ----      57179.19 42.58 0.17 0.27 13.92 0.17 0.19 4.47 0.14 0.15
ASASSN-14li  ----      57182.09 42.65 0.21 0.25 13.78 0.12 0.16 4.56 0.13 0.12
ASASSN-14li  ----      57185.96 42.86 0.18 0.14 13.71 0.06 0.10 4.65 0.10 0.07
ASASSN-14li  ----      57191.81 42.60 0.16 0.24 13.84 0.14 0.13 4.52 0.10 0.13
ASASSN-14li  ----      57194.66 42.78 0.20 0.20 13.76 0.09 0.12 4.60 0.11 0.09
ASASSN-14li  ----      57200.38 42.72 0.20 0.22 13.79 0.11 0.13 4.57 0.12 0.11
ASASSN-14li  ----      57203.77 42.75 0.20 0.18 13.72 0.08 0.12 4.61 0.11 0.09
ASASSN-14li  ----      57226.25 42.82 0.19 0.17 13.74 0.08 0.11 4.62 0.10 0.08
ASASSN-14li  ----      57230.38 42.78 0.21 0.16 13.70 0.07 0.11 4.63 0.11 0.08
ASASSN-14li  ----      57236.36 42.74 0.20 0.19 13.72 0.09 0.12 4.61 0.11 0.09
ASASSN-14li  ----      57238.82 42.86 0.17 0.11 13.66 0.05 0.08 4.67 0.08 0.05
ASASSN-14li  ----      57242.09 42.74 0.20 0.20 13.76 0.09 0.12 4.59 0.11 0.10
ASASSN-14li  ----      57246.87 42.84 0.20 0.14 13.70 0.06 0.11 4.65 0.10 0.07
ASASSN-14li  ----      57340.71 42.72 0.21 0.18 13.70 0.08 0.12 4.62 0.12 0.09
ASASSN-14li  ----      57351.81 42.59 0.19 0.23 13.76 0.12 0.14 4.55 0.12 0.12
ASASSN-14li  ----      57354.67 42.44 0.24 0.25 13.68 0.13 0.21 4.55 0.17 0.13
ASASSN-14li  ----      57357.33 42.42 0.14 0.27 13.88 0.19 0.19 4.45 0.13 0.16
ASASSN-14li  ----      57360.18 42.62 0.23 0.17 13.63 0.08 0.14 4.63 0.12 0.08
ASASSN-14li  ----      57363.92 42.60 0.24 0.19 13.65 0.09 0.15 4.61 0.14 0.09
ASASSN-14li  ----      57366.90 42.58 0.23 0.19 13.64 0.09 0.15 4.61 0.13 0.09
ASASSN-14li  ----      57369.83 42.73 0.19 0.13 13.62 0.05 0.09 4.66 0.09 0.06
ASASSN-14li  ----      57372.22 42.52 0.20 0.23 13.72 0.12 0.15 4.55 0.12 0.12
ASASSN-14li  ----      57375.54 42.60 0.25 0.21 13.68 0.10 0.17 4.60 0.15 0.10
ASASSN-14li  ----      57378.10 42.58 0.22 0.24 13.73 0.12 0.17 4.57 0.14 0.12
ASASSN-14li  ----      57411.45 42.65 0.23 0.19 13.67 0.09 0.14 4.62 0.13 0.09
ASASSN-14li  ----      57417.49 42.51 0.23 0.24 13.70 0.12 0.18 4.56 0.15 0.12
ASASSN-14li  ----      57423.00 42.32 0.14 0.30 13.85 0.21 0.26 4.44 0.17 0.18
ASASSN-14li  ----      57426.47 42.26 0.17 0.37 13.83 0.23 0.37 4.43 0.23 0.21
ASASSN-14li  ----      57427.72 42.42 0.19 0.29 13.80 0.17 0.23 4.49 0.16 0.16
ASASSN-14li  ----      57429.67 42.32 0.10 0.33 13.93 0.25 0.28 4.40 0.17 0.21
ASASSN-14li  ----      57432.79 42.61 0.24 0.20 13.66 0.09 0.16 4.61 0.14 0.09
ASASSN-14li  ----      57435.71 42.58 0.22 0.23 13.70 0.11 0.15 4.58 0.13 0.11
ASASSN-14li  ----      57519.78 42.44 0.19 0.29 13.78 0.16 0.19 4.51 0.14 0.15
ASASSN-14li  ----      57522.51 42.62 0.23 0.18 13.64 0.08 0.14 4.62 0.12 0.08
ASASSN-14li  ----      57526.69 42.38 0.17 0.27 13.79 0.17 0.19 4.48 0.14 0.15
ASASSN-14li  ----      57542.65 42.69 0.21 0.16 13.64 0.07 0.12 4.64 0.11 0.07
ASASSN-14li  ----      57545.46 42.59 0.26 0.22 13.69 0.10 0.18 4.59 0.16 0.11
ASASSN-14li  ----      57546.37 42.64 0.23 0.18 13.66 0.08 0.14 4.62 0.13 0.09
ASASSN-14li  ----      57550.10 42.62 0.23 0.20 13.66 0.09 0.14 4.61 0.13 0.09
ASASSN-14li  ----      57554.35 42.43 0.21 0.28 13.76 0.16 0.21 4.52 0.16 0.15
ASASSN-14li  ----      57718.01 42.47 0.22 0.27 13.73 0.14 0.20 4.54 0.15 0.14
ASASSN-14li  ----      57819.60 42.33 0.19 0.32 13.77 0.19 0.30 4.49 0.21 0.18
ASASSN-14li  ----      57820.40 42.61 0.24 0.19 13.65 0.09 0.15 4.61 0.13 0.09
ASASSN-14li  ----      57821.94 42.55 0.26 0.22 13.68 0.11 0.20 4.58 0.16 0.11
ASASSN-14li  ----      57826.85 42.39 0.19 0.30 13.78 0.17 0.21 4.49 0.16 0.16
ASASSN-14li  ----      57828.57 42.56 0.26 0.22 13.69 0.11 0.18 4.58 0.15 0.11
ASASSN-14li  ----      57833.50 42.26 0.12 0.32 13.87 0.23 0.28 4.42 0.17 0.20
ASASSN-14li  ----      58223.50 42.50 0.17 0.19 13.65 0.09 0.11 4.59 0.10 0.10
ASASSN-14li  ----      58224.54 42.60 0.17 0.13 13.56 0.06 0.09 4.66 0.09 0.06
ASASSN-14li  ----      58225.47 42.56 0.20 0.14 13.56 0.06 0.11 4.64 0.10 0.07
ASASSN-15oi  ----      57259.33 44.29 0.02 0.02 15.00 0.02 0.02 4.36 0.01 0.01
ASASSN-15oi  ----      57264.39 44.20 0.02 0.03 14.85 0.02 0.02 4.41 0.01 0.02
ASASSN-15oi  ----      57268.74 44.17 0.03 0.04 14.73 0.03 0.02 4.46 0.02 0.02
ASASSN-15oi  ----      57272.51 44.18 0.04 0.05 14.62 0.03 0.03 4.52 0.02 0.03
ASASSN-15oi  ----      57276.09 44.17 0.06 0.07 14.53 0.04 0.03 4.56 0.03 0.03
ASASSN-15oi  ----      57280.68 44.17 0.08 0.10 14.43 0.04 0.04 4.61 0.04 0.04
ASASSN-15oi  ----      57285.41 44.14 0.09 0.11 14.39 0.05 0.05 4.63 0.05 0.05
ASASSN-15oi  ----      57291.43 44.14 0.11 0.10 14.31 0.04 0.05 4.67 0.05 0.05
ASASSN-15oi  ----      57294.58 44.21 0.06 0.03 14.24 0.01 0.03 4.72 0.03 0.01
ASASSN-15oi  ----      57300.23 44.09 0.07 0.04 14.19 0.02 0.03 4.72 0.03 0.02
ASASSN-15oi  ----      57303.62 44.05 0.07 0.04 14.17 0.02 0.03 4.72 0.03 0.02
ASASSN-15oi  ----      57306.49 43.99 0.09 0.05 14.15 0.02 0.04 4.71 0.04 0.02
ASASSN-15oi  ----      57309.41 43.98 0.08 0.04 14.13 0.02 0.03 4.72 0.03 0.02
ASASSN-15oi  ----      57312.13 43.93 0.09 0.05 14.12 0.02 0.04 4.71 0.04 0.02
ASASSN-15oi  ----      57318.71 43.82 0.11 0.07 14.09 0.03 0.05 4.70 0.05 0.03
ASASSN-15oi  ----      57324.05 43.74 0.11 0.06 14.04 0.03 0.05 4.70 0.05 0.03
ASASSN-15oi  ----      57327.92 43.71 0.11 0.06 14.03 0.03 0.05 4.70 0.05 0.03
ASASSN-15oi  ----      57330.42 43.66 0.13 0.08 14.03 0.03 0.06 4.69 0.06 0.04
ASASSN-15oi  ----      57333.43 43.60 0.13 0.08 13.99 0.03 0.06 4.69 0.06 0.04
ASASSN-15oi  ----      57336.14 43.56 0.17 0.11 14.01 0.04 0.08 4.67 0.08 0.05
ASASSN-15oi  ----      57339.33 43.56 0.13 0.08 13.97 0.03 0.06 4.69 0.06 0.04
ASASSN-15oi  ----      57342.07 43.55 0.17 0.10 14.00 0.04 0.08 4.67 0.08 0.05
ASASSN-15oi  ----      57345.79 43.54 0.16 0.10 13.98 0.04 0.07 4.68 0.08 0.04
ASASSN-15oi  ----      57348.38 43.54 0.12 0.07 13.95 0.03 0.06 4.70 0.06 0.03
ASASSN-15oi  ----      57468.70 42.23 0.12 0.29 14.01 0.38 0.49 4.31 0.22 0.28
ASASSN-15oi  ----      57501.20 42.13 0.11 0.29 14.23 0.49 0.45 4.18 0.17 0.28
ASASSN-15oi  ----      57506.20 42.17 0.18 0.32 13.72 0.22 0.43 4.46 0.26 0.20
ASASSN-15oi  ----      57528.74 42.10 0.15 0.34 13.90 0.36 0.49 4.33 0.24 0.28
ASASSN-15oi  ----      57600.03 42.19 0.26 0.62 14.52 0.69 0.82 4.05 0.22 0.32
ASASSN-17cv  AT2017bgt 57832.52 44.52 0.03 0.04 15.04 0.03 0.03 4.40 0.02 0.02
ASASSN-17cv  AT2017bgt 57838.61 44.52 0.04 0.04 15.03 0.03 0.03 4.40 0.02 0.03
ASASSN-17cv  AT2017bgt 57846.20 44.59 0.05 0.06 14.98 0.04 0.04 4.44 0.03 0.04
ASASSN-17cv  AT2017bgt 57854.56 44.58 0.04 0.04 15.05 0.03 0.03 4.41 0.03 0.03
ASASSN-17cv  AT2017bgt 57859.55 44.53 0.03 0.03 15.09 0.03 0.03 4.38 0.02 0.02
ASASSN-17cv  AT2017bgt 57867.04 44.53 0.03 0.04 15.07 0.03 0.03 4.38 0.02 0.02
ASASSN-17cv  AT2017bgt 57910.49 44.48 0.03 0.04 15.06 0.03 0.03 4.38 0.02 0.02
ASASSN-17cv  AT2017bgt 57918.72 44.59 0.05 0.06 14.97 0.04 0.04 4.45 0.03 0.04
ASASSN-17cv  AT2017bgt 57925.11 44.50 0.04 0.04 15.02 0.03 0.03 4.40 0.02 0.02
ASASSN-17cv  AT2017bgt 57954.40 44.37 0.03 0.03 15.07 0.03 0.03 4.34 0.02 0.02
ASASSN-17cv  AT2017bgt 57968.90 44.36 0.03 0.03 15.04 0.03 0.03 4.36 0.02 0.02
ASASSN-17cv  AT2017bgt 57982.30 44.42 0.03 0.04 15.03 0.04 0.04 4.38 0.03 0.03
ASASSN-17cv  AT2017bgt 58221.84 44.23 0.03 0.03 15.05 0.03 0.03 4.32 0.02 0.02
ASASSN-18el  AT2018zf  58255.58 43.53 0.01 0.02 14.77 0.02 0.02 4.29 0.01 0.01
ASASSN-18el  AT2018zf  58269.37 43.49 0.02 0.02 14.75 0.02 0.02 4.28 0.01 0.01
ASASSN-18el  AT2018zf  58283.39 43.44 0.01 0.01 14.76 0.02 0.02 4.26 0.01 0.01
ASASSN-18el  AT2018zf  58309.64 43.38 0.01 0.01 14.74 0.02 0.02 4.26 0.01 0.01
ASASSN-18el  AT2018zf  58323.04 43.35 0.01 0.02 14.71 0.02 0.02 4.27 0.01 0.01
ASASSN-18el  AT2018zf  58337.85 43.32 0.02 0.02 14.68 0.02 0.02 4.28 0.01 0.02
ASASSN-18el  AT2018zf  58353.48 43.28 0.02 0.02 14.65 0.03 0.02 4.28 0.02 0.02
ASASSN-18el  AT2018zf  58394.37 43.05 0.01 0.01 14.71 0.03 0.03 4.20 0.02 0.02
ASASSN-18el  AT2018zf  58410.60 43.23 0.02 0.02 14.61 0.03 0.03 4.29 0.02 0.02
ASASSN-18el  AT2018zf  58414.57 43.22 0.02 0.02 14.61 0.03 0.03 4.29 0.02 0.02
ASASSN-18el  AT2018zf  58443.04 43.18 0.02 0.02 14.57 0.03 0.03 4.30 0.02 0.02
ASASSN-18el  AT2018zf  58458.47 43.21 0.02 0.02 14.59 0.03 0.03 4.29 0.02 0.02
ASASSN-18el  AT2018zf  58464.11 43.19 0.02 0.03 14.56 0.03 0.03 4.30 0.02 0.02
ASASSN-18el  AT2018zf  58570.29 43.03 0.02 0.02 14.59 0.03 0.03 4.25 0.02 0.02
ASASSN-18jd  AT2018bcb 58249.81 44.59 0.02 0.02 15.17 0.03 0.03 4.35 0.02 0.02
ASASSN-18jd  AT2018bcb 58255.39 44.59 0.02 0.02 15.18 0.03 0.03 4.34 0.02 0.02
ASASSN-18jd  AT2018bcb 58257.12 44.57 0.01 0.02 15.19 0.03 0.03 4.34 0.01 0.02
ASASSN-18jd  AT2018bcb 58259.50 44.60 0.02 0.03 15.11 0.03 0.03 4.38 0.02 0.02
ASASSN-18jd  AT2018bcb 58261.63 44.60 0.02 0.02 15.15 0.03 0.03 4.36 0.02 0.02
ASASSN-18jd  AT2018bcb 58266.94 44.55 0.02 0.02 15.15 0.03 0.03 4.35 0.02 0.02
ASASSN-18jd  AT2018bcb 58268.73 44.57 0.02 0.02 15.12 0.03 0.03 4.37 0.02 0.02
ASASSN-18jd  AT2018bcb 58272.39 44.56 0.02 0.02 15.15 0.03 0.03 4.35 0.02 0.02
ASASSN-18jd  AT2018bcb 58276.84 44.53 0.02 0.02 15.13 0.03 0.03 4.36 0.02 0.02
ASASSN-18jd  AT2018bcb 58280.95 44.53 0.02 0.02 15.13 0.03 0.03 4.35 0.02 0.02
ASASSN-18jd  AT2018bcb 58282.34 44.53 0.02 0.02 15.10 0.03 0.03 4.37 0.02 0.02
ASASSN-18jd  AT2018bcb 58305.06 44.60 0.02 0.02 15.11 0.03 0.03 4.38 0.02 0.02
ASASSN-18jd  AT2018bcb 58308.70 44.56 0.03 0.03 15.10 0.04 0.04 4.38 0.02 0.03
ASASSN-18jd  AT2018bcb 58311.51 44.50 0.02 0.02 15.10 0.03 0.03 4.36 0.02 0.02
ASASSN-18jd  AT2018bcb 58317.61 44.49 0.02 0.02 15.14 0.03 0.03 4.34 0.02 0.02
ASASSN-18jd  AT2018bcb 58320.67 44.45 0.04 0.04 15.11 0.05 0.05 4.34 0.03 0.04
ASASSN-18jd  AT2018bcb 58324.31 44.47 0.02 0.02 15.08 0.03 0.03 4.37 0.02 0.02
ASASSN-18jd  AT2018bcb 58326.96 44.54 0.03 0.04 15.01 0.04 0.04 4.42 0.03 0.03
ASASSN-18jd  AT2018bcb 58331.56 44.48 0.03 0.04 15.05 0.04 0.04 4.38 0.03 0.03
ASASSN-18jd  AT2018bcb 58340.73 44.52 0.03 0.03 15.03 0.03 0.03 4.40 0.02 0.02
ASASSN-18jd  AT2018bcb 58350.83 44.54 0.02 0.03 15.06 0.03 0.03 4.39 0.02 0.02
ASASSN-18jd  AT2018bcb 58354.21 44.54 0.02 0.03 15.08 0.03 0.03 4.38 0.02 0.02
ASASSN-18jd  AT2018bcb 58359.33 44.55 0.02 0.03 15.07 0.03 0.03 4.39 0.02 0.02
ASASSN-18jd  AT2018bcb 58362.39 44.57 0.02 0.03 15.08 0.04 0.03 4.39 0.02 0.03
ASASSN-18jd  AT2018bcb 58387.27 44.42 0.02 0.02 15.12 0.04 0.03 4.33 0.02 0.02
ASASSN-18jd  AT2018bcb 58390.46 44.43 0.02 0.02 15.06 0.03 0.03 4.36 0.02 0.02
ASASSN-18jd  AT2018bcb 58436.29 44.38 0.04 0.05 15.02 0.06 0.05 4.37 0.04 0.04
ASASSN-18jd  AT2018bcb 58440.81 44.34 0.03 0.03 15.07 0.06 0.06 4.33 0.03 0.04
ASASSN-18jd  AT2018bcb 58444.06 44.38 0.03 0.03 15.00 0.04 0.04 4.38 0.03 0.03
ASASSN-18jd  AT2018bcb 58448.18 44.41 0.03 0.03 15.04 0.04 0.04 4.37 0.02 0.03
ASASSN-18jd  AT2018bcb 58452.95 44.41 0.03 0.03 15.03 0.04 0.04 4.37 0.03 0.03
ASASSN-18jd  AT2018bcb 58477.60 44.55 0.03 0.04 15.00 0.04 0.04 4.42 0.03 0.03
ASASSN-18jd  AT2018bcb 58481.71 44.50 0.04 0.04 14.98 0.05 0.04 4.42 0.03 0.03
ASASSN-18jd  AT2018bcb 58485.43 44.45 0.03 0.04 15.02 0.04 0.04 4.39 0.03 0.03
ASASSN-18jd  AT2018bcb 58489.09 44.47 0.03 0.04 14.99 0.04 0.04 4.41 0.03 0.03
ASASSN-18jd  AT2018bcb 58597.66 44.15 0.03 0.03 14.96 0.06 0.05 4.34 0.03 0.04
ASASSN-18jd  AT2018bcb 58605.37 44.18 0.04 0.05 14.96 0.08 0.08 4.35 0.05 0.05
ASASSN-18jd  AT2018bcb 58606.43 44.09 0.02 0.02 15.03 0.07 0.06 4.29 0.03 0.04
ASASSN-18jd  AT2018bcb 58616.85 44.04 0.02 0.02 15.02 0.06 0.05 4.29 0.03 0.03
ASASSN-18jd  AT2018bcb 58621.04 44.06 0.03 0.04 14.92 0.07 0.06 4.34 0.04 0.04
ASASSN-18jd  AT2018bcb 58626.42 44.15 0.04 0.05 14.87 0.06 0.05 4.39 0.04 0.04
ASASSN-18jd  AT2018bcb 58631.72 44.10 0.02 0.03 14.95 0.05 0.05 4.34 0.03 0.03
ASASSN-18jd  AT2018bcb 58636.70 44.04 0.02 0.02 14.99 0.05 0.05 4.30 0.03 0.03
ASASSN-18jd  AT2018bcb 58641.62 44.04 0.02 0.03 14.96 0.05 0.05 4.32 0.03 0.03
ASASSN-18jd  AT2018bcb 58647.00 44.12 0.07 0.14 14.83 0.15 0.12 4.40 0.07 0.11
ASASSN-18jd  AT2018bcb 58651.44 44.12 0.03 0.04 14.89 0.06 0.05 4.37 0.03 0.04
ASASSN-18jd  AT2018bcb 58661.40 44.16 0.03 0.03 14.96 0.05 0.05 4.34 0.03 0.03
ASASSN-18pg  AT2018dyb 58317.59 43.99 0.04 0.05 14.68 0.03 0.03 4.44 0.03 0.03
ASASSN-18pg  AT2018dyb 58320.65 44.05 0.04 0.04 14.73 0.03 0.03 4.43 0.02 0.03
ASASSN-18pg  AT2018dyb 58323.57 44.09 0.03 0.04 14.77 0.03 0.03 4.42 0.02 0.02
ASASSN-18pg  AT2018dyb 58349.21 44.17 0.03 0.03 14.86 0.03 0.02 4.40 0.02 0.02
ASASSN-18pg  AT2018dyb 58352.06 44.17 0.04 0.04 14.80 0.03 0.03 4.43 0.02 0.02
ASASSN-18pg  AT2018dyb 58355.52 44.16 0.03 0.03 14.82 0.03 0.02 4.42 0.02 0.02
ASASSN-18pg  AT2018dyb 58361.36 43.92 0.02 0.02 14.87 0.02 0.02 4.33 0.02 0.02
ASASSN-18pg  AT2018dyb 58364.21 44.03 0.03 0.03 14.79 0.03 0.03 4.40 0.02 0.02
ASASSN-18pg  AT2018dyb 58372.19 43.97 0.04 0.04 14.70 0.03 0.03 4.43 0.02 0.03
ASASSN-18pg  AT2018dyb 58375.03 44.06 0.05 0.06 14.64 0.04 0.04 4.48 0.03 0.04
ASASSN-18pg  AT2018dyb 58385.48 43.95 0.07 0.08 14.53 0.05 0.04 4.51 0.04 0.04
ASASSN-18pg  AT2018dyb 58387.86 43.87 0.06 0.08 14.58 0.06 0.05 4.46 0.04 0.05
ASASSN-18pg  AT2018dyb 58390.58 43.84 0.07 0.08 14.53 0.05 0.05 4.48 0.04 0.05
ASASSN-18pg  AT2018dyb 58393.71 43.92 0.09 0.12 14.47 0.06 0.06 4.53 0.05 0.06
ASASSN-18pg  AT2018dyb 58394.73 43.78 0.07 0.08 14.53 0.06 0.05 4.47 0.04 0.05
ASASSN-18pg  AT2018dyb 58405.99 43.83 0.10 0.12 14.38 0.07 0.06 4.55 0.05 0.06
ASASSN-18pg  AT2018dyb 58409.30 43.75 0.10 0.14 14.36 0.07 0.06 4.54 0.06 0.07
ASASSN-18pg  AT2018dyb 58413.96 43.55 0.07 0.09 14.44 0.06 0.06 4.46 0.05 0.05
ASASSN-18pg  AT2018dyb 58417.74 43.58 0.09 0.13 14.36 0.08 0.07 4.50 0.06 0.07
ASASSN-18pg  AT2018dyb 58421.78 43.43 0.09 0.13 14.34 0.09 0.08 4.47 0.06 0.08
ASASSN-18pg  AT2018dyb 58424.91 43.46 0.10 0.15 14.36 0.10 0.09 4.47 0.07 0.09
ASASSN-18pg  AT2018dyb 58428.03 43.30 0.06 0.09 14.43 0.09 0.07 4.40 0.05 0.07
ASASSN-18pg  AT2018dyb 58505.01 42.98 0.13 0.24 14.14 0.16 0.14 4.46 0.10 0.14
ASASSN-18pg  AT2018dyb 58512.85 42.85 0.12 0.28 14.17 0.21 0.17 4.41 0.11 0.17
ASASSN-18pg  AT2018dyb 58516.62 42.95 0.16 0.27 14.09 0.16 0.16 4.48 0.12 0.15
ASASSN-18pg  AT2018dyb 58524.73 42.85 0.17 0.29 14.05 0.18 0.19 4.47 0.14 0.16
ASASSN-18pg  AT2018dyb 58528.25 42.73 0.10 0.24 14.16 0.21 0.18 4.39 0.11 0.16
ASASSN-18pg  AT2018dyb 58532.42 42.85 0.15 0.28 14.09 0.19 0.17 4.46 0.12 0.17
ASASSN-18pg  AT2018dyb 58540.34 42.79 0.15 0.29 14.06 0.19 0.20 4.46 0.14 0.17
ASASSN-18pg  AT2018dyb 58544.13 42.61 0.08 0.28 14.21 0.32 0.28 4.33 0.15 0.24
ASASSN-18pg  AT2018dyb 58548.24 42.78 0.22 0.29 13.94 0.16 0.23 4.51 0.17 0.16
ASASSN-18pg  AT2018dyb 58552.56 42.71 0.18 0.33 14.00 0.20 0.28 4.46 0.19 0.18
ASASSN-18pg  AT2018dyb 58561.72 42.68 0.18 0.32 13.97 0.20 0.29 4.47 0.19 0.18
ASASSN-18pg  AT2018dyb 58565.29 42.52 0.09 0.27 14.15 0.28 0.23 4.34 0.13 0.21
ASASSN-18pg  AT2018dyb 58569.16 42.56 0.12 0.31 14.09 0.26 0.26 4.38 0.16 0.21
ASASSN-18pg  AT2018dyb 58573.28 42.49 0.10 0.27 14.13 0.31 0.37 4.33 0.19 0.23
ASASSN-18pg  AT2018dyb 58581.16 42.54 0.17 0.32 13.92 0.20 0.24 4.46 0.17 0.18
ASASSN-18pg  AT2018dyb 58584.36 42.67 0.22 0.31 13.90 0.17 0.30 4.50 0.21 0.16
ASASSN-18pg  AT2018dyb 58589.90 42.46 0.12 0.28 14.38 0.49 0.45 4.18 0.17 0.29
ASASSN-18pg  AT2018dyb 58590.88 42.80 0.26 0.27 13.90 0.14 0.24 4.54 0.18 0.14
ASASSN-18pg  AT2018dyb 58593.59 42.60 0.15 0.30 13.98 0.20 0.22 4.45 0.14 0.18
ASASSN-18pg  AT2018dyb 58596.38 42.49 0.08 0.17 14.28 0.34 0.32 4.25 0.15 0.22
ASASSN-18pg  AT2018dyb 58602.36 42.54 0.06 0.11 14.39 0.33 0.23 4.21 0.10 0.19
ASASSN-18pg  AT2018dyb 58605.61 42.54 0.12 0.31 14.05 0.25 0.26 4.39 0.16 0.20
ASASSN-18pg  AT2018dyb 58608.61 42.61 0.19 0.33 13.93 0.20 0.32 4.48 0.21 0.18
ASASSN-18pg  AT2018dyb 58611.25 42.61 0.12 0.31 14.08 0.24 0.23 4.40 0.14 0.20
ASASSN-18pg  AT2018dyb 58617.46 42.48 0.07 0.18 14.14 0.22 0.20 4.33 0.11 0.16
ASASSN-18ul  AT2018fyk 58383.70 44.57 0.08 0.09 14.63 0.04 0.04 4.61 0.04 0.04
ASASSN-18ul  AT2018fyk 58389.95 44.47 0.09 0.11 14.65 0.06 0.05 4.58 0.05 0.06
ASASSN-18ul  AT2018fyk 58393.12 44.55 0.12 0.13 14.59 0.06 0.07 4.63 0.06 0.06
ASASSN-18ul  AT2018fyk 58395.46 44.55 0.08 0.09 14.54 0.04 0.04 4.65 0.04 0.04
ASASSN-18ul  AT2018fyk 58396.25 44.54 0.12 0.12 14.55 0.05 0.06 4.65 0.06 0.06
ASASSN-18ul  AT2018fyk 58397.85 44.35 0.07 0.08 14.61 0.04 0.04 4.57 0.04 0.04
ASASSN-18ul  AT2018fyk 58398.98 44.48 0.13 0.12 14.52 0.05 0.06 4.65 0.06 0.06
ASASSN-18ul  AT2018fyk 58399.64 44.36 0.08 0.10 14.55 0.05 0.04 4.60 0.04 0.05
ASASSN-18ul  AT2018fyk 58401.10 44.27 0.08 0.09 14.60 0.05 0.05 4.55 0.04 0.05
ASASSN-18ul  AT2018fyk 58403.75 44.35 0.13 0.15 14.53 0.07 0.07 4.61 0.07 0.07
ASASSN-18ul  AT2018fyk 58404.47 44.35 0.09 0.11 14.50 0.05 0.05 4.63 0.05 0.05
ASASSN-18ul  AT2018fyk 58406.13 44.21 0.10 0.15 14.54 0.08 0.07 4.57 0.06 0.07
ASASSN-18ul  AT2018fyk 58408.45 44.16 0.09 0.13 14.64 0.08 0.07 4.51 0.06 0.07
ASASSN-18ul  AT2018fyk 58409.99 44.36 0.12 0.13 14.49 0.06 0.06 4.63 0.06 0.06
ASASSN-18ul  AT2018fyk 58412.37 44.11 0.09 0.13 14.63 0.09 0.07 4.50 0.06 0.07
ASASSN-18ul  AT2018fyk 58413.90 44.33 0.09 0.11 14.53 0.05 0.05 4.60 0.05 0.06
ASASSN-18ul  AT2018fyk 58415.96 44.17 0.08 0.11 14.63 0.07 0.06 4.51 0.05 0.06
ASASSN-18ul  AT2018fyk 58416.17 44.29 0.12 0.16 14.55 0.08 0.07 4.58 0.07 0.08
ASASSN-18ul  AT2018fyk 58417.60 44.22 0.06 0.07 14.58 0.04 0.04 4.55 0.03 0.04
ASASSN-18ul  AT2018fyk 58418.63 44.14 0.08 0.12 14.64 0.08 0.07 4.50 0.05 0.07
ASASSN-18ul  AT2018fyk 58420.15 44.30 0.12 0.16 14.56 0.08 0.07 4.58 0.07 0.08
ASASSN-18ul  AT2018fyk 58421.82 44.28 0.08 0.10 14.55 0.05 0.05 4.58 0.04 0.05
ASASSN-18ul  AT2018fyk 58423.54 44.32 0.12 0.14 14.55 0.07 0.07 4.59 0.06 0.07
ASASSN-18ul  AT2018fyk 58425.01 44.16 0.05 0.06 14.66 0.04 0.04 4.50 0.03 0.04
ASASSN-18ul  AT2018fyk 58426.53 44.20 0.09 0.12 14.63 0.07 0.06 4.53 0.05 0.06
ASASSN-18ul  AT2018fyk 58427.32 44.25 0.10 0.14 14.60 0.07 0.07 4.55 0.06 0.07
ASASSN-18ul  AT2018fyk 58428.85 44.48 0.12 0.10 14.48 0.04 0.06 4.67 0.06 0.05
ASASSN-18ul  AT2018fyk 58429.85 44.25 0.08 0.10 14.62 0.06 0.06 4.54 0.05 0.06
ASASSN-18ul  AT2018fyk 58430.05 44.16 0.07 0.08 14.68 0.06 0.05 4.49 0.04 0.05
ASASSN-18ul  AT2018fyk 58431.51 44.32 0.11 0.15 14.57 0.07 0.07 4.58 0.06 0.07
ASASSN-18ul  AT2018fyk 58434.96 44.18 0.07 0.09 14.66 0.06 0.05 4.50 0.04 0.05
ASASSN-18ul  AT2018fyk 58439.07 44.11 0.06 0.08 14.73 0.06 0.06 4.45 0.04 0.05
ASASSN-18ul  AT2018fyk 58440.00 44.26 0.07 0.09 14.60 0.05 0.05 4.55 0.04 0.05
ASASSN-18ul  AT2018fyk 58443.26 44.31 0.10 0.14 14.55 0.07 0.06 4.59 0.06 0.07
ASASSN-18ul  AT2018fyk 58445.33 44.12 0.06 0.08 14.65 0.05 0.05 4.49 0.04 0.05
ASASSN-18ul  AT2018fyk 58447.97 44.39 0.13 0.13 14.48 0.06 0.07 4.64 0.06 0.06
ASASSN-18ul  AT2018fyk 58449.03 44.21 0.13 0.17 14.52 0.09 0.08 4.58 0.07 0.09
ASASSN-18ul  AT2018fyk 58451.36 44.21 0.13 0.16 14.48 0.08 0.07 4.60 0.07 0.08
ASASSN-18ul  AT2018fyk 58455.55 43.91 0.05 0.07 14.68 0.06 0.06 4.43 0.04 0.05
ASASSN-18ul  AT2018fyk 58460.00 44.25 0.14 0.11 14.37 0.05 0.07 4.66 0.07 0.05
ASASSN-18ul  AT2018fyk 58464.65 43.94 0.07 0.10 14.54 0.07 0.06 4.50 0.05 0.06
ASASSN-18ul  AT2018fyk 58467.77 43.99 0.09 0.12 14.49 0.07 0.06 4.54 0.05 0.07
ASASSN-18ul  AT2018fyk 58470.43 44.11 0.14 0.14 14.37 0.06 0.07 4.63 0.07 0.07
ASASSN-18ul  AT2018fyk 58473.88 44.12 0.12 0.14 14.40 0.07 0.07 4.61 0.06 0.07
ASASSN-18ul  AT2018fyk 58475.94 44.10 0.11 0.13 14.36 0.06 0.06 4.63 0.06 0.06
ASASSN-18ul  AT2018fyk 58479.92 44.10 0.15 0.15 14.38 0.07 0.08 4.62 0.08 0.07
ASASSN-18ul  AT2018fyk 58482.05 43.83 0.12 0.17 14.39 0.09 0.09 4.55 0.07 0.09
ASASSN-18ul  AT2018fyk 58485.23 43.98 0.17 0.13 14.27 0.06 0.09 4.65 0.09 0.06
ASASSN-18ul  AT2018fyk 58491.94 43.84 0.17 0.19 14.31 0.10 0.11 4.59 0.10 0.10
ASASSN-18zj  AT2018hyz 58432.21 44.14 0.01 0.01 15.06 0.02 0.02 4.29 0.01 0.01
ASASSN-18zj  AT2018hyz 58434.70 44.10 0.01 0.01 15.07 0.02 0.02 4.27 0.01 0.01
ASASSN-18zj  AT2018hyz 58436.33 44.07 0.01 0.01 15.08 0.02 0.02 4.26 0.01 0.01
ASASSN-18zj  AT2018hyz 58439.58 44.04 0.01 0.01 15.09 0.02 0.02 4.25 0.01 0.01
ASASSN-18zj  AT2018hyz 58440.44 44.02 0.01 0.01 15.07 0.02 0.02 4.26 0.01 0.01
ASASSN-18zj  AT2018hyz 58442.57 44.01 0.01 0.01 15.10 0.02 0.02 4.24 0.01 0.01
ASASSN-18zj  AT2018hyz 58443.56 44.01 0.01 0.01 15.09 0.03 0.02 4.24 0.01 0.01
ASASSN-18zj  AT2018hyz 58445.48 43.99 0.01 0.01 15.09 0.02 0.02 4.24 0.01 0.01
ASASSN-18zj  AT2018hyz 58446.42 43.90 0.01 0.01 15.13 0.02 0.02 4.20 0.01 0.01
ASASSN-18zj  AT2018hyz 58449.28 43.92 0.01 0.01 15.07 0.02 0.02 4.23 0.01 0.01
ASASSN-18zj  AT2018hyz 58453.85 43.88 0.01 0.01 15.05 0.02 0.02 4.23 0.01 0.01
ASASSN-18zj  AT2018hyz 58455.71 43.83 0.01 0.01 15.04 0.02 0.02 4.22 0.01 0.01
ASASSN-18zj  AT2018hyz 58458.50 43.81 0.01 0.01 15.04 0.02 0.02 4.22 0.01 0.01
ASASSN-18zj  AT2018hyz 58461.76 43.77 0.01 0.01 15.01 0.03 0.03 4.23 0.01 0.02
ASASSN-18zj  AT2018hyz 58464.34 43.74 0.01 0.01 15.01 0.02 0.02 4.22 0.01 0.01
ASASSN-18zj  AT2018hyz 58467.54 43.68 0.01 0.01 14.97 0.02 0.02 4.22 0.01 0.01
ASASSN-18zj  AT2018hyz 58475.76 43.62 0.01 0.01 14.94 0.02 0.02 4.22 0.01 0.01
ASASSN-18zj  AT2018hyz 58481.29 43.56 0.01 0.01 14.90 0.03 0.03 4.23 0.01 0.01
ASASSN-18zj  AT2018hyz 58484.68 43.55 0.01 0.01 14.85 0.03 0.03 4.25 0.01 0.02
ASASSN-18zj  AT2018hyz 58487.66 43.54 0.01 0.01 14.87 0.03 0.03 4.24 0.01 0.01
ASASSN-18zj  AT2018hyz 58490.44 43.53 0.01 0.01 14.84 0.03 0.03 4.25 0.01 0.02
ASASSN-18zj  AT2018hyz 58493.43 43.52 0.01 0.01 14.81 0.03 0.03 4.26 0.01 0.02
ASASSN-18zj  AT2018hyz 58496.62 43.51 0.01 0.01 14.80 0.03 0.03 4.26 0.01 0.02
ASASSN-18zj  AT2018hyz 58499.42 43.49 0.01 0.01 14.82 0.03 0.03 4.25 0.01 0.02
ASASSN-18zj  AT2018hyz 58502.00 43.48 0.01 0.02 14.78 0.04 0.03 4.27 0.02 0.02
ASASSN-18zj  AT2018hyz 58513.28 43.38 0.01 0.01 14.80 0.04 0.04 4.23 0.02 0.02
ASASSN-18zj  AT2018hyz 58518.54 43.44 0.01 0.02 14.75 0.04 0.03 4.27 0.02 0.02
ASASSN-18zj  AT2018hyz 58521.47 43.43 0.02 0.02 14.76 0.05 0.05 4.26 0.02 0.03
ASASSN-18zj  AT2018hyz 58525.24 43.44 0.02 0.02 14.70 0.04 0.04 4.30 0.02 0.02
ASASSN-18zj  AT2018hyz 58536.54 43.41 0.02 0.03 14.62 0.04 0.04 4.33 0.03 0.03
ASASSN-18zj  AT2018hyz 58541.05 43.47 0.04 0.05 14.54 0.05 0.05 4.39 0.03 0.04
ASASSN-18zj  AT2018hyz 58545.50 43.36 0.03 0.03 14.59 0.05 0.04 4.33 0.03 0.03
ASASSN-18zj  AT2018hyz 58549.82 43.42 0.04 0.05 14.50 0.06 0.05 4.39 0.03 0.04
ASASSN-18zj  AT2018hyz 58579.09 43.34 0.08 0.13 14.35 0.10 0.08 4.45 0.06 0.08
ASASSN-18zj  AT2018hyz 58581.56 43.35 0.10 0.14 14.26 0.10 0.08 4.49 0.07 0.08
ASASSN-18zj  AT2018hyz 58584.22 43.23 0.07 0.13 14.37 0.12 0.09 4.41 0.06 0.09
ASASSN-18zj  AT2018hyz 58666.09 43.15 0.17 0.24 14.12 0.14 0.16 4.51 0.12 0.13
ASASSN-18zj  AT2018hyz 58672.07 42.88 0.09 0.22 14.21 0.20 0.16 4.40 0.10 0.15
ASASSN-19bt  AT2019ahk 58514.69 43.63 0.06 0.08 14.43 0.05 0.05 4.48 0.04 0.05
ASASSN-19bt  AT2019ahk 58516.47 43.61 0.03 0.03 14.65 0.04 0.04 4.37 0.02 0.03
ASASSN-19bt  AT2019ahk 58526.77 43.84 0.01 0.01 14.99 0.02 0.02 4.25 0.01 0.01
ASASSN-19bt  AT2019ahk 58528.08 43.86 0.01 0.01 15.02 0.02 0.02 4.24 0.01 0.01
ASASSN-19bt  AT2019ahk 58532.67 43.95 0.01 0.01 15.07 0.02 0.02 4.24 0.01 0.01
ASASSN-19bt  AT2019ahk 58536.46 43.99 0.01 0.01 15.09 0.02 0.02 4.24 0.01 0.01
ASASSN-19bt  AT2019ahk 58538.04 44.00 0.01 0.01 15.12 0.02 0.02 4.23 0.01 0.01
ASASSN-19bt  AT2019ahk 58540.31 44.02 0.01 0.01 15.13 0.02 0.02 4.23 0.01 0.01
ASASSN-19bt  AT2019ahk 58542.03 44.03 0.01 0.01 15.13 0.02 0.01 4.23 0.01 0.01
ASASSN-19bt  AT2019ahk 58544.56 44.02 0.01 0.01 15.12 0.02 0.02 4.23 0.01 0.01
ASASSN-19bt  AT2019ahk 58561.49 43.90 0.01 0.01 15.17 0.02 0.01 4.18 0.01 0.01
ASASSN-19bt  AT2019ahk 58571.98 43.81 0.01 0.01 15.08 0.02 0.02 4.20 0.01 0.01
ASASSN-19bt  AT2019ahk 58575.44 43.76 0.01 0.01 15.03 0.02 0.02 4.21 0.01 0.01
ASASSN-19bt  AT2019ahk 58578.42 43.74 0.01 0.01 15.04 0.02 0.02 4.20 0.01 0.01
ASASSN-19bt  AT2019ahk 58581.62 43.69 0.01 0.01 15.05 0.02 0.02 4.18 0.01 0.01
ASASSN-19bt  AT2019ahk 58584.28 43.69 0.01 0.01 15.04 0.02 0.02 4.19 0.01 0.01
ASASSN-19dj  AT2019azh 58544.76 44.45 0.07 0.08 14.64 0.04 0.04 4.58 0.03 0.04
ASASSN-19dj  AT2019azh 58553.45 44.37 0.06 0.07 14.72 0.04 0.04 4.52 0.03 0.04
ASASSN-19dj  AT2019azh 58556.11 44.41 0.05 0.06 14.77 0.04 0.03 4.50 0.03 0.03
ASASSN-19dj  AT2019azh 58562.95 44.28 0.04 0.04 14.83 0.03 0.03 4.44 0.02 0.02
ASASSN-19dj  AT2019azh 58565.94 44.32 0.04 0.05 14.79 0.03 0.03 4.47 0.03 0.03
ASASSN-19dj  AT2019azh 58568.23 44.21 0.03 0.03 14.82 0.02 0.02 4.43 0.02 0.02
ASASSN-19dj  AT2019azh 58574.79 44.24 0.04 0.04 14.80 0.03 0.03 4.45 0.02 0.02
ASASSN-19dj  AT2019azh 58577.10 44.24 0.04 0.04 14.79 0.03 0.03 4.45 0.02 0.02
ASASSN-19dj  AT2019azh 58580.62 44.25 0.04 0.05 14.75 0.03 0.03 4.47 0.02 0.03
ASASSN-19dj  AT2019azh 58583.27 44.23 0.04 0.05 14.75 0.03 0.03 4.47 0.02 0.03
ASASSN-19dj  AT2019azh 58589.53 44.22 0.05 0.06 14.69 0.03 0.03 4.50 0.03 0.03
ASASSN-19dj  AT2019azh 58592.05 44.21 0.05 0.06 14.69 0.03 0.03 4.50 0.03 0.03
ASASSN-19dj  AT2019azh 58595.36 44.16 0.05 0.05 14.69 0.03 0.03 4.48 0.03 0.03
ASASSN-19dj  AT2019azh 58598.29 44.11 0.05 0.06 14.67 0.04 0.03 4.48 0.03 0.03
ASASSN-19dj  AT2019azh 58606.12 44.23 0.07 0.09 14.55 0.04 0.04 4.57 0.04 0.04
ASASSN-19dj  AT2019azh 58609.17 44.18 0.07 0.08 14.57 0.04 0.04 4.55 0.04 0.04
ASASSN-19dj  AT2019azh 58611.42 44.15 0.07 0.08 14.58 0.04 0.04 4.53 0.04 0.04
ASASSN-19dj  AT2019azh 58618.33 44.08 0.06 0.07 14.58 0.04 0.04 4.52 0.04 0.04
ASASSN-19dj  AT2019azh 58621.32 43.95 0.05 0.05 14.64 0.04 0.04 4.46 0.03 0.03
ASASSN-19dj  AT2019azh 58624.44 44.16 0.09 0.12 14.50 0.06 0.05 4.58 0.05 0.06
ASASSN-19dj  AT2019azh 58627.03 43.99 0.06 0.07 14.58 0.04 0.04 4.49 0.03 0.04
ASASSN-19dj  AT2019azh 58630.41 44.00 0.07 0.09 14.56 0.05 0.05 4.50 0.04 0.05
ASASSN-19dj  AT2019azh 58634.20 44.05 0.09 0.11 14.50 0.06 0.05 4.55 0.05 0.06
ASASSN-19dj  AT2019azh 58638.27 43.84 0.05 0.06 14.60 0.04 0.04 4.45 0.03 0.04
ASASSN-19dj  AT2019azh 58767.93 43.34 0.20 0.20 14.04 0.09 0.12 4.60 0.11 0.10
ASASSN-19dj  AT2019azh 58773.90 43.32 0.24 0.18 13.99 0.08 0.15 4.62 0.13 0.09
ASASSN-19dj  AT2019azh 58779.89 43.25 0.22 0.21 14.02 0.10 0.15 4.59 0.13 0.10
ASASSN-19dj  AT2019azh 58782.68 43.34 0.20 0.13 13.94 0.06 0.10 4.65 0.10 0.06
ASASSN-19dj  AT2019azh 58787.21 43.16 0.21 0.23 14.02 0.12 0.15 4.57 0.13 0.12
ASASSN-19dj  AT2019azh 58794.64 43.13 0.23 0.22 13.97 0.10 0.16 4.59 0.14 0.10
ASASSN-19dj  AT2019azh 58796.62 43.11 0.24 0.21 13.94 0.10 0.16 4.59 0.14 0.10
ASASSN-19dj  AT2019azh 58799.69 43.20 0.22 0.18 13.94 0.08 0.13 4.61 0.12 0.09
ASASSN-19dj  AT2019azh 58802.60 43.20 0.22 0.19 13.95 0.09 0.13 4.61 0.12 0.09
ASASSN-19dj  AT2019azh 58810.38 43.17 0.24 0.17 13.92 0.08 0.15 4.62 0.14 0.08
ASASSN-19dj  AT2019azh 58818.33 42.98 0.21 0.25 13.99 0.13 0.18 4.54 0.14 0.13
ASASSN-19dj  AT2019azh 58822.52 43.01 0.22 0.25 13.97 0.13 0.17 4.56 0.14 0.12
ASASSN-19dj  AT2019azh 58826.86 42.88 0.21 0.30 14.01 0.17 0.21 4.50 0.16 0.16
ASASSN-19dj  AT2019azh 58830.02 43.06 0.24 0.21 13.91 0.10 0.16 4.60 0.14 0.10
ASASSN-19dj  AT2019azh 58840.58 42.98 0.24 0.22 13.89 0.10 0.17 4.59 0.15 0.11
ASASSN-19dj  AT2019azh 58842.38 42.92 0.24 0.26 13.93 0.13 0.20 4.55 0.16 0.13
ASASSN-19dj  AT2019azh 58846.62 42.80 0.20 0.31 13.99 0.18 0.22 4.49 0.16 0.17
ASASSN-19dj  AT2019azh 58850.21 42.82 0.19 0.30 13.99 0.17 0.21 4.49 0.15 0.16
ASASSN-19dj  AT2019azh 58906.65 42.86 0.28 0.25 13.87 0.12 0.22 4.57 0.18 0.12
ATLAS18qqn   AT2018cow 58288.44 44.64 0.05 0.06 14.88 0.03 0.02 4.51 0.03 0.03
ATLAS18qqn   AT2018cow 58289.23 44.46 0.05 0.05 14.85 0.02 0.02 4.48 0.02 0.02
ATLAS18qqn   AT2018cow 58290.70 44.02 0.04 0.05 14.76 0.03 0.03 4.41 0.02 0.02
ATLAS18qqn   AT2018cow 58292.28 43.73 0.03 0.04 14.71 0.03 0.02 4.37 0.02 0.02
ATLAS18qqn   AT2018cow 58293.79 43.77 0.04 0.04 14.58 0.03 0.03 4.44 0.02 0.02
ATLAS18qqn   AT2018cow 58294.60 43.50 0.02 0.02 14.62 0.02 0.02 4.35 0.01 0.02
ATLAS18qqn   AT2018cow 58295.60 43.40 0.02 0.03 14.63 0.03 0.03 4.32 0.02 0.02
ATLAS18qqn   AT2018cow 58296.65 43.33 0.02 0.02 14.62 0.02 0.02 4.31 0.01 0.02
ATLAS18qqn   AT2018cow 58297.63 43.36 0.10 0.31 14.45 0.30 0.45 4.39 0.23 0.24
ATLAS18qqn   AT2018cow 58298.35 43.23 0.02 0.02 14.59 0.02 0.02 4.30 0.01 0.02
ATLAS18qqn   AT2018cow 58299.70 43.09 0.02 0.02 14.62 0.03 0.03 4.25 0.01 0.02
ATLAS18qqn   AT2018cow 58300.64 43.01 0.02 0.02 14.61 0.02 0.02 4.24 0.01 0.01
ATLAS18qqn   AT2018cow 58301.75 42.89 0.01 0.01 14.55 0.03 0.03 4.24 0.01 0.01
ATLAS18qqn   AT2018cow 58302.13 42.85 0.01 0.01 14.57 0.03 0.03 4.21 0.01 0.02
ATLAS18qqn   AT2018cow 58303.64 42.72 0.01 0.01 14.54 0.03 0.03 4.20 0.02 0.02
ATLAS18qqn   AT2018cow 58305.48 42.69 0.02 0.01 14.55 0.04 0.03 4.18 0.02 0.02
ATLAS18qqn   AT2018cow 58306.64 42.59 0.02 0.02 14.47 0.04 0.04 4.20 0.02 0.02
ATLAS18qqn   AT2018cow 58307.30 42.53 0.01 0.01 14.49 0.04 0.04 4.17 0.02 0.02
ATLAS18qqn   AT2018cow 58308.31 42.50 0.02 0.02 14.49 0.03 0.03 4.17 0.02 0.02
ATLAS18qqn   AT2018cow 58309.23 42.48 0.02 0.02 14.42 0.05 0.04 4.20 0.02 0.03
ATLAS18qqn   AT2018cow 58310.34 42.37 0.02 0.02 14.46 0.05 0.05 4.15 0.02 0.02
ATLAS18qqn   AT2018cow 58311.43 42.27 0.02 0.02 14.40 0.04 0.04 4.16 0.02 0.02
ATLAS18qqn   AT2018cow 58312.42 42.23 0.02 0.02 14.38 0.06 0.06 4.15 0.03 0.03
ATLAS18qqn   AT2018cow 58313.34 42.23 0.03 0.02 14.33 0.07 0.06 4.18 0.03 0.04
ATLAS18qqn   AT2018cow 58314.75 42.13 0.03 0.03 14.37 0.08 0.08 4.14 0.04 0.04
ATLAS18qqn   AT2018cow 58316.53 42.09 0.03 0.03 14.39 0.08 0.07 4.11 0.03 0.04
ATLAS18qqn   AT2018cow 58318.93 41.99 0.04 0.03 14.25 0.11 0.09 4.16 0.04 0.05
ATLAS18qqn   AT2018cow 58320.25 41.93 0.04 0.04 14.22 0.11 0.10 4.16 0.04 0.06
ATLAS18qqn   AT2018cow 58322.24 41.91 0.04 0.04 14.19 0.12 0.11 4.17 0.05 0.06
ATLAS18qqn   AT2018cow 58323.90 41.88 0.05 0.05 14.17 0.17 0.13 4.17 0.06 0.09
ATLAS18qqn   AT2018cow 58324.16 41.80 0.06 0.08 14.03 0.22 0.16 4.22 0.08 0.13
ATLAS18qqn   AT2018cow 58325.36 41.76 0.08 0.20 13.95 0.36 0.27 4.24 0.13 0.24
ATLAS18qqn   AT2018cow 58326.17 41.70 0.08 0.08 14.08 0.28 0.19 4.16 0.09 0.15
ATLAS18qqn   AT2018cow 58327.15 41.75 0.09 0.23 13.89 0.34 0.26 4.27 0.13 0.23
ATLAS18qqn   AT2018cow 58329.21 41.69 0.15 0.32 13.77 0.39 0.53 4.29 0.24 0.29
ATLAS18qqn   AT2018cow 58330.87 41.65 0.08 0.07 14.19 0.22 0.18 4.10 0.08 0.10
ATLAS18qqn   AT2018cow 58331.94 41.70 0.10 0.11 14.03 0.34 0.24 4.18 0.11 0.19
ATLAS18yzs   AT2018iih 58696.63 44.09 0.02 0.02 15.11 0.06 0.05 4.25 0.02 0.03
ATLAS18way   AT2018hco 58459.95 43.94 0.07 0.10 14.68 0.09 0.08 4.43 0.06 0.07
ATLAS18way   AT2018hco 58463.93 43.87 0.03 0.03 14.83 0.05 0.05 4.34 0.03 0.03
ATLAS18way   AT2018hco 58471.16 43.91 0.03 0.04 14.79 0.04 0.04 4.37 0.03 0.03
ATLAS18way   AT2018hco 58473.76 43.94 0.03 0.04 14.74 0.04 0.04 4.40 0.03 0.03
ATLAS18way   AT2018hco 58480.06 43.94 0.05 0.06 14.68 0.06 0.05 4.43 0.04 0.04
ATLAS18way   AT2018hco 58487.03 43.90 0.04 0.04 14.73 0.05 0.04 4.40 0.03 0.04
ATLAS18way   AT2018hco 58494.14 43.78 0.03 0.04 14.73 0.06 0.05 4.37 0.03 0.04
ATLAS18way   AT2018hco 58501.04 43.88 0.05 0.06 14.66 0.06 0.05 4.43 0.04 0.04
ATLAS18way   AT2018hco 58508.02 43.76 0.03 0.04 14.73 0.06 0.05 4.36 0.03 0.04
ATLAS18way   AT2018hco 58534.77 43.75 0.09 0.13 14.49 0.10 0.09 4.48 0.07 0.08
ATLAS18way   AT2018hco 58541.03 43.72 0.06 0.09 14.57 0.09 0.08 4.43 0.05 0.07
ATLAS18way   AT2018hco 58738.12 43.11 0.10 0.23 14.30 0.19 0.18 4.42 0.11 0.16
ATLAS19qqu   AT2019mha 58732.37 43.68 0.20 0.18 14.19 0.10 0.15 4.61 0.13 0.09
ATLAS19qqu   AT2019mha 58743.20 43.36 0.24 0.20 14.06 0.10 0.20 4.60 0.16 0.10
ATLAS19qqu   AT2019mha 58750.63 42.84 0.13 0.24 14.33 0.39 0.48 4.30 0.21 0.27
Gaia19axp    AT2019brs 58563.78 44.83 0.02 0.02 15.45 0.05 0.04 4.27 0.02 0.02
Gaia19axp    AT2019brs 58584.88 44.91 0.01 0.01 15.49 0.03 0.03 4.27 0.01 0.02
Gaia19axp    AT2019brs 58591.06 44.94 0.01 0.01 15.48 0.03 0.03 4.28 0.01 0.02
Gaia19axp    AT2019brs 58598.50 44.97 0.01 0.01 15.48 0.04 0.03 4.29 0.02 0.02
Gaia19axp    AT2019brs 58603.74 45.03 0.03 0.03 15.66 0.05 0.05 4.21 0.02 0.02
Gaia19axp    AT2019brs 58605.87 44.99 0.01 0.01 15.52 0.03 0.03 4.28 0.01 0.02
Gaia19axp    AT2019brs 58625.01 45.00 0.01 0.01 15.53 0.03 0.03 4.27 0.01 0.02
Gaia19axp    AT2019brs 58632.85 45.02 0.01 0.01 15.57 0.03 0.03 4.26 0.01 0.01
Gaia19axp    AT2019brs 58639.47 45.02 0.01 0.01 15.58 0.03 0.02 4.25 0.01 0.01
Gaia19axp    AT2019brs 58646.50 45.02 0.01 0.01 15.59 0.03 0.03 4.25 0.01 0.01
Gaia19axp    AT2019brs 59037.34 44.51 0.04 0.03 15.64 0.06 0.05 4.09 0.02 0.02
Gaia19bpt    AT2019ehz 58620.75 43.93 0.03 0.03 14.79 0.04 0.04 4.37 0.02 0.03
Gaia19bpt    AT2019ehz 58628.07 43.92 0.03 0.03 14.75 0.04 0.03 4.39 0.02 0.03
Gaia19bpt    AT2019ehz 58633.74 43.83 0.04 0.05 14.72 0.05 0.04 4.38 0.03 0.04
Gaia19bpt    AT2019ehz 58636.62 43.77 0.03 0.03 14.76 0.05 0.04 4.35 0.03 0.03
Gaia19bpt    AT2019ehz 58639.16 43.73 0.02 0.03 14.76 0.04 0.04 4.34 0.02 0.02
Gaia19bpt    AT2019ehz 58642.06 43.73 0.02 0.03 14.76 0.04 0.03 4.34 0.02 0.02
Gaia19bpt    AT2019ehz 58645.11 43.70 0.02 0.02 14.79 0.04 0.04 4.32 0.02 0.02
Gaia19bpt    AT2019ehz 58669.16 43.41 0.04 0.06 14.54 0.08 0.08 4.37 0.05 0.06
Gaia19bpt    AT2019ehz 58674.67 43.48 0.07 0.10 14.45 0.09 0.08 4.43 0.06 0.07
Gaia19bpt    AT2019ehz 58679.98 43.54 0.09 0.15 14.40 0.11 0.09 4.47 0.07 0.09
Gaia19bpt    AT2019ehz 58684.09 43.35 0.08 0.19 14.44 0.18 0.14 4.41 0.09 0.14
Gaia19bpt    AT2019ehz 58689.14 43.33 0.07 0.16 14.43 0.15 0.13 4.41 0.08 0.12
Gaia19bpt    AT2019ehz 58692.12 43.55 0.19 0.21 14.18 0.10 0.14 4.58 0.12 0.10
Gaia19bpt    AT2019ehz 58694.58 43.27 0.07 0.13 14.41 0.14 0.12 4.40 0.08 0.10
Gaia19bpt    AT2019ehz 58696.38 43.36 0.12 0.21 14.29 0.15 0.13 4.48 0.10 0.13
Gaia19bpt    AT2019ehz 58698.76 43.33 0.12 0.21 14.30 0.15 0.14 4.47 0.10 0.13
Gaia19bpt    AT2019ehz 58699.96 43.34 0.13 0.25 14.27 0.17 0.14 4.48 0.10 0.14
Gaia19bpt    AT2019ehz 58702.35 43.29 0.12 0.25 14.28 0.17 0.16 4.47 0.11 0.15
Gaia19bpt    AT2019ehz 58704.61 43.23 0.10 0.23 14.30 0.18 0.14 4.44 0.10 0.15
iPTF15af     ----      57049.20 44.09 0.07 0.04 14.18 0.01 0.03 4.72 0.03 0.01
iPTF15af     ----      57053.52 44.12 0.08 0.04 14.20 0.02 0.03 4.72 0.04 0.02
iPTF15af     ----      57059.78 44.05 0.15 0.11 14.27 0.05 0.08 4.67 0.08 0.05
iPTF15af     ----      57064.32 44.09 0.11 0.06 14.21 0.03 0.05 4.70 0.05 0.03
iPTF15af     ----      57069.57 44.12 0.08 0.04 14.21 0.02 0.03 4.71 0.04 0.02
iPTF15af     ----      57074.16 44.00 0.14 0.09 14.21 0.04 0.07 4.68 0.07 0.04
iPTF15af     ----      57075.49 44.01 0.14 0.09 14.22 0.04 0.07 4.68 0.07 0.04
iPTF15af     ----      57079.15 43.96 0.15 0.11 14.22 0.05 0.08 4.67 0.08 0.05
iPTF15af     ----      57089.33 43.97 0.14 0.09 14.19 0.04 0.07 4.69 0.07 0.04
iPTF15af     ----      57099.65 43.92 0.12 0.07 14.14 0.03 0.05 4.70 0.06 0.03
iPTF15af     ----      57108.63 43.82 0.15 0.10 14.13 0.04 0.07 4.68 0.07 0.05
iPTF15af     ----      57168.31 43.15 0.13 0.27 14.22 0.19 0.19 4.46 0.12 0.16
iPTF15af     ----      57177.43 43.24 0.23 0.24 14.07 0.13 0.22 4.56 0.17 0.13
iPTF15af     ----      57185.34 43.41 0.23 0.18 14.04 0.09 0.15 4.62 0.13 0.09
iPTF16axa    ----      57551.23 44.25 0.12 0.07 14.30 0.03 0.06 4.70 0.06 0.03
iPTF16axa    ----      57556.82 44.12 0.14 0.08 14.26 0.03 0.07 4.69 0.07 0.04
iPTF16axa    ----      57571.63 43.78 0.20 0.15 14.18 0.07 0.12 4.64 0.11 0.07
iPTF16axa    ----      57587.59 43.80 0.12 0.07 14.08 0.03 0.06 4.70 0.06 0.03
iPTF16axa    ----      57592.58 43.47 0.23 0.24 14.18 0.13 0.24 4.56 0.18 0.13
iPTF16axa    ----      57599.10 43.74 0.16 0.10 14.09 0.04 0.08 4.68 0.08 0.04
iPTF16fnl    AT2016fnl 57630.83 43.51 0.09 0.10 14.23 0.05 0.05 4.55 0.05 0.05
iPTF16fnl    AT2016fnl 57635.25 43.48 0.10 0.13 14.16 0.06 0.06 4.58 0.05 0.06
iPTF16fnl    AT2016fnl 57636.59 43.44 0.09 0.12 14.15 0.06 0.05 4.57 0.05 0.06
iPTF16fnl    AT2016fnl 57638.32 43.37 0.10 0.12 14.14 0.06 0.06 4.56 0.05 0.06
iPTF16fnl    AT2016fnl 57639.45 43.35 0.10 0.13 14.10 0.06 0.06 4.58 0.05 0.07
iPTF16fnl    AT2016fnl 57640.12 43.38 0.11 0.15 14.08 0.07 0.06 4.59 0.06 0.07
iPTF16fnl    AT2016fnl 57642.57 43.49 0.14 0.10 13.96 0.04 0.06 4.68 0.06 0.04
iPTF16fnl    AT2016fnl 57643.57 43.48 0.12 0.08 13.93 0.03 0.05 4.69 0.05 0.03
iPTF16fnl    AT2016fnl 57645.82 43.41 0.12 0.07 13.89 0.03 0.05 4.69 0.06 0.03
iPTF16fnl    AT2016fnl 57648.69 43.22 0.16 0.15 13.91 0.06 0.08 4.64 0.08 0.07
iPTF16fnl    AT2016fnl 57651.40 43.09 0.17 0.15 13.84 0.06 0.09 4.64 0.08 0.07
iPTF16fnl    AT2016fnl 57655.42 43.10 0.16 0.11 13.78 0.04 0.08 4.67 0.08 0.05
iPTF16fnl    AT2016fnl 57657.51 42.82 0.18 0.20 13.84 0.10 0.12 4.57 0.10 0.10
iPTF16fnl    AT2016fnl 57660.37 42.64 0.14 0.22 13.90 0.13 0.12 4.50 0.10 0.12
iPTF16fnl    AT2016fnl 57663.63 42.88 0.19 0.14 13.72 0.06 0.10 4.65 0.10 0.07
iPTF16fnl    AT2016fnl 57667.55 42.64 0.20 0.23 13.77 0.12 0.15 4.56 0.12 0.12
iPTF16fnl    AT2016fnl 57671.60 42.32 0.10 0.20 13.97 0.17 0.14 4.38 0.09 0.14
iPTF16fnl    AT2016fnl 57676.13 42.49 0.22 0.23 13.69 0.12 0.16 4.57 0.14 0.12
iPTF16fnl    AT2016fnl 57679.57 42.43 0.20 0.27 13.73 0.14 0.17 4.53 0.14 0.14
iPTF16fnl    AT2016fnl 57683.10 42.43 0.20 0.26 13.74 0.15 0.17 4.52 0.13 0.14
iPTF16fnl    AT2016fnl 57687.82 42.29 0.21 0.28 13.68 0.15 0.19 4.52 0.14 0.15
iPTF16fnl    AT2016fnl 57691.86 42.23 0.17 0.32 13.76 0.20 0.28 4.46 0.18 0.18
iPTF16fnl    AT2016fnl 57712.74 42.11 0.19 0.29 13.65 0.17 0.20 4.49 0.15 0.16
iPTF16fnl    AT2016fnl 57716.72 42.20 0.26 0.26 13.56 0.13 0.22 4.56 0.18 0.13
iPTF16fnl    AT2016fnl 57720.03 42.05 0.17 0.32 13.68 0.20 0.29 4.46 0.19 0.18
iPTF16fnl    AT2016fnl 57724.71 41.95 0.12 0.34 13.77 0.28 0.33 4.38 0.19 0.23
iPTF16fnl    AT2016fnl 57728.09 42.15 0.22 0.28 13.61 0.15 0.20 4.52 0.15 0.14
iPTF16fnl    AT2016fnl 57732.40 42.14 0.24 0.27 13.57 0.14 0.23 4.54 0.18 0.14
OGLE16aaa    ----      57415.06 44.26 0.02 0.03 15.30 0.08 0.07 4.20 0.03 0.03
OGLE16aaa    ----      57419.25 44.19 0.02 0.03 15.19 0.11 0.10 4.24 0.04 0.05
OGLE16aaa    ----      57420.12 44.22 0.03 0.04 15.37 0.08 0.07 4.16 0.03 0.03
OGLE16aaa    ----      57421.91 44.19 0.04 0.06 15.37 0.11 0.11 4.15 0.04 0.04
OGLE16aaa    ----      57426.11 44.13 0.03 0.04 15.21 0.12 0.12 4.21 0.05 0.06
OGLE16aaa    ----      57440.61 44.13 0.04 0.06 15.32 0.11 0.10 4.16 0.04 0.04
OGLE16aaa    ----      57442.07 44.09 0.02 0.03 15.17 0.11 0.10 4.22 0.04 0.05
OGLE16aaa    ----      57445.60 44.03 0.05 0.07 15.29 0.14 0.13 4.15 0.05 0.06
OGLE16aaa    ----      57449.57 44.11 0.03 0.04 15.21 0.11 0.10 4.21 0.04 0.05
OGLE16aaa    ----      57457.41 44.05 0.02 0.02 15.06 0.09 0.09 4.27 0.04 0.05
OGLE16aaa    ----      57461.86 44.04 0.03 0.05 14.90 0.12 0.11 4.34 0.06 0.07
OGLE16aaa    ----      57466.11 44.00 0.02 0.02 15.08 0.10 0.10 4.25 0.04 0.05
OGLE16aaa    ----      57533.04 43.82 0.04 0.10 14.76 0.17 0.15 4.36 0.08 0.11
OGLE16aaa    ----      57544.69 43.86 0.08 0.22 14.64 0.21 0.18 4.43 0.11 0.16
OGLE16aaa    ----      57547.67 43.71 0.09 0.20 14.70 0.34 0.36 4.35 0.17 0.23
OGLE16aaa    ----      57555.39 43.73 0.09 0.16 15.03 0.36 0.30 4.19 0.11 0.18
OGLE16aaa    ----      57556.85 44.08 0.21 0.17 14.37 0.09 0.16 4.62 0.13 0.08
OGLE16aaa    ----      57560.63 43.74 0.04 0.06 14.88 0.20 0.18 4.28 0.08 0.11
OGLE16aaa    ----      57908.28 43.42 0.10 0.21 14.64 0.38 0.36 4.30 0.16 0.25
OGLE17aaj    ----      57777.18 43.61 0.24 0.21 14.21 0.11 0.19 4.59 0.16 0.11
OGLE17aaj    ----      57799.72 43.44 0.27 0.22 14.11 0.11 0.20 4.59 0.17 0.11
OGLE17aaj    ----      57820.83 43.38 0.16 0.30 14.40 0.29 0.50 4.41 0.26 0.23
OGLE17aaj    ----      57827.80 43.23 0.11 0.23 14.48 0.33 0.38 4.34 0.18 0.24
OGLE17aaj    ----      57834.91 43.21 0.16 0.30 14.29 0.25 0.41 4.44 0.23 0.21
OGLE17aaj    ----      57835.84 43.37 0.15 0.30 14.40 0.27 0.44 4.42 0.24 0.22
PS16dtm      AT2016ezh 57632.20 44.31 0.01 0.01 15.72 0.01 0.01 4.00 0.00 0.01
PS16dtm      AT2016ezh 57635.80 44.33 0.01 0.01 15.74 0.01 0.01 4.00 0.01 0.01
PS16dtm      AT2016ezh 57638.38 44.34 0.01 0.01 15.76 0.01 0.01 3.99 0.00 0.01
PS16dtm      AT2016ezh 57641.97 44.38 0.01 0.01 15.78 0.01 0.01 3.99 0.00 0.01
PS16dtm      AT2016ezh 57647.76 44.40 0.01 0.01 15.80 0.01 0.01 3.99 0.00 0.00
PS16dtm      AT2016ezh 57653.40 44.42 0.01 0.01 15.81 0.01 0.01 3.99 0.00 0.01
PS16dtm      AT2016ezh 57658.78 44.44 0.02 0.02 15.79 0.04 0.04 4.00 0.01 0.01
PS16dtm      AT2016ezh 57659.85 44.42 0.01 0.01 15.84 0.01 0.01 3.97 0.01 0.00
PS16dtm      AT2016ezh 57663.70 44.38 0.01 0.01 15.80 0.01 0.01 3.98 0.01 0.00
PS16dtm      AT2016ezh 57668.48 44.38 0.01 0.01 15.80 0.01 0.01 3.98 0.00 0.01
PS16dtm      AT2016ezh 57673.67 44.35 0.01 0.01 15.81 0.01 0.01 3.97 0.00 0.01
PS16dtm      AT2016ezh 57690.40 44.36 0.01 0.01 15.82 0.01 0.01 3.97 0.01 0.00
PS16dtm      AT2016ezh 57700.30 44.38 0.01 0.01 15.83 0.01 0.01 3.97 0.00 0.01
PS16dtm      AT2016ezh 57707.21 44.40 0.01 0.01 15.83 0.01 0.01 3.97 0.00 0.01
PS16dtm      AT2016ezh 57710.21 44.39 0.01 0.01 15.82 0.01 0.01 3.97 0.00 0.01
PS16dtm      AT2016ezh 57713.20 44.39 0.01 0.01 15.82 0.01 0.01 3.97 0.00 0.01
PS16dtm      AT2016ezh 57716.45 44.40 0.01 0.01 15.82 0.01 0.01 3.98 0.01 0.00
PS16dtm      AT2016ezh 57720.57 44.40 0.01 0.01 15.84 0.01 0.01 3.97 0.00 0.00
PS16dtm      AT2016ezh 57725.44 44.48 0.01 0.01 15.89 0.02 0.02 3.96 0.01 0.01
PS16dtm      AT2016ezh 57730.35 44.40 0.01 0.01 15.82 0.01 0.01 3.98 0.00 0.00
PS16dtm      AT2016ezh 57735.65 44.42 0.01 0.01 15.84 0.01 0.01 3.97 0.00 0.01
PS16dtm      AT2016ezh 57740.97 44.39 0.01 0.01 15.84 0.01 0.01 3.97 0.00 0.00
PS16dtm      AT2016ezh 57745.02 44.41 0.01 0.01 15.84 0.02 0.02 3.97 0.01 0.01
PS16dtm      AT2016ezh 57750.60 44.36 0.01 0.01 15.82 0.01 0.01 3.96 0.00 0.01
PS16dtm      AT2016ezh 57755.72 44.34 0.01 0.01 15.83 0.01 0.01 3.96 0.00 0.01
PS16dtm      AT2016ezh 57761.30 44.31 0.01 0.01 15.82 0.01 0.01 3.95 0.01 0.00
PS16dtm      AT2016ezh 57765.95 44.30 0.02 0.02 15.79 0.02 0.02 3.96 0.01 0.01
PS16dtm      AT2016ezh 57770.14 44.35 0.02 0.02 15.85 0.02 0.02 3.95 0.01 0.01
PS16dtm      AT2016ezh 57774.92 44.32 0.01 0.01 15.85 0.01 0.01 3.94 0.01 0.01
PS16dtm      AT2016ezh 57777.45 44.32 0.01 0.01 15.86 0.01 0.01 3.94 0.01 0.01
PS16dtm      AT2016ezh 57784.15 44.32 0.01 0.01 15.86 0.01 0.01 3.94 0.00 0.00
PS16dtm      AT2016ezh 57791.01 44.30 0.01 0.01 15.86 0.01 0.01 3.93 0.01 0.00
PS16dtm      AT2016ezh 57798.64 44.31 0.01 0.01 15.88 0.02 0.01 3.93 0.00 0.01
PS17dhz      AT2017eqx 57945.79 43.58 0.16 0.29 14.41 0.19 0.19 4.47 0.14 0.17
PS17dhz      AT2017eqx 57953.42 43.64 0.23 0.23 14.25 0.12 0.18 4.57 0.15 0.12
PS17dhz      AT2017eqx 57958.15 43.44 0.20 0.29 14.27 0.17 0.30 4.51 0.20 0.16
PS18kh       AT2018zr  58204.53 43.70 0.01 0.01 15.17 0.03 0.03 4.13 0.01 0.01
PS18kh       AT2018zr  58208.84 43.60 0.02 0.02 15.19 0.03 0.03 4.09 0.01 0.01
PS18kh       AT2018zr  58210.38 43.60 0.03 0.03 15.08 0.07 0.06 4.15 0.03 0.03
PS18kh       AT2018zr  58212.69 43.52 0.04 0.04 15.22 0.06 0.05 4.06 0.02 0.02
PS18kh       AT2018zr  58213.03 43.59 0.02 0.02 15.12 0.04 0.04 4.12 0.02 0.02
PS18kh       AT2018zr  58215.02 43.54 0.02 0.02 15.10 0.04 0.04 4.12 0.01 0.02
PS18kh       AT2018zr  58221.21 43.49 0.01 0.01 15.02 0.04 0.03 4.15 0.01 0.02
PS18kh       AT2018zr  58223.27 43.49 0.02 0.02 15.09 0.05 0.05 4.11 0.02 0.02
PS18kh       AT2018zr  58228.51 43.45 0.02 0.02 15.03 0.06 0.05 4.14 0.02 0.02
PS18kh       AT2018zr  58231.96 43.44 0.04 0.04 15.05 0.09 0.07 4.12 0.03 0.04
PS18kh       AT2018zr  58234.02 43.34 0.02 0.02 14.87 0.06 0.05 4.19 0.02 0.03
PS18kh       AT2018zr  58237.07 43.36 0.02 0.02 15.00 0.05 0.04 4.13 0.02 0.02
PS18kh       AT2018zr  58240.13 43.37 0.02 0.02 15.01 0.05 0.04 4.12 0.02 0.02
PS18kh       AT2018zr  58242.32 43.32 0.03 0.03 14.93 0.07 0.06 4.15 0.03 0.03
PS18kh       AT2018zr  58249.36 43.31 0.02 0.02 14.72 0.06 0.06 4.25 0.03 0.04
PS18kh       AT2018zr  58252.15 43.32 0.02 0.03 14.84 0.10 0.08 4.20 0.04 0.05
PS18kh       AT2018zr  58255.73 43.34 0.02 0.02 14.79 0.07 0.06 4.23 0.03 0.03
PS18kh       AT2018zr  58261.12 43.44 0.04 0.07 14.56 0.09 0.08 4.37 0.05 0.06
PS18kh       AT2018zr  58264.04 43.36 0.02 0.02 14.73 0.08 0.07 4.26 0.04 0.04
PS18kh       AT2018zr  58267.82 43.44 0.04 0.07 14.58 0.10 0.09 4.36 0.06 0.07
PS18kh       AT2018zr  58381.60 43.27 0.12 0.20 14.24 0.14 0.13 4.49 0.10 0.12
PS18kh       AT2018zr  58396.67 43.35 0.19 0.21 14.08 0.10 0.14 4.58 0.12 0.10
PS18kh       AT2018zr  58403.57 43.33 0.16 0.22 14.15 0.12 0.13 4.54 0.10 0.12
PS18kh       AT2018zr  58410.81 43.18 0.09 0.16 14.25 0.12 0.11 4.46 0.07 0.10
PS18kh       AT2018zr  58417.72 43.40 0.20 0.19 14.06 0.09 0.13 4.61 0.12 0.09
PS18kh       AT2018zr  58424.42 43.41 0.19 0.15 14.01 0.07 0.11 4.63 0.10 0.07
PS18kh       AT2018zr  58431.14 43.05 0.07 0.15 14.31 0.16 0.12 4.39 0.08 0.12
PS18kh       AT2018zr  58438.77 43.11 0.08 0.17 14.29 0.15 0.12 4.42 0.08 0.12
PS18kh       AT2018zr  58445.30 43.12 0.12 0.21 14.20 0.15 0.13 4.47 0.10 0.13
PS18kh       AT2018zr  58452.72 43.31 0.20 0.20 14.04 0.10 0.13 4.59 0.12 0.10
PS18kh       AT2018zr  58565.07 43.17 0.22 0.17 13.90 0.08 0.14 4.63 0.13 0.08
PS18kh       AT2018zr  58596.82 42.98 0.13 0.27 14.16 0.20 0.22 4.45 0.14 0.17
PS18kh       AT2018zr  58626.11 42.75 0.06 0.10 14.59 0.31 0.22 4.17 0.09 0.15
PS18kh       AT2018zr  58814.69 42.65 0.10 0.12 14.78 0.24 0.21 4.05 0.08 0.10
PS18kh       AT2018zr  58817.67 42.88 0.24 0.24 13.90 0.13 0.23 4.56 0.17 0.13
PS18kh       AT2018zr  58820.65 42.61 0.07 0.23 14.20 0.30 0.25 4.33 0.13 0.21
PS18kh       AT2018zr  58823.57 42.66 0.09 0.27 14.18 0.32 0.34 4.35 0.17 0.24
PS18kh       AT2018zr  58826.10 42.72 0.08 0.24 14.26 0.33 0.33 4.32 0.16 0.24
PS18kh       AT2018zr  58829.57 42.76 0.10 0.11 14.72 0.32 0.17 4.11 0.06 0.13
PS18kh       AT2018zr  58833.41 42.68 0.11 0.12 14.76 0.31 0.18 4.08 0.06 0.12
PS18kh       AT2018zr  58835.54 43.00 0.10 0.08 15.15 0.14 0.10 3.96 0.03 0.04
PS18kh       AT2018zr  58841.92 42.72 0.09 0.08 14.90 0.14 0.12 4.02 0.04 0.05
PS18kh       AT2018zr  58844.04 42.65 0.05 0.07 14.42 0.24 0.18 4.23 0.08 0.14
ZTF18aahqkbt AT2018bsi 58269.09 43.62 0.04 0.05 14.60 0.06 0.05 4.39 0.04 0.04
ZTF18aahqkbt AT2018bsi 58271.29 43.66 0.06 0.08 14.53 0.07 0.06 4.44 0.04 0.05
ZTF18aahqkbt AT2018bsi 58366.12 43.10 0.07 0.18 14.37 0.17 0.14 4.38 0.09 0.13
ZTF18aahqkbt AT2018bsi 58543.24 42.95 0.17 0.28 14.07 0.17 0.20 4.49 0.14 0.15
ZTF18aajupnt AT2018dyk 58342.09 43.25 0.07 0.10 14.34 0.09 0.08 4.43 0.06 0.07
ZTF18aajupnt AT2018dyk 58350.53 43.22 0.08 0.13 14.29 0.10 0.09 4.45 0.06 0.08
ZTF18aajupnt AT2018dyk 58352.40 43.15 0.08 0.14 14.31 0.12 0.10 4.42 0.07 0.10
ZTF18aajupnt AT2018dyk 58357.04 43.25 0.10 0.16 14.26 0.11 0.09 4.47 0.07 0.09
ZTF18aajupnt AT2018dyk 58362.09 43.08 0.03 0.05 14.46 0.08 0.07 4.33 0.04 0.06
ZTF18aajupnt AT2018dyk 58559.73 42.78 0.05 0.10 14.33 0.16 0.13 4.31 0.07 0.11
ZTF19aaiqmgl AT2019avd 58988.29 42.70 0.04 0.11 14.36 0.23 0.18 4.28 0.09 0.15
ZTF19aaiqmgl AT2019avd 58994.02 42.73 0.02 0.02 14.67 0.06 0.05 4.13 0.02 0.03
ZTF19aaiqmgl AT2019avd 59108.49 42.79 0.01 0.01 14.72 0.04 0.04 4.12 0.01 0.02
ZTF19aaiqmgl AT2019avd 59116.52 42.72 0.03 0.05 14.64 0.14 0.12 4.14 0.05 0.06
ZTF19aaiqmgl AT2019avd 59117.31 42.77 0.03 0.05 14.66 0.13 0.12 4.14 0.05 0.06
ZTF19aaiqmgl AT2019avd 59119.83 42.77 0.03 0.04 14.63 0.14 0.12 4.16 0.05 0.07
ZTF19aaiqmgl AT2019avd 59120.16 42.77 0.05 0.08 14.72 0.17 0.15 4.12 0.06 0.07
ZTF19aaiqmgl AT2019avd 59121.36 42.72 0.03 0.05 14.54 0.18 0.16 4.19 0.07 0.09
ZTF19aaiqmgl AT2019avd 59122.75 42.77 0.05 0.07 14.76 0.12 0.12 4.10 0.04 0.05
ZTF19aakswrb AT2019bhf 58639.03 43.18 0.06 0.06 14.89 0.16 0.15 4.14 0.07 0.08
ZTF19aapreis AT2019dsg 58620.18 44.40 0.12 0.12 14.48 0.05 0.06 4.64 0.06 0.06
ZTF19aapreis AT2019dsg 58624.08 44.41 0.14 0.12 14.45 0.05 0.07 4.66 0.07 0.05
ZTF19aapreis AT2019dsg 58627.21 44.27 0.14 0.16 14.49 0.07 0.08 4.61 0.07 0.08
ZTF19aapreis AT2019dsg 58630.32 44.19 0.13 0.17 14.52 0.08 0.08 4.57 0.07 0.08
ZTF19aapreis AT2019dsg 58633.52 44.37 0.14 0.11 14.42 0.04 0.06 4.67 0.07 0.05
ZTF19aapreis AT2019dsg 58636.10 44.16 0.12 0.15 14.47 0.07 0.07 4.59 0.06 0.07
ZTF19aapreis AT2019dsg 58639.83 44.14 0.11 0.15 14.48 0.07 0.06 4.58 0.06 0.07
ZTF19aapreis AT2019dsg 58642.40 44.27 0.14 0.12 14.40 0.05 0.06 4.66 0.07 0.06
ZTF19aapreis AT2019dsg 58645.32 44.34 0.11 0.07 14.35 0.03 0.05 4.70 0.05 0.03
ZTF19aapreis AT2019dsg 58648.79 43.99 0.11 0.15 14.53 0.09 0.08 4.52 0.07 0.08
ZTF19aapreis AT2019dsg 58653.58 44.14 0.15 0.14 14.37 0.06 0.07 4.64 0.07 0.07
ZTF19aapreis AT2019dsg 58675.16 43.94 0.16 0.17 14.32 0.08 0.09 4.61 0.09 0.08
ZTF19aapreis AT2019dsg 58680.19 43.98 0.16 0.12 14.23 0.05 0.07 4.67 0.08 0.05
ZTF19aapreis AT2019dsg 58693.60 43.91 0.18 0.12 14.19 0.05 0.08 4.67 0.09 0.05
ZTF19aapreis AT2019dsg 58695.39 43.74 0.22 0.17 14.18 0.07 0.12 4.63 0.12 0.08
ZTF19aapreis AT2019dsg 58699.32 43.71 0.22 0.16 14.16 0.07 0.12 4.64 0.12 0.08
ZTF19aapreis AT2019dsg 58703.45 43.76 0.23 0.16 14.18 0.07 0.13 4.64 0.12 0.07
ZTF19aapreis AT2019dsg 58707.42 43.55 0.21 0.26 14.28 0.14 0.18 4.54 0.14 0.13
ZTF19aapreis AT2019dsg 58712.80 43.50 0.25 0.22 14.15 0.10 0.18 4.59 0.15 0.11
ZTF19aapreis AT2019dsg 58731.93 43.44 0.25 0.24 14.17 0.12 0.19 4.56 0.15 0.12
ZTF19aapreis AT2019dsg 58733.44 43.18 0.08 0.26 14.46 0.28 0.28 4.35 0.15 0.21
ZTF19aapreis AT2019dsg 58761.07 43.07 0.14 0.34 14.28 0.26 0.37 4.41 0.22 0.22
ZTF19aapreis AT2019dsg 58766.05 42.95 0.12 0.29 14.31 0.25 0.22 4.37 0.13 0.20
ZTF19aapreis AT2019dsg 58771.43 42.91 0.06 0.08 14.58 0.22 0.17 4.22 0.08 0.13
ZTF19aapreis AT2019dsg 58776.28 42.97 0.17 0.33 14.18 0.24 0.41 4.44 0.25 0.21
ZTF19aapreis AT2019dsg 58786.49 42.99 0.15 0.32 14.35 0.34 0.53 4.33 0.26 0.26
ZTF19aapreis AT2019dsg 58792.41 42.93 0.14 0.34 14.59 0.47 0.57 4.19 0.22 0.28
ZTF19aatubsj AT2019fdr 58659.79 44.72 0.02 0.02 15.55 0.04 0.04 4.19 0.01 0.02
ZTF19aatubsj AT2019fdr 58672.15 44.65 0.02 0.02 15.59 0.04 0.03 4.15 0.01 0.01
ZTF19aatubsj AT2019fdr 58678.00 44.65 0.03 0.03 15.67 0.04 0.04 4.11 0.01 0.02
ZTF19aatubsj AT2019fdr 58683.76 44.65 0.03 0.03 15.59 0.07 0.06 4.15 0.02 0.03
ZTF19aatubsj AT2019fdr 58688.41 44.66 0.03 0.03 15.58 0.06 0.05 4.16 0.02 0.02
ZTF19aatubsj AT2019fdr 58693.66 44.69 0.02 0.02 15.58 0.03 0.03 4.17 0.01 0.01
ZTF19aatubsj AT2019fdr 58705.75 44.73 0.02 0.02 15.65 0.04 0.03 4.14 0.01 0.01
ZTF19aatubsj AT2019fdr 58707.28 44.69 0.02 0.02 15.61 0.04 0.03 4.16 0.01 0.01
ZTF19aatubsj AT2019fdr 58712.25 44.62 0.02 0.02 15.49 0.05 0.04 4.19 0.02 0.02
ZTF19aatubsj AT2019fdr 58719.56 44.75 0.04 0.03 15.77 0.06 0.05 4.09 0.02 0.02
ZTF19aatubsj AT2019fdr 58724.20 44.66 0.03 0.02 15.65 0.04 0.04 4.13 0.01 0.02
ZTF19aatubsj AT2019fdr 58729.51 44.56 0.04 0.04 15.58 0.07 0.06 4.14 0.03 0.03
ZTF19aatubsj AT2019fdr 58734.43 44.67 0.03 0.02 15.74 0.04 0.04 4.08 0.01 0.01
ZTF19aatubsj AT2019fdr 58750.03 44.57 0.03 0.03 15.64 0.04 0.04 4.11 0.01 0.02
ZTF19aatubsj AT2019fdr 59007.66 44.17 0.05 0.06 15.38 0.10 0.10 4.14 0.04 0.04
ZTF19abhhjcc AT2019meg 58730.58 44.11 0.08 0.15 14.70 0.13 0.10 4.46 0.07 0.10
ZTF19abhhjcc AT2019meg 58732.31 44.14 0.13 0.21 14.59 0.14 0.13 4.53 0.10 0.12
ZTF19abhhjcc AT2019meg 58734.30 44.37 0.16 0.11 14.43 0.05 0.09 4.66 0.09 0.06
ZTF19abidbya AT2019lwu 58719.12 43.43 0.09 0.10 15.09 0.20 0.16 4.10 0.06 0.08
ZTF19abidbya AT2019lwu 58727.48 43.10 0.14 0.27 14.53 0.43 0.51 4.26 0.21 0.28
ZTF19abidbya AT2019lwu 58728.75 43.31 0.09 0.08 15.15 0.13 0.11 4.04 0.04 0.05
ZTF19abidbya AT2019lwu 58744.42 43.14 0.10 0.25 14.43 0.34 0.36 4.34 0.18 0.24
ZTF19abidbya AT2019lwu 58746.61 43.17 0.14 0.25 14.96 0.40 0.36 4.09 0.11 0.16
ZTF19abvgxrq AT2019pev 58750.14 44.41 0.02 0.02 15.17 0.04 0.04 4.31 0.02 0.02
ZTF19abvgxrq AT2019pev 58759.83 44.27 0.02 0.02 15.15 0.04 0.04 4.28 0.02 0.03
ZTF19abvgxrq AT2019pev 58762.55 44.24 0.02 0.02 15.11 0.05 0.04 4.29 0.02 0.03
ZTF19abvgxrq AT2019pev 58763.02 44.25 0.03 0.03 15.03 0.05 0.04 4.34 0.03 0.03
ZTF19abvgxrq AT2019pev 58765.01 44.27 0.03 0.03 15.03 0.05 0.04 4.34 0.03 0.03
ZTF19abvgxrq AT2019pev 58768.00 44.19 0.02 0.03 15.05 0.05 0.05 4.31 0.03 0.03
ZTF19abvgxrq AT2019pev 58771.84 44.18 0.03 0.03 15.00 0.06 0.05 4.33 0.03 0.04
ZTF19abvgxrq AT2019pev 58774.77 44.14 0.03 0.04 14.97 0.06 0.05 4.34 0.03 0.04
ZTF19abvgxrq AT2019pev 58777.49 44.08 0.03 0.03 15.01 0.07 0.06 4.30 0.03 0.04
ZTF19abvgxrq AT2019pev 58780.01 44.13 0.03 0.04 14.97 0.06 0.06 4.34 0.03 0.04
ZTF19abvgxrq AT2019pev 58783.07 44.08 0.02 0.03 14.99 0.06 0.05 4.31 0.03 0.04
ZTF19abvgxrq AT2019pev 58786.92 44.05 0.03 0.04 14.97 0.07 0.06 4.31 0.04 0.04
ZTF19abvgxrq AT2019pev 58789.45 44.04 0.04 0.05 14.93 0.07 0.07 4.33 0.04 0.05
ZTF19abvgxrq AT2019pev 58792.04 44.04 0.04 0.06 14.89 0.09 0.08 4.35 0.05 0.06
ZTF19abvgxrq AT2019pev 58793.04 44.09 0.07 0.11 14.78 0.10 0.09 4.42 0.06 0.08
ZTF19abvgxrq AT2019pev 58795.28 43.96 0.03 0.04 14.95 0.09 0.08 4.30 0.04 0.05
ZTF19abvgxrq AT2019pev 58802.79 44.04 0.03 0.04 14.92 0.07 0.06 4.34 0.04 0.05
ZTF19abvgxrq AT2019pev 58804.51 44.05 0.05 0.07 14.86 0.09 0.07 4.37 0.05 0.06
ZTF19abvgxrq AT2019pev 58807.63 44.01 0.06 0.09 14.81 0.10 0.09 4.38 0.06 0.07
ZTF19abvgxrq AT2019pev 58810.03 44.01 0.03 0.04 14.95 0.07 0.06 4.32 0.04 0.04
ZTF19abvgxrq AT2019pev 58813.42 44.03 0.06 0.12 14.84 0.14 0.11 4.37 0.07 0.10
ZTF19abvgxrq AT2019pev 58816.88 43.99 0.05 0.06 14.86 0.08 0.08 4.36 0.05 0.06
ZTF19abvgxrq AT2019pev 58819.92 43.96 0.03 0.04 14.93 0.08 0.07 4.31 0.04 0.05
ZTF19abvgxrq AT2019pev 58822.39 44.00 0.04 0.07 14.85 0.09 0.08 4.36 0.05 0.06
ZTF19abvgxrq AT2019pev 58825.51 44.06 0.13 0.26 14.70 0.18 0.16 4.46 0.11 0.16
ZTF19abvgxrq AT2019pev 58829.81 43.96 0.04 0.05 14.86 0.08 0.07 4.35 0.04 0.05
ZTF19abvgxrq AT2019pev 58831.40 43.97 0.04 0.06 14.86 0.08 0.07 4.35 0.04 0.05
ZTF19abvgxrq AT2019pev 58834.39 44.03 0.06 0.10 14.85 0.13 0.11 4.37 0.07 0.09
ZTF19abvgxrq AT2019pev 58837.39 43.94 0.04 0.06 14.84 0.08 0.07 4.35 0.05 0.05
ZTF19abvgxrq AT2019pev 58841.16 43.92 0.05 0.07 14.81 0.09 0.08 4.36 0.05 0.06
ZTF19abvgxrq AT2019pev 58845.42 43.92 0.04 0.06 14.84 0.08 0.07 4.35 0.04 0.05
ZTF19abvgxrq AT2019pev 58849.60 43.91 0.03 0.05 14.89 0.08 0.07 4.32 0.04 0.05
ZTF19abvgxrq AT2019pev 58853.26 43.77 0.03 0.03 15.00 0.11 0.10 4.23 0.05 0.06
ZTF19abvgxrq AT2019pev 58857.78 44.03 0.08 0.14 14.75 0.13 0.11 4.42 0.07 0.10
ZTF19abvgxrq AT2019pev 58861.36 43.98 0.04 0.06 14.84 0.08 0.07 4.36 0.04 0.05
ZTF19abvgxrq AT2019pev 58869.66 44.03 0.06 0.08 14.78 0.08 0.07 4.40 0.05 0.06
ZTF19abvgxrq AT2019pev 58873.38 43.98 0.05 0.07 14.80 0.08 0.07 4.38 0.05 0.06
ZTF19abvgxrq AT2019pev 58877.36 43.95 0.04 0.06 14.85 0.08 0.07 4.35 0.04 0.06
ZTF19abvgxrq AT2019pev 58885.52 44.08 0.08 0.14 14.75 0.12 0.10 4.43 0.07 0.10
ZTF19abvgxrq AT2019pev 58889.31 43.96 0.04 0.05 14.89 0.08 0.07 4.33 0.04 0.05
ZTF19abvgxrq AT2019pev 58893.29 44.01 0.05 0.07 14.85 0.10 0.08 4.36 0.05 0.07
ZTF19abvgxrq AT2019pev 58897.61 44.03 0.04 0.06 14.87 0.08 0.07 4.36 0.04 0.05
ZTF19abvgxrq AT2019pev 58901.33 44.01 0.04 0.06 14.87 0.08 0.07 4.35 0.04 0.05
ZTF19abvgxrq AT2019pev 58905.31 44.04 0.05 0.08 14.84 0.09 0.08 4.38 0.05 0.06
ZTF19abvgxrq AT2019pev 58911.49 43.99 0.02 0.03 15.00 0.06 0.06 4.28 0.03 0.04
ZTF19abvgxrq AT2019pev 58913.01 44.04 0.04 0.06 14.87 0.07 0.07 4.36 0.04 0.05
ZTF19abzrhgq AT2019qiz 58753.06 43.20 0.04 0.04 14.38 0.04 0.04 4.40 0.03 0.03
ZTF19abzrhgq AT2019qiz 58755.39 43.24 0.03 0.04 14.42 0.04 0.04 4.39 0.03 0.03
ZTF19abzrhgq AT2019qiz 58756.44 43.38 0.04 0.05 14.41 0.04 0.04 4.42 0.03 0.04
ZTF19abzrhgq AT2019qiz 58763.21 43.57 0.03 0.03 14.64 0.03 0.03 4.36 0.02 0.02
ZTF19abzrhgq AT2019qiz 58766.07 43.51 0.02 0.02 14.66 0.03 0.03 4.33 0.02 0.02
ZTF19abzrhgq AT2019qiz 58769.32 43.40 0.01 0.02 14.69 0.03 0.02 4.29 0.01 0.01
ZTF19abzrhgq AT2019qiz 58772.79 43.26 0.02 0.03 14.72 0.04 0.04 4.24 0.02 0.02
ZTF19abzrhgq AT2019qiz 58778.55 43.14 0.01 0.01 14.68 0.03 0.03 4.23 0.01 0.01
ZTF19abzrhgq AT2019qiz 58781.68 42.98 0.01 0.01 14.75 0.03 0.03 4.16 0.01 0.01
ZTF19abzrhgq AT2019qiz 58784.60 43.00 0.01 0.01 14.66 0.03 0.03 4.21 0.01 0.02
ZTF19abzrhgq AT2019qiz 58787.06 42.94 0.01 0.01 14.66 0.04 0.03 4.19 0.02 0.02
ZTF19abzrhgq AT2019qiz 58790.64 42.87 0.01 0.01 14.64 0.04 0.04 4.18 0.02 0.02
ZTF19abzrhgq AT2019qiz 58796.03 42.79 0.02 0.02 14.62 0.05 0.05 4.18 0.03 0.03
ZTF19abzrhgq AT2019qiz 58799.81 42.80 0.02 0.02 14.47 0.06 0.05 4.25 0.03 0.03
ZTF19abzrhgq AT2019qiz 58802.93 42.76 0.02 0.02 14.49 0.06 0.05 4.23 0.03 0.03
ZTF19abzrhgq AT2019qiz 58805.26 42.69 0.04 0.05 14.29 0.08 0.07 4.31 0.04 0.05
ZTF19abzrhgq AT2019qiz 58809.10 42.62 0.02 0.02 14.45 0.07 0.06 4.22 0.03 0.04
ZTF19abzrhgq AT2019qiz 58815.35 42.57 0.03 0.03 14.35 0.08 0.07 4.25 0.04 0.05
ZTF19abzrhgq AT2019qiz 58820.98 42.48 0.02 0.02 14.44 0.07 0.07 4.18 0.03 0.04
ZTF19abzrhgq AT2019qiz 58825.84 42.41 0.03 0.03 14.37 0.10 0.09 4.20 0.04 0.05
ZTF19abzrhgq AT2019qiz 58836.85 42.32 0.04 0.04 14.32 0.15 0.12 4.20 0.06 0.08
ZTF19abzrhgq AT2019qiz 58847.95 42.24 0.04 0.05 14.41 0.15 0.13 4.14 0.05 0.07
ZTF19abzrhgq AT2019qiz 58852.58 42.16 0.03 0.04 14.19 0.15 0.13 4.23 0.06 0.09
ZTF19abzrhgq AT2019qiz 58857.11 42.15 0.06 0.15 14.03 0.22 0.19 4.30 0.10 0.15
ZTF19abzrhgq AT2019qiz 58862.35 42.12 0.04 0.05 14.16 0.18 0.15 4.23 0.07 0.10
ZTF19abzrhgq AT2019qiz 58867.61 42.06 0.08 0.26 14.02 0.35 0.30 4.28 0.15 0.25


==> anc/host-subtracted_swift_mr.txt <==
Title: A Swift Fix for Nuclear Outbursts
Authors: Hinkle, Holoien, Shappee, & Auchettl
Table: Table 6 - Host-Subtracted Swift Photometry
================================================================================
Byte-by-byte Description of file: host-subtracted_swift_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units               Label            Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---                 Object           Discovery Name of Transient
  14- 22 A9     ---                 TNSID            Transient Name Server ID (1)
  24- 32 F9.3   d                   MJD              Modified Julian Date
  34- 37 A4     ---                 Filter           Filter Name (2)
  39- 44 A6     mag                 Magnitude        Photometric Magnitude or Upper Limit (3, 4)
  46- 52 F7.2   mag                 MagUncertainty   Uncertainty on Magnitude
  54- 62 A9     erg/s/cm2/Ang       FluxDensity      Photometric Flux Density (5)
  64- 71 A8     erg/s/cm2/Ang       FluxUncertainty  Uncertainty on Flux Density
--------------------------------------------------------------------------------
Note (1):   A value of '----' indicates that the transient was not assigned a TNS ID or was discovered prior to 2016, when the Transient Name Server went online.
Note (2):   B and V photometry were converted from the Swift UVOT filters to standard Johnson-Cousins filters using color corrections described in the text. Other filters are Swift UVOT filters.
Note (3):   For epochs where the transient flux was less than a 3-sigma detection, the magnitude column shows a 3-sigma upper limit on the transient magnitude.
Note (4):   All magnitudes are presented in the AB system.
Note (5):   A negative flux density indicates the measured magnitude was less than the synthetic host magnitude in that filter.
--------------------------------------------------------------------------------
ASASSN-14ae  ----      56684.909 V    17.18     0.10 4.85E-16  4.68E-17
ASASSN-14ae  ----      56687.039 V    16.89     0.18 6.34E-16  1.04E-16
ASASSN-14ae  ----      56697.708 V    17.46     0.14 3.75E-16  4.92E-17
ASASSN-14ae  ----      56702.771 V    17.05     0.21 5.47E-16  1.06E-16
ASASSN-14ae  ----      56707.926 V    17.36     0.29 4.13E-16  1.08E-16
ASASSN-14ae  ----      56729.128 V    >18.28    ---- 9.69E-17  5.99E-17
ASASSN-14ae  ----      56734.384 V    >17.52    ---- 2.81E-16  1.21E-16
ASASSN-14ae  ----      56738.532 V    >18.68    ---- 6.19E-17  4.15E-17
ASASSN-14ae  ----      56739.399 V    >18.71    ---- 4.69E-17  4.04E-17
ASASSN-14ae  ----      56744.185 V    >18.40    ---- -6.13E-18 5.38E-17
ASASSN-14ae  ----      56749.784 V    >17.76    ---- 2.11E-16  9.70E-17
ASASSN-14ae  ----      56755.319 V    >18.60    ---- 3.93E-17  4.45E-17
ASASSN-14ae  ----      56760.191 V    >18.12    ---- 1.08E-17  6.93E-17
ASASSN-14ae  ----      56763.391 V    >18.43    ---- 7.25E-17  5.24E-17
ASASSN-14ae  ----      56770.052 V    >18.26    ---- -1.88E-17 6.10E-17
ASASSN-14ae  ----      56825.862 V    >18.33    ---- -1.01E-16 5.74E-17
ASASSN-14ae  ----      56828.445 V    >18.53    ---- 2.34E-17  4.78E-17
ASASSN-14ae  ----      57429.780 V    >18.43    ---- -2.20E-17 5.21E-17
ASASSN-14ae  ----      57435.165 V    >18.55    ---- 1.42E-17  4.70E-17
ASASSN-14ae  ----      57439.222 V    >18.65    ---- -3.08E-17 4.29E-17
ASASSN-14ae  ----      56684.899 B    16.89     0.06 9.97E-16  5.75E-17
ASASSN-14ae  ----      56687.036 B    16.95     0.10 9.48E-16  8.95E-17
ASASSN-14ae  ----      56697.702 B    17.08     0.07 8.41E-16  5.12E-17
ASASSN-14ae  ----      56702.768 B    17.15     0.08 7.88E-16  5.87E-17
ASASSN-14ae  ----      56707.842 B    17.39     0.13 6.27E-16  7.71E-17
ASASSN-14ae  ----      56729.126 B    18.37     0.21 2.54E-16  4.92E-17
ASASSN-14ae  ----      56734.382 B    >18.51    ---- 1.56E-16  7.55E-17
ASASSN-14ae  ----      56738.526 B    18.83     0.22 1.68E-16  3.33E-17
ASASSN-14ae  ----      56739.392 B    18.93     0.23 1.53E-16  3.24E-17
ASASSN-14ae  ----      56744.182 B    19.01     0.35 1.42E-16  4.54E-17
ASASSN-14ae  ----      56749.782 B    >18.60    ---- 1.48E-16  6.97E-17
ASASSN-14ae  ----      56755.316 B    18.48     0.17 2.31E-16  3.68E-17
ASASSN-14ae  ----      56760.187 B    >18.94    ---- 6.38E-17  5.08E-17
ASASSN-14ae  ----      56763.388 B    18.82     0.25 1.68E-16  3.80E-17
ASASSN-14ae  ----      56770.050 B    >19.01    ---- 1.14E-16  4.75E-17
ASASSN-14ae  ----      56825.858 B    >19.06    ---- 1.54E-17  4.55E-17
ASASSN-14ae  ----      56828.441 B    >19.39    ---- -1.70E-18 3.36E-17
ASASSN-14ae  ----      57429.777 B    >19.27    ---- -2.92E-17 3.75E-17
ASASSN-14ae  ----      57435.163 B    >19.42    ---- -1.20E-17 3.27E-17
ASASSN-14ae  ----      57439.220 B    >19.47    ---- -2.95E-17 3.13E-17
ASASSN-14ae  ----      56684.898 U    16.58     0.04 2.11E-15  8.48E-17
ASASSN-14ae  ----      56687.035 U    16.53     0.07 2.20E-15  1.32E-16
ASASSN-14ae  ----      56697.701 U    16.83     0.04 1.67E-15  6.87E-17
ASASSN-14ae  ----      56702.768 U    16.92     0.04 1.54E-15  6.39E-17
ASASSN-14ae  ----      56707.841 U    17.18     0.06 1.21E-15  6.46E-17
ASASSN-14ae  ----      56729.125 U    18.18     0.11 4.85E-16  5.00E-17
ASASSN-14ae  ----      56734.382 U    18.44     0.23 3.82E-16  7.92E-17
ASASSN-14ae  ----      56738.525 U    18.53     0.09 3.51E-16  3.04E-17
ASASSN-14ae  ----      56739.391 U    18.47     0.09 3.71E-16  3.15E-17
ASASSN-14ae  ----      56744.182 U    18.82     0.16 2.68E-16  3.84E-17
ASASSN-14ae  ----      56749.782 U    19.06     0.30 2.16E-16  6.02E-17
ASASSN-14ae  ----      56755.316 U    19.02     0.15 2.23E-16  3.10E-17
ASASSN-14ae  ----      56760.186 U    18.98     0.22 2.31E-16  4.69E-17
ASASSN-14ae  ----      56763.387 U    19.06     0.17 2.16E-16  3.41E-17
ASASSN-14ae  ----      56770.050 U    19.54     0.31 1.38E-16  3.98E-17
ASASSN-14ae  ----      56825.858 U    >19.82    ---- 3.39E-17  3.57E-17
ASASSN-14ae  ----      56828.441 U    >20.11    ---- 4.90E-17  2.71E-17
ASASSN-14ae  ----      57168.639 U    >21.35    ---- -4.21E-18 8.71E-18
ASASSN-14ae  ----      57429.777 U    >20.06    ---- 2.57E-17  2.85E-17
ASASSN-14ae  ----      57435.162 U    >20.31    ---- 8.34E-18  2.27E-17
ASASSN-14ae  ----      57439.220 U    >20.41    ---- -1.10E-17 2.07E-17
ASASSN-14ae  ----      56684.894 UVW1 16.45     0.04 4.29E-15  1.60E-16
ASASSN-14ae  ----      56687.034 UVW1 16.46     0.05 4.25E-15  1.98E-16
ASASSN-14ae  ----      56697.698 UVW1 16.94     0.04 2.74E-15  1.03E-16
ASASSN-14ae  ----      56702.766 UVW1 17.12     0.04 2.31E-15  8.70E-17
ASASSN-14ae  ----      56707.839 UVW1 17.32     0.05 1.93E-15  9.13E-17
ASASSN-14ae  ----      56729.071 UVW1 18.33     0.07 7.58E-16  4.49E-17
ASASSN-14ae  ----      56734.381 UVW1 18.36     0.12 7.43E-16  8.07E-17
ASASSN-14ae  ----      56738.522 UVW1 18.66     0.08 5.61E-16  3.98E-17
ASASSN-14ae  ----      56739.388 UVW1 18.65     0.07 5.67E-16  3.45E-17
ASASSN-14ae  ----      56744.180 UVW1 18.77     0.10 5.07E-16  4.66E-17
ASASSN-14ae  ----      56749.780 UVW1 18.94     0.08 4.34E-16  3.17E-17
ASASSN-14ae  ----      56755.314 UVW1 19.11     0.09 3.71E-16  3.15E-17
ASASSN-14ae  ----      56760.184 UVW1 19.45     0.15 2.71E-16  3.62E-17
ASASSN-14ae  ----      56763.386 UVW1 19.32     0.11 3.06E-16  3.01E-17
ASASSN-14ae  ----      56768.732 UVW1 19.76     0.27 2.04E-16  5.02E-17
ASASSN-14ae  ----      56770.049 UVW1 19.51     0.15 2.56E-16  3.45E-17
ASASSN-14ae  ----      56794.793 UVW1 20.32     0.25 1.22E-16  2.80E-17
ASASSN-14ae  ----      56799.456 UVW1 19.94     0.17 1.72E-16  2.74E-17
ASASSN-14ae  ----      56804.116 UVW1 19.86     0.17 1.85E-16  2.90E-17
ASASSN-14ae  ----      56809.313 UVW1 20.22     0.19 1.34E-16  2.29E-17
ASASSN-14ae  ----      56814.447 UVW1 19.97     0.23 1.68E-16  3.51E-17
ASASSN-14ae  ----      56825.856 UVW1 20.58     0.30 9.61E-17  2.68E-17
ASASSN-14ae  ----      56828.438 UVW1 20.30     0.18 1.24E-16  2.01E-17
ASASSN-14ae  ----      57095.463 UVW1 >21.63    ---- 3.47E-17  1.21E-17
ASASSN-14ae  ----      57429.775 UVW1 21.08     0.35 6.04E-17  1.95E-17
ASASSN-14ae  ----      57435.162 UVW1 21.22     0.34 5.31E-17  1.64E-17
ASASSN-14ae  ----      57439.219 UVW1 21.26     0.32 5.11E-17  1.51E-17
ASASSN-14ae  ----      56684.913 UVM2 16.26     0.04 6.76E-15  2.49E-16
ASASSN-14ae  ----      56687.039 UVM2 16.26     0.04 6.76E-15  2.49E-16
ASASSN-14ae  ----      56697.709 UVM2 16.96     0.04 3.53E-15  1.31E-16
ASASSN-14ae  ----      56702.771 UVM2 17.14     0.05 3.01E-15  1.40E-16
ASASSN-14ae  ----      56707.927 UVM2 17.36     0.07 2.46E-15  1.60E-16
ASASSN-14ae  ----      56729.129 UVM2 18.35     0.06 9.87E-16  5.61E-17
ASASSN-14ae  ----      56734.384 UVM2 18.42     0.10 9.24E-16  8.76E-17
ASASSN-14ae  ----      56738.533 UVM2 18.63     0.05 7.63E-16  3.65E-17
ASASSN-14ae  ----      56739.400 UVM2 18.60     0.05 7.85E-16  3.75E-17
ASASSN-14ae  ----      56744.186 UVM2 18.64     0.07 7.56E-16  5.06E-17
ASASSN-14ae  ----      56749.785 UVM2 18.87     0.10 6.12E-16  5.90E-17
ASASSN-14ae  ----      56755.320 UVM2 19.01     0.06 5.34E-16  3.12E-17
ASASSN-14ae  ----      56760.192 UVM2 19.30     0.10 4.10E-16  3.64E-17
ASASSN-14ae  ----      56763.391 UVM2 19.26     0.07 4.26E-16  2.95E-17
ASASSN-14ae  ----      56770.052 UVM2 19.30     0.10 4.10E-16  3.64E-17
ASASSN-14ae  ----      56794.595 UVM2 19.93     0.10 2.30E-16  2.17E-17
ASASSN-14ae  ----      56799.380 UVM2 19.92     0.09 2.32E-16  1.95E-17
ASASSN-14ae  ----      56804.115 UVM2 20.00     0.10 2.16E-16  2.05E-17
ASASSN-14ae  ----      56809.309 UVM2 20.07     0.10 2.03E-16  1.95E-17
ASASSN-14ae  ----      56814.442 UVM2 20.08     0.10 2.01E-16  1.93E-17
ASASSN-14ae  ----      56825.862 UVM2 20.68     0.18 1.15E-16  1.89E-17
ASASSN-14ae  ----      56828.446 UVM2 20.38     0.11 1.51E-16  1.53E-17
ASASSN-14ae  ----      57094.257 UVM2 21.35     0.17 6.24E-17  9.78E-18
ASASSN-14ae  ----      57122.341 UVM2 21.69     0.20 4.53E-17  8.15E-18
ASASSN-14ae  ----      57162.204 UVM2 21.42     0.20 5.82E-17  1.09E-17
ASASSN-14ae  ----      57429.780 UVM2 21.10     0.21 7.81E-17  1.52E-17
ASASSN-14ae  ----      57435.165 UVM2 21.27     0.27 6.67E-17  1.63E-17
ASASSN-14ae  ----      57439.222 UVM2 21.27     0.20 6.67E-17  1.19E-17
ASASSN-14ae  ----      56684.901 UVW2 16.56     0.04 6.13E-15  2.26E-16
ASASSN-14ae  ----      56687.036 UVW2 16.65     0.05 5.64E-15  2.59E-16
ASASSN-14ae  ----      56697.703 UVW2 17.30     0.04 3.09E-15  1.14E-16
ASASSN-14ae  ----      56702.769 UVW2 17.48     0.06 2.62E-15  1.45E-16
ASASSN-14ae  ----      56707.925 UVW2 17.53     0.06 2.50E-15  1.39E-16
ASASSN-14ae  ----      56729.126 UVW2 18.46     0.06 1.06E-15  5.94E-17
ASASSN-14ae  ----      56734.382 UVW2 18.62     0.10 9.21E-16  8.61E-17
ASASSN-14ae  ----      56738.527 UVW2 18.63     0.05 9.13E-16  4.27E-17
ASASSN-14ae  ----      56739.393 UVW2 18.68     0.05 8.71E-16  4.08E-17
ASASSN-14ae  ----      56744.183 UVW2 18.74     0.07 8.23E-16  5.40E-17
ASASSN-14ae  ----      56749.782 UVW2 18.77     0.09 8.00E-16  6.75E-17
ASASSN-14ae  ----      56755.317 UVW2 19.02     0.06 6.32E-16  3.58E-17
ASASSN-14ae  ----      56760.188 UVW2 19.21     0.09 5.33E-16  4.55E-17
ASASSN-14ae  ----      56763.388 UVW2 19.14     0.07 5.69E-16  3.77E-17
ASASSN-14ae  ----      56770.051 UVW2 19.17     0.09 5.53E-16  4.72E-17
ASASSN-14ae  ----      56794.590 UVW2 19.79     0.09 3.14E-16  2.44E-17
ASASSN-14ae  ----      56799.379 UVW2 19.75     0.08 3.23E-16  2.51E-17
ASASSN-14ae  ----      56804.114 UVW2 19.88     0.10 2.88E-16  2.52E-17
ASASSN-14ae  ----      56809.307 UVW2 19.92     0.10 2.77E-16  2.43E-17
ASASSN-14ae  ----      56814.440 UVW2 20.29     0.12 1.98E-16  2.17E-17
ASASSN-14ae  ----      56825.859 UVW2 20.55     0.16 1.55E-16  2.22E-17
ASASSN-14ae  ----      56828.442 UVW2 20.30     0.10 1.95E-16  1.77E-17
ASASSN-14ae  ----      57429.778 UVW2 21.15     0.20 8.92E-17  1.67E-17
ASASSN-14ae  ----      57435.163 UVW2 21.32     0.20 7.63E-17  1.38E-17
ASASSN-14ae  ----      57439.221 UVW2 21.37     0.19 7.29E-17  1.25E-17
ASASSN-14li  ----      56991.431 V    17.30     0.23 4.34E-16  9.27E-17
ASASSN-14li  ----      56993.888 V    17.54     0.33 3.51E-16  1.07E-16
ASASSN-14li  ----      56995.282 V    17.42     0.25 3.90E-16  9.11E-17
ASASSN-14li  ----      56998.274 V    >17.50    ---- 3.13E-16  1.23E-16
ASASSN-14li  ----      57001.608 V    17.45     0.26 3.78E-16  9.06E-17
ASASSN-14li  ----      57004.264 V    >17.07    ---- 1.61E-16  1.84E-16
ASASSN-14li  ----      57007.266 V    >17.73    ---- 1.80E-16  9.95E-17
ASASSN-14li  ----      57010.803 V    >17.90    ---- 2.22E-16  8.50E-17
ASASSN-14li  ----      57013.067 V    >17.78    ---- 7.37E-17  9.47E-17
ASASSN-14li  ----      57016.062 V    >17.72    ---- 2.06E-16  1.01E-16
ASASSN-14li  ----      57019.515 V    >17.92    ---- 1.88E-16  8.38E-17
ASASSN-14li  ----      57022.718 V    >17.73    ---- 1.85E-16  9.97E-17
ASASSN-14li  ----      57029.319 V    >17.94    ---- 1.35E-16  8.19E-17
ASASSN-14li  ----      57033.113 V    >17.46    ---- 9.59E-17  1.28E-16
ASASSN-14li  ----      57036.108 V    >17.66    ---- -6.81E-20 1.06E-16
ASASSN-14li  ----      57039.036 V    >17.81    ---- 3.04E-17  9.28E-17
ASASSN-14li  ----      57042.230 V    >17.67    ---- -2.17E-17 1.05E-16
ASASSN-14li  ----      57045.560 V    >17.82    ---- -3.30E-18 9.13E-17
ASASSN-14li  ----      57048.756 V    >17.78    ---- 8.59E-17  9.53E-17
ASASSN-14li  ----      57051.468 V    >17.79    ---- 6.82E-17  9.45E-17
ASASSN-14li  ----      57054.007 V    >17.80    ---- 4.83E-17  9.36E-17
ASASSN-14li  ----      57057.530 V    >17.79    ---- 6.48E-17  9.43E-17
ASASSN-14li  ----      57059.798 V    >17.81    ---- 3.32E-17  9.29E-17
ASASSN-14li  ----      57065.852 V    >17.73    ---- 1.77E-16  9.94E-17
ASASSN-14li  ----      57068.781 V    >17.67    ---- -1.86E-17 1.05E-16
ASASSN-14li  ----      57071.710 V    >17.83    ---- -1.70E-17 9.07E-17
ASASSN-14li  ----      57074.848 V    >17.78    ---- 8.53E-17  9.52E-17
ASASSN-14li  ----      57077.576 V    >17.88    ---- -9.72E-17 8.71E-17
ASASSN-14li  ----      57080.891 V    >17.80    ---- 3.60E-17  9.30E-17
ASASSN-14li  ----      57086.887 V    >17.88    ---- -9.67E-17 8.71E-17
ASASSN-14li  ----      57089.350 V    >17.82    ---- 5.61E-18  9.17E-17
ASASSN-14li  ----      57132.462 V    >17.87    ---- -9.25E-17 8.73E-17
ASASSN-14li  ----      57340.714 V    >17.85    ---- -5.93E-17 8.88E-17
ASASSN-14li  ----      57519.785 V    >17.77    ---- -1.98E-16 9.58E-17
ASASSN-14li  ----      57522.511 V    >17.86    ---- -7.46E-17 8.81E-17
ASASSN-14li  ----      57526.698 V    >17.84    ---- -3.70E-17 8.98E-17
ASASSN-14li  ----      57819.602 V    >17.25    ---- 2.75E-17  1.55E-16
ASASSN-14li  ----      57820.409 V    >17.88    ---- -1.03E-16 8.69E-17
ASASSN-14li  ----      57821.941 V    >17.75    ---- -1.65E-16 9.76E-17
ASASSN-14li  ----      57826.851 V    >17.77    ---- -1.97E-16 9.58E-17
ASASSN-14li  ----      57828.570 V    >17.41    ---- -4.55E-17 1.34E-16
ASASSN-14li  ----      57833.498 V    >17.50    ---- -1.97E-16 1.23E-16
ASASSN-14li  ----      56991.426 B    16.80     0.13 1.09E-15  1.31E-16
ASASSN-14li  ----      56993.882 B    16.77     0.13 1.11E-15  1.32E-16
ASASSN-14li  ----      56995.275 B    16.73     0.13 1.16E-15  1.34E-16
ASASSN-14li  ----      56998.228 B    16.88     0.14 1.01E-15  1.28E-16
ASASSN-14li  ----      57001.602 B    17.07     0.16 8.42E-16  1.22E-16
ASASSN-14li  ----      57004.132 B    16.96     0.15 9.34E-16  1.26E-16
ASASSN-14li  ----      57007.260 B    16.99     0.15 9.10E-16  1.25E-16
ASASSN-14li  ----      57010.798 B    17.23     0.18 7.27E-16  1.18E-16
ASASSN-14li  ----      57013.061 B    17.14     0.17 7.92E-16  1.21E-16
ASASSN-14li  ----      57016.056 B    17.45     0.21 5.98E-16  1.14E-16
ASASSN-14li  ----      57019.510 B    17.48     0.21 5.77E-16  1.13E-16
ASASSN-14li  ----      57022.712 B    17.30     0.19 6.82E-16  1.17E-16
ASASSN-14li  ----      57029.315 B    17.65     0.24 4.95E-16  1.10E-16
ASASSN-14li  ----      57033.110 B    17.45     0.21 5.96E-16  1.14E-16
ASASSN-14li  ----      57036.045 B    >18.17    ---- 2.84E-16  1.04E-16
ASASSN-14li  ----      57039.032 B    17.84     0.28 4.15E-16  1.08E-16
ASASSN-14li  ----      57042.228 B    17.75     0.26 4.53E-16  1.09E-16
ASASSN-14li  ----      57045.555 B    17.90     0.30 3.95E-16  1.07E-16
ASASSN-14li  ----      57048.752 B    18.12     0.35 3.22E-16  1.05E-16
ASASSN-14li  ----      57051.465 B    18.12     0.35 3.22E-16  1.05E-16
ASASSN-14li  ----      57054.004 B    17.89     0.29 3.96E-16  1.07E-16
ASASSN-14li  ----      57057.524 B    17.79     0.27 4.35E-16  1.09E-16
ASASSN-14li  ----      57059.796 B    18.12     0.35 3.21E-16  1.05E-16
ASASSN-14li  ----      57065.779 B    18.05     0.34 3.42E-16  1.05E-16
ASASSN-14li  ----      57068.775 B    18.06     0.34 3.39E-16  1.05E-16
ASASSN-14li  ----      57071.704 B    >18.17    ---- 2.84E-16  1.04E-16
ASASSN-14li  ----      57074.844 B    18.06     0.34 3.41E-16  1.05E-16
ASASSN-14li  ----      57077.572 B    >18.19    ---- 2.12E-16  1.01E-16
ASASSN-14li  ----      57080.889 B    >18.19    ---- 2.32E-16  1.02E-16
ASASSN-14li  ----      57086.882 B    >18.20    ---- 1.95E-16  1.01E-16
ASASSN-14li  ----      57089.344 B    >18.23    ---- 1.14E-16  9.81E-17
ASASSN-14li  ----      57132.459 B    >18.24    ---- 6.31E-17  9.65E-17
ASASSN-14li  ----      57340.707 B    >18.25    ---- 4.81E-17  9.61E-17
ASASSN-14li  ----      57519.781 B    >18.28    ---- -4.68E-17 9.32E-17
ASASSN-14li  ----      57522.506 B    >18.26    ---- 1.66E-17  9.51E-17
ASASSN-14li  ----      57526.694 B    >18.30    ---- -1.01E-16 9.16E-17
ASASSN-14li  ----      57819.599 B    >17.92    ---- -1.12E-17 1.30E-16
ASASSN-14li  ----      57820.403 B    >18.30    ---- -8.84E-17 9.20E-17
ASASSN-14li  ----      57821.938 B    >18.20    ---- -1.19E-16 1.01E-16
ASASSN-14li  ----      57826.847 B    >18.18    ---- -7.62E-17 1.03E-16
ASASSN-14li  ----      57828.566 B    >17.97    ---- 1.29E-16  1.24E-16
ASASSN-14li  ----      57833.495 B    >18.07    ---- -7.62E-17 1.14E-16
ASASSN-14li  ----      56991.425 U    16.35     0.05 2.61E-15  1.29E-16
ASASSN-14li  ----      56993.881 U    16.44     0.06 2.40E-15  1.21E-16
ASASSN-14li  ----      56995.274 U    16.43     0.06 2.43E-15  1.22E-16
ASASSN-14li  ----      56998.227 U    16.47     0.06 2.34E-15  1.19E-16
ASASSN-14li  ----      57001.601 U    16.54     0.06 2.20E-15  1.14E-16
ASASSN-14li  ----      57004.131 U    16.70     0.06 1.88E-15  1.03E-16
ASASSN-14li  ----      57007.259 U    16.76     0.06 1.78E-15  9.91E-17
ASASSN-14li  ----      57010.797 U    16.82     0.06 1.69E-15  9.58E-17
ASASSN-14li  ----      57013.060 U    16.78     0.06 1.76E-15  9.83E-17
ASASSN-14li  ----      57016.055 U    16.90     0.06 1.57E-15  9.18E-17
ASASSN-14li  ----      57019.510 U    16.99     0.07 1.45E-15  8.72E-17
ASASSN-14li  ----      57022.711 U    16.96     0.07 1.49E-15  8.87E-17
ASASSN-14li  ----      57029.315 U    17.20     0.07 1.19E-15  7.82E-17
ASASSN-14li  ----      57033.109 U    17.38     0.10 1.01E-15  8.81E-17
ASASSN-14li  ----      57036.044 U    17.25     0.07 1.13E-15  7.63E-17
ASASSN-14li  ----      57039.031 U    17.45     0.08 9.45E-16  6.98E-17
ASASSN-14li  ----      57042.227 U    17.41     0.10 9.78E-16  8.67E-17
ASASSN-14li  ----      57045.555 U    17.49     0.08 9.12E-16  6.87E-17
ASASSN-14li  ----      57048.751 U    17.53     0.08 8.80E-16  6.76E-17
ASASSN-14li  ----      57051.464 U    17.43     0.08 9.61E-16  7.04E-17
ASASSN-14li  ----      57054.003 U    17.47     0.08 9.28E-16  6.93E-17
ASASSN-14li  ----      57057.523 U    17.59     0.09 8.34E-16  6.60E-17
ASASSN-14li  ----      57059.795 U    17.55     0.09 8.65E-16  6.71E-17
ASASSN-14li  ----      57065.778 U    17.55     0.09 8.65E-16  6.71E-17
ASASSN-14li  ----      57068.774 U    17.71     0.11 7.44E-16  7.65E-17
ASASSN-14li  ----      57071.703 U    17.61     0.09 8.19E-16  6.55E-17
ASASSN-14li  ----      57074.844 U    17.71     0.09 7.44E-16  6.30E-17
ASASSN-14li  ----      57077.571 U    17.73     0.09 7.30E-16  6.25E-17
ASASSN-14li  ----      57080.889 U    17.91     0.10 6.19E-16  5.88E-17
ASASSN-14li  ----      57086.881 U    18.03     0.13 5.54E-16  6.83E-17
ASASSN-14li  ----      57089.343 U    18.27     0.13 4.44E-16  5.31E-17
ASASSN-14li  ----      57099.394 U    18.16     0.15 4.92E-16  6.56E-17
ASASSN-14li  ----      57102.391 U    18.30     0.13 4.32E-16  5.27E-17
ASASSN-14li  ----      57108.771 U    18.55     0.16 3.42E-16  4.98E-17
ASASSN-14li  ----      57111.902 U    18.45     0.15 3.75E-16  5.09E-17
ASASSN-14li  ----      57114.093 U    18.52     0.18 3.53E-16  5.98E-17
ASASSN-14li  ----      57117.692 U    18.66     0.17 3.11E-16  4.88E-17
ASASSN-14li  ----      57120.285 U    18.66     0.17 3.11E-16  4.88E-17
ASASSN-14li  ----      57123.547 U    18.86     0.20 2.59E-16  4.72E-17
ASASSN-14li  ----      57126.138 U    19.09     0.24 2.10E-16  4.57E-17
ASASSN-14li  ----      57129.202 U    18.74     0.18 2.90E-16  4.82E-17
ASASSN-14li  ----      57132.458 U    19.09     0.28 2.10E-16  5.39E-17
ASASSN-14li  ----      57136.119 U    19.14     0.29 2.01E-16  5.35E-17
ASASSN-14li  ----      57139.317 U    18.99     0.22 2.29E-16  4.63E-17
ASASSN-14li  ----      57147.565 U    19.30     0.28 1.72E-16  4.46E-17
ASASSN-14li  ----      57150.228 U    18.86     0.20 2.59E-16  4.72E-17
ASASSN-14li  ----      57153.420 U    19.09     0.24 2.10E-16  4.57E-17
ASASSN-14li  ----      57156.351 U    19.19     0.30 1.91E-16  5.32E-17
ASASSN-14li  ----      57173.041 U    19.24     0.32 1.82E-16  5.28E-17
ASASSN-14li  ----      57176.103 U    18.82     0.19 2.69E-16  4.75E-17
ASASSN-14li  ----      57179.360 U    18.66     0.31 3.11E-16  8.74E-17
ASASSN-14li  ----      57182.095 U    19.19     0.35 1.91E-16  6.16E-17
ASASSN-14li  ----      57185.965 U    >19.45    ---- 1.10E-16  4.99E-17
ASASSN-14li  ----      57191.813 U    18.94     0.21 2.39E-16  4.66E-17
ASASSN-14li  ----      57194.663 U    19.49     0.33 1.45E-16  4.37E-17
ASASSN-14li  ----      57200.384 U    >19.41    ---- 1.54E-16  5.17E-17
ASASSN-14li  ----      57203.771 U    >19.45    ---- 1.10E-16  4.99E-17
ASASSN-14li  ----      57226.252 U    >19.43    ---- 1.36E-16  5.10E-17
ASASSN-14li  ----      57230.380 U    >19.28    ---- 1.27E-16  5.84E-17
ASASSN-14li  ----      57236.363 U    19.30     0.28 1.72E-16  4.46E-17
ASASSN-14li  ----      57238.823 U    >19.45    ---- 1.19E-16  5.03E-17
ASASSN-14li  ----      57242.088 U    19.30     0.28 1.72E-16  4.46E-17
ASASSN-14li  ----      57246.873 U    >19.50    ---- 5.94E-17  4.79E-17
ASASSN-14li  ----      57340.706 U    19.30     0.33 1.72E-16  5.24E-17
ASASSN-14li  ----      57351.815 U    19.49     0.33 1.45E-16  4.37E-17
ASASSN-14li  ----      57354.670 U    >19.54    ---- 1.15E-17  4.61E-17
ASASSN-14li  ----      57357.332 U    >19.51    ---- 4.31E-17  4.73E-17
ASASSN-14li  ----      57360.185 U    >19.54    ---- 1.15E-17  4.61E-17
ASASSN-14li  ----      57363.919 U    >19.66    ---- 5.94E-17  4.12E-17
ASASSN-14li  ----      57366.905 U    >19.56    ---- -1.14E-17 4.52E-17
ASASSN-14li  ----      57369.836 U    >19.64    ---- 9.28E-17  4.22E-17
ASASSN-14li  ----      57372.220 U    >19.62    ---- 1.19E-16  4.29E-17
ASASSN-14li  ----      57375.545 U    >19.48    ---- 7.59E-17  4.86E-17
ASASSN-14li  ----      57378.138 U    >19.34    ---- 6.76E-17  5.54E-17
ASASSN-14li  ----      57383.207 U    >18.09    ---- 1.10E-16  1.74E-16
ASASSN-14li  ----      57411.448 U    >19.47    ---- 8.43E-17  4.89E-17
ASASSN-14li  ----      57417.488 U    >19.54    ---- 1.15E-17  4.61E-17
ASASSN-14li  ----      57423.004 U    >19.17    ---- 1.01E-16  6.49E-17
ASASSN-14li  ----      57426.469 U    >19.23    ---- -6.96E-17 6.12E-17
ASASSN-14li  ----      57427.727 U    >19.49    ---- 6.76E-17  4.82E-17
ASASSN-14li  ----      57429.670 U    >19.22    ---- -6.25E-17 6.17E-17
ASASSN-14li  ----      57432.794 U    >19.47    ---- 8.43E-17  4.89E-17
ASASSN-14li  ----      57435.714 U    >19.44    ---- 1.27E-16  5.06E-17
ASASSN-14li  ----      57519.780 U    >19.26    ---- 1.54E-16  5.97E-17
ASASSN-14li  ----      57522.505 U    >19.37    ---- 3.51E-17  5.39E-17
ASASSN-14li  ----      57526.693 U    >19.29    ---- 1.19E-16  5.80E-17
ASASSN-14li  ----      57542.653 U    >19.45    ---- 1.19E-16  5.03E-17
ASASSN-14li  ----      57545.456 U    >19.01    ---- 2.72E-17  7.51E-17
ASASSN-14li  ----      57546.369 U    >19.48    ---- 7.59E-17  4.86E-17
ASASSN-14li  ----      57550.099 U    >19.43    ---- 1.36E-16  5.10E-17
ASASSN-14li  ----      57554.350 U    >19.52    ---- 3.51E-17  4.70E-17
ASASSN-14li  ----      57718.013 U    >19.49    ---- 6.76E-17  4.82E-17
ASASSN-14li  ----      57819.599 U    >18.77    ---- 5.94E-17  9.32E-17
ASASSN-14li  ----      57820.402 U    >19.33    ---- 7.59E-17  5.58E-17
ASASSN-14li  ----      57821.937 U    >19.33    ---- 7.59E-17  5.58E-17
ASASSN-14li  ----      57826.846 U    >19.37    ---- 3.51E-17  5.39E-17
ASASSN-14li  ----      57828.565 U    >18.93    ---- 2.20E-16  8.11E-17
ASASSN-14li  ----      57833.494 U    >18.94    ---- 9.28E-17  8.02E-17
ASASSN-14li  ----      56991.423 UVW1 16.09     0.04 5.97E-15  2.35E-16
ASASSN-14li  ----      56993.878 UVW1 16.26     0.04 5.10E-15  2.03E-16
ASASSN-14li  ----      56995.271 UVW1 16.20     0.04 5.41E-15  2.15E-16
ASASSN-14li  ----      56998.225 UVW1 16.27     0.04 5.05E-15  2.01E-16
ASASSN-14li  ----      57001.598 UVW1 16.38     0.04 4.57E-15  1.84E-16
ASASSN-14li  ----      57004.128 UVW1 16.36     0.04 4.66E-15  1.88E-16
ASASSN-14li  ----      57007.256 UVW1 16.51     0.04 4.06E-15  1.66E-16
ASASSN-14li  ----      57010.794 UVW1 16.61     0.04 3.70E-15  1.53E-16
ASASSN-14li  ----      57013.057 UVW1 16.58     0.04 3.82E-15  1.57E-16
ASASSN-14li  ----      57016.052 UVW1 16.73     0.05 3.31E-15  1.39E-16
ASASSN-14li  ----      57019.507 UVW1 16.75     0.05 3.24E-15  1.37E-16
ASASSN-14li  ----      57022.708 UVW1 16.84     0.05 2.99E-15  1.27E-16
ASASSN-14li  ----      57029.313 UVW1 17.05     0.05 2.48E-15  1.09E-16
ASASSN-14li  ----      57033.038 UVW1 17.09     0.06 2.37E-15  1.30E-16
ASASSN-14li  ----      57036.042 UVW1 17.12     0.05 2.32E-15  1.04E-16
ASASSN-14li  ----      57039.029 UVW1 17.18     0.05 2.20E-15  9.98E-17
ASASSN-14li  ----      57042.226 UVW1 17.18     0.06 2.20E-15  1.22E-16
ASASSN-14li  ----      57045.552 UVW1 17.38     0.06 1.83E-15  1.06E-16
ASASSN-14li  ----      57048.750 UVW1 17.32     0.06 1.93E-15  1.10E-16
ASASSN-14li  ----      57051.463 UVW1 17.23     0.05 2.09E-15  9.58E-17
ASASSN-14li  ----      57054.002 UVW1 17.27     0.05 2.02E-15  9.35E-17
ASASSN-14li  ----      57057.520 UVW1 17.27     0.05 2.02E-15  9.35E-17
ASASSN-14li  ----      57059.794 UVW1 17.35     0.06 1.87E-15  1.08E-16
ASASSN-14li  ----      57065.776 UVW1 17.33     0.05 1.91E-15  8.98E-17
ASASSN-14li  ----      57068.771 UVW1 17.62     0.08 1.46E-15  1.06E-16
ASASSN-14li  ----      57071.700 UVW1 17.45     0.06 1.71E-15  1.01E-16
ASASSN-14li  ----      57074.842 UVW1 17.57     0.07 1.53E-15  9.29E-17
ASASSN-14li  ----      57077.569 UVW1 17.70     0.07 1.36E-15  8.58E-17
ASASSN-14li  ----      57080.888 UVW1 17.66     0.07 1.41E-15  8.79E-17
ASASSN-14li  ----      57086.878 UVW1 17.83     0.07 1.21E-15  7.94E-17
ASASSN-14li  ----      57089.340 UVW1 17.91     0.07 1.12E-15  7.59E-17
ASASSN-14li  ----      57099.391 UVW1 18.09     0.09 9.43E-16  7.93E-17
ASASSN-14li  ----      57102.390 UVW1 18.21     0.08 8.50E-16  6.48E-17
ASASSN-14li  ----      57105.254 UVW1 18.48     0.22 6.64E-16  1.37E-16
ASASSN-14li  ----      57108.770 UVW1 18.28     0.09 7.95E-16  6.26E-17
ASASSN-14li  ----      57111.899 UVW1 18.22     0.08 8.39E-16  6.44E-17
ASASSN-14li  ----      57114.092 UVW1 18.18     0.10 8.73E-16  7.58E-17
ASASSN-14li  ----      57117.688 UVW1 18.18     0.08 8.73E-16  6.57E-17
ASASSN-14li  ----      57120.282 UVW1 18.39     0.10 7.23E-16  6.84E-17
ASASSN-14li  ----      57123.544 UVW1 18.37     0.09 7.33E-16  6.02E-17
ASASSN-14li  ----      57126.136 UVW1 18.41     0.09 7.03E-16  5.91E-17
ASASSN-14li  ----      57129.201 UVW1 18.54     0.11 6.27E-16  6.38E-17
ASASSN-14li  ----      57132.457 UVW1 18.41     0.10 7.03E-16  6.75E-17
ASASSN-14li  ----      57136.118 UVW1 18.54     0.11 6.27E-16  6.38E-17
ASASSN-14li  ----      57139.314 UVW1 18.49     0.11 6.54E-16  6.51E-17
ASASSN-14li  ----      57147.562 UVW1 18.59     0.11 6.00E-16  6.26E-17
ASASSN-14li  ----      57150.224 UVW1 18.57     0.10 6.09E-16  5.55E-17
ASASSN-14li  ----      57153.418 UVW1 18.54     0.10 6.27E-16  5.62E-17
ASASSN-14li  ----      57156.350 UVW1 18.55     0.11 6.17E-16  6.34E-17
ASASSN-14li  ----      57173.039 UVW1 18.64     0.12 5.73E-16  6.13E-17
ASASSN-14li  ----      57176.101 UVW1 18.60     0.12 5.91E-16  6.21E-17
ASASSN-14li  ----      57179.031 UVW1 18.70     0.17 5.39E-16  8.18E-17
ASASSN-14li  ----      57182.094 UVW1 18.86     0.16 4.67E-16  6.95E-17
ASASSN-14li  ----      57185.964 UVW1 18.72     0.14 5.31E-16  6.64E-17
ASASSN-14li  ----      57191.810 UVW1 18.82     0.13 4.82E-16  5.72E-17
ASASSN-14li  ----      57194.662 UVW1 18.64     0.12 5.73E-16  6.13E-17
ASASSN-14li  ----      57200.381 UVW1 18.60     0.13 5.91E-16  6.98E-17
ASASSN-14li  ----      57203.769 UVW1 18.81     0.13 4.90E-16  5.75E-17
ASASSN-14li  ----      57226.251 UVW1 18.82     0.13 4.82E-16  5.72E-17
ASASSN-14li  ----      57230.378 UVW1 19.02     0.19 4.00E-16  7.14E-17
ASASSN-14li  ----      57236.362 UVW1 18.95     0.14 4.29E-16  5.48E-17
ASASSN-14li  ----      57238.822 UVW1 19.18     0.18 3.46E-16  5.64E-17
ASASSN-14li  ----      57242.085 UVW1 18.82     0.13 4.82E-16  5.72E-17
ASASSN-14li  ----      57246.871 UVW1 18.95     0.14 4.29E-16  5.48E-17
ASASSN-14li  ----      57340.703 UVW1 19.08     0.15 3.80E-16  5.26E-17
ASASSN-14li  ----      57351.812 UVW1 18.95     0.14 4.29E-16  5.48E-17
ASASSN-14li  ----      57354.666 UVW1 19.43     0.21 2.77E-16  5.28E-17
ASASSN-14li  ----      57357.329 UVW1 18.93     0.14 4.37E-16  5.51E-17
ASASSN-14li  ----      57360.183 UVW1 19.52     0.22 2.54E-16  5.17E-17
ASASSN-14li  ----      57363.916 UVW1 19.29     0.17 3.14E-16  4.98E-17
ASASSN-14li  ----      57366.902 UVW1 19.38     0.18 2.89E-16  4.88E-17
ASASSN-14li  ----      57369.832 UVW1 19.45     0.21 2.71E-16  5.25E-17
ASASSN-14li  ----      57372.218 UVW1 19.20     0.16 3.39E-16  5.09E-17
ASASSN-14li  ----      57375.542 UVW1 19.29     0.19 3.14E-16  5.47E-17
ASASSN-14li  ----      57378.079 UVW1 19.06     0.18 3.87E-16  6.44E-17
ASASSN-14li  ----      57383.204 UVW1 19.16     0.21 3.53E-16  6.79E-17
ASASSN-14li  ----      57411.447 UVW1 19.40     0.22 2.83E-16  5.80E-17
ASASSN-14li  ----      57417.487 UVW1 19.31     0.19 3.08E-16  5.44E-17
ASASSN-14li  ----      57423.003 UVW1 19.16     0.21 3.53E-16  6.79E-17
ASASSN-14li  ----      57426.467 UVW1 19.55     0.31 2.48E-16  7.03E-17
ASASSN-14li  ----      57427.724 UVW1 19.05     0.16 3.93E-16  5.89E-17
ASASSN-14li  ----      57429.669 UVW1 18.88     0.18 4.59E-16  7.58E-17
ASASSN-14li  ----      57432.791 UVW1 19.43     0.21 2.77E-16  5.28E-17
ASASSN-14li  ----      57435.711 UVW1 19.31     0.19 3.08E-16  5.44E-17
ASASSN-14li  ----      57519.778 UVW1 19.08     0.17 3.80E-16  5.82E-17
ASASSN-14li  ----      57522.503 UVW1 19.47     0.21 2.65E-16  5.22E-17
ASASSN-14li  ----      57526.691 UVW1 19.05     0.16 3.93E-16  5.89E-17
ASASSN-14li  ----      57542.651 UVW1 19.52     0.22 2.54E-16  5.17E-17
ASASSN-14li  ----      57545.455 UVW1 19.33     0.29 3.01E-16  8.07E-17
ASASSN-14li  ----      57546.367 UVW1 19.40     0.22 2.83E-16  5.80E-17
ASASSN-14li  ----      57550.097 UVW1 19.23     0.18 3.33E-16  5.57E-17
ASASSN-14li  ----      57554.347 UVW1 19.12     0.17 3.66E-16  5.74E-17
ASASSN-14li  ----      57718.009 UVW1 19.20     0.16 3.39E-16  5.09E-17
ASASSN-14li  ----      57819.598 UVW1 19.38     0.30 2.89E-16  7.95E-17
ASASSN-14li  ----      57820.399 UVW1 19.43     0.21 2.77E-16  5.28E-17
ASASSN-14li  ----      57821.936 UVW1 19.36     0.22 2.95E-16  5.87E-17
ASASSN-14li  ----      57826.844 UVW1 19.08     0.17 3.80E-16  5.82E-17
ASASSN-14li  ----      57828.563 UVW1 19.43     0.25 2.77E-16  6.26E-17
ASASSN-14li  ----      57833.492 UVW1 19.23     0.22 3.33E-16  6.65E-17
ASASSN-14li  ----      58223.026 UVW1 19.47     0.25 2.65E-16  6.17E-17
ASASSN-14li  ----      58223.215 UVW1 19.52     0.22 2.54E-16  5.17E-17
ASASSN-14li  ----      58223.346 UVW1 19.40     0.20 2.83E-16  5.31E-17
ASASSN-14li  ----      58223.480 UVW1 19.27     0.17 3.20E-16  5.01E-17
ASASSN-14li  ----      58223.679 UVW1 19.50     0.22 2.59E-16  5.20E-17
ASASSN-14li  ----      58223.815 UVW1 19.40     0.19 2.83E-16  4.86E-17
ASASSN-14li  ----      58223.952 UVW1 19.33     0.18 3.01E-16  4.93E-17
ASASSN-14li  ----      58224.144 UVW1 19.36     0.20 2.95E-16  5.38E-17
ASASSN-14li  ----      58224.277 UVW1 19.62     0.24 2.31E-16  5.06E-17
ASASSN-14li  ----      58224.409 UVW1 19.50     0.20 2.59E-16  4.76E-17
ASASSN-14li  ----      58224.542 UVW1 19.70     0.25 2.15E-16  4.98E-17
ASASSN-14li  ----      58224.675 UVW1 19.52     0.22 2.54E-16  5.17E-17
ASASSN-14li  ----      58224.810 UVW1 19.55     0.23 2.48E-16  5.14E-17
ASASSN-14li  ----      58224.951 UVW1 19.57     0.25 2.42E-16  5.55E-17
ASASSN-14li  ----      58225.145 UVW1 19.36     0.18 2.95E-16  4.91E-17
ASASSN-14li  ----      58225.279 UVW1 19.96     0.31 1.69E-16  4.76E-17
ASASSN-14li  ----      58225.409 UVW1 19.43     0.19 2.77E-16  4.83E-17
ASASSN-14li  ----      58225.545 UVW1 19.45     0.19 2.71E-16  4.81E-17
ASASSN-14li  ----      58225.672 UVW1 19.50     0.22 2.59E-16  5.20E-17
ASASSN-14li  ----      58225.806 UVW1 19.57     0.23 2.42E-16  5.11E-17
ASASSN-14li  ----      56991.432 UVM2 15.87     0.04 9.68E-15  3.67E-16
ASASSN-14li  ----      56993.889 UVM2 16.15     0.04 7.48E-15  2.87E-16
ASASSN-14li  ----      56995.283 UVM2 15.97     0.04 8.80E-15  3.35E-16
ASASSN-14li  ----      56998.275 UVM2 16.12     0.04 7.70E-15  2.95E-16
ASASSN-14li  ----      57001.609 UVM2 16.25     0.04 6.80E-15  2.62E-16
ASASSN-14li  ----      57004.264 UVM2 16.18     0.05 7.27E-15  3.48E-16
ASASSN-14li  ----      57007.267 UVM2 16.35     0.04 6.24E-15  2.42E-16
ASASSN-14li  ----      57010.804 UVM2 16.43     0.04 5.77E-15  2.25E-16
ASASSN-14li  ----      57013.068 UVM2 16.43     0.04 5.77E-15  2.25E-16
ASASSN-14li  ----      57016.063 UVM2 16.57     0.04 5.09E-15  2.00E-16
ASASSN-14li  ----      57019.516 UVM2 16.61     0.04 4.90E-15  1.93E-16
ASASSN-14li  ----      57022.719 UVM2 16.66     0.04 4.66E-15  1.85E-16
ASASSN-14li  ----      57029.319 UVM2 16.95     0.04 3.57E-15  1.46E-16
ASASSN-14li  ----      57033.114 UVM2 16.91     0.04 3.72E-15  1.51E-16
ASASSN-14li  ----      57036.109 UVM2 16.95     0.04 3.57E-15  1.46E-16
ASASSN-14li  ----      57039.037 UVM2 17.02     0.04 3.37E-15  1.38E-16
ASASSN-14li  ----      57042.231 UVM2 17.12     0.04 3.04E-15  1.27E-16
ASASSN-14li  ----      57045.561 UVM2 17.22     0.05 2.78E-15  1.18E-16
ASASSN-14li  ----      57048.756 UVM2 17.23     0.05 2.75E-15  1.17E-16
ASASSN-14li  ----      57051.469 UVM2 17.18     0.05 2.89E-15  1.22E-16
ASASSN-14li  ----      57054.007 UVM2 17.21     0.05 2.81E-15  1.19E-16
ASASSN-14li  ----      57057.531 UVM2 17.25     0.05 2.72E-15  1.16E-16
ASASSN-14li  ----      57059.799 UVM2 17.25     0.05 2.72E-15  1.16E-16
ASASSN-14li  ----      57065.853 UVM2 17.21     0.07 2.81E-15  1.74E-16
ASASSN-14li  ----      57068.782 UVM2 17.62     0.06 1.94E-15  1.07E-16
ASASSN-14li  ----      57071.711 UVM2 17.40     0.05 2.36E-15  1.03E-16
ASASSN-14li  ----      57074.848 UVM2 17.45     0.05 2.26E-15  9.97E-17
ASASSN-14li  ----      57077.577 UVM2 17.56     0.05 2.04E-15  9.20E-17
ASASSN-14li  ----      57080.891 UVM2 17.59     0.05 1.98E-15  8.99E-17
ASASSN-14li  ----      57086.888 UVM2 17.69     0.06 1.82E-15  1.02E-16
ASASSN-14li  ----      57089.351 UVM2 17.86     0.06 1.54E-15  9.07E-17
ASASSN-14li  ----      57099.388 UVM2 17.93     0.07 1.45E-15  8.66E-17
ASASSN-14li  ----      57102.389 UVM2 18.16     0.08 1.17E-15  8.71E-17
ASASSN-14li  ----      57105.250 UVM2 18.07     0.08 1.28E-15  9.28E-17
ASASSN-14li  ----      57108.768 UVM2 18.14     0.08 1.20E-15  8.85E-17
ASASSN-14li  ----      57111.895 UVM2 18.16     0.07 1.17E-15  7.51E-17
ASASSN-14li  ----      57114.090 UVM2 18.20     0.08 1.13E-15  8.51E-17
ASASSN-14li  ----      57117.683 UVM2 18.19     0.07 1.14E-15  7.40E-17
ASASSN-14li  ----      57120.278 UVM2 18.28     0.08 1.05E-15  8.13E-17
ASASSN-14li  ----      57123.540 UVM2 18.38     0.09 9.58E-16  7.66E-17
ASASSN-14li  ----      57126.134 UVM2 18.39     0.09 9.46E-16  7.60E-17
ASASSN-14li  ----      57129.198 UVM2 18.42     0.09 9.24E-16  7.49E-17
ASASSN-14li  ----      57132.462 UVM2 18.46     0.08 8.91E-16  6.40E-17
ASASSN-14li  ----      57136.116 UVM2 18.55     0.10 8.17E-16  7.87E-17
ASASSN-14li  ----      57139.309 UVM2 18.39     0.09 9.46E-16  7.60E-17
ASASSN-14li  ----      57147.558 UVM2 18.58     0.09 7.97E-16  6.88E-17
ASASSN-14li  ----      57150.218 UVM2 18.57     0.09 8.07E-16  6.93E-17
ASASSN-14li  ----      57153.414 UVM2 18.48     0.09 8.69E-16  7.23E-17
ASASSN-14li  ----      57156.349 UVM2 18.52     0.10 8.38E-16  7.99E-17
ASASSN-14li  ----      57173.036 UVM2 18.73     0.11 6.93E-16  7.17E-17
ASASSN-14li  ----      57176.097 UVM2 18.63     0.11 7.58E-16  7.53E-17
ASASSN-14li  ----      57179.029 UVM2 18.73     0.12 6.93E-16  7.96E-17
ASASSN-14li  ----      57182.094 UVM2 18.93     0.15 5.75E-16  7.89E-17
ASASSN-14li  ----      57185.961 UVM2 18.83     0.12 6.32E-16  6.82E-17
ASASSN-14li  ----      57188.549 UVM2 19.09     0.19 4.99E-16  8.63E-17
ASASSN-14li  ----      57191.806 UVM2 18.91     0.12 5.91E-16  6.60E-17
ASASSN-14li  ----      57194.660 UVM2 18.79     0.10 6.58E-16  6.23E-17
ASASSN-14li  ----      57200.376 UVM2 18.88     0.13 6.07E-16  7.40E-17
ASASSN-14li  ----      57203.767 UVM2 18.93     0.12 5.75E-16  6.51E-17
ASASSN-14li  ----      57226.249 UVM2 18.69     0.11 7.20E-16  7.32E-17
ASASSN-14li  ----      57230.374 UVM2 18.96     0.15 5.59E-16  7.78E-17
ASASSN-14li  ----      57236.361 UVM2 18.92     0.11 5.83E-16  5.89E-17
ASASSN-14li  ----      57238.821 UVM2 18.86     0.12 6.15E-16  6.73E-17
ASASSN-14li  ----      57242.081 UVM2 18.82     0.10 6.40E-16  6.15E-17
ASASSN-14li  ----      57246.867 UVM2 18.92     0.11 5.83E-16  5.89E-17
ASASSN-14li  ----      57340.715 UVM2 19.00     0.10 5.44E-16  5.13E-17
ASASSN-14li  ----      57351.806 UVM2 18.98     0.11 5.51E-16  5.75E-17
ASASSN-14li  ----      57354.660 UVM2 19.39     0.16 3.79E-16  5.49E-17
ASASSN-14li  ----      57357.325 UVM2 19.00     0.12 5.44E-16  5.72E-17
ASASSN-14li  ----      57360.180 UVM2 19.27     0.16 4.23E-16  6.24E-17
ASASSN-14li  ----      57363.911 UVM2 19.39     0.16 3.79E-16  5.49E-17
ASASSN-14li  ----      57366.897 UVM2 19.42     0.16 3.67E-16  5.43E-17
ASASSN-14li  ----      57369.828 UVM2 19.20     0.14 4.50E-16  5.85E-17
ASASSN-14li  ----      57372.213 UVM2 19.07     0.13 5.06E-16  6.14E-17
ASASSN-14li  ----      57375.538 UVM2 19.15     0.14 4.71E-16  5.95E-17
ASASSN-14li  ----      57378.075 UVM2 19.20     0.15 4.50E-16  6.40E-17
ASASSN-14li  ----      57383.201 UVM2 18.98     0.15 5.51E-16  7.72E-17
ASASSN-14li  ----      57411.445 UVM2 19.06     0.13 5.14E-16  6.18E-17
ASASSN-14li  ----      57417.485 UVM2 19.23     0.14 4.37E-16  5.78E-17
ASASSN-14li  ----      57423.002 UVM2 19.17     0.18 4.64E-16  7.69E-17
ASASSN-14li  ----      57426.465 UVM2 19.07     0.17 5.06E-16  8.04E-17
ASASSN-14li  ----      57427.720 UVM2 19.22     0.14 4.43E-16  5.81E-17
ASASSN-14li  ----      57429.666 UVM2 19.23     0.19 4.37E-16  7.47E-17
ASASSN-14li  ----      57432.788 UVM2 19.17     0.14 4.64E-16  5.92E-17
ASASSN-14li  ----      57435.706 UVM2 19.00     0.13 5.44E-16  6.34E-17
ASASSN-14li  ----      57519.786 UVM2 19.22     0.14 4.43E-16  5.81E-17
ASASSN-14li  ----      57522.512 UVM2 19.28     0.14 4.17E-16  5.18E-17
ASASSN-14li  ----      57526.699 UVM2 19.28     0.15 4.17E-16  5.68E-17
ASASSN-14li  ----      57542.648 UVM2 19.06     0.14 5.14E-16  6.80E-17
ASASSN-14li  ----      57545.454 UVM2 19.32     0.24 4.04E-16  8.91E-17
ASASSN-14li  ----      57546.365 UVM2 19.20     0.17 4.50E-16  6.98E-17
ASASSN-14li  ----      57550.094 UVM2 19.42     0.17 3.67E-16  5.90E-17
ASASSN-14li  ----      57554.342 UVM2 19.37     0.17 3.85E-16  6.01E-17
ASASSN-14li  ----      57718.004 UVM2 19.28     0.15 4.17E-16  5.68E-17
ASASSN-14li  ----      57819.602 UVM2 19.35     0.20 3.92E-16  7.10E-17
ASASSN-14li  ----      57820.410 UVM2 19.25     0.16 4.30E-16  6.28E-17
ASASSN-14li  ----      57821.941 UVM2 19.27     0.15 4.23E-16  5.71E-17
ASASSN-14li  ----      57826.852 UVM2 19.39     0.16 3.79E-16  5.49E-17
ASASSN-14li  ----      57828.570 UVM2 19.28     0.18 4.17E-16  6.75E-17
ASASSN-14li  ----      57833.499 UVM2 19.22     0.17 4.43E-16  6.93E-17
ASASSN-14li  ----      58223.020 UVM2 19.33     0.18 3.98E-16  6.61E-17
ASASSN-14li  ----      58223.208 UVM2 19.40     0.17 3.73E-16  5.94E-17
ASASSN-14li  ----      58223.340 UVM2 19.39     0.17 3.79E-16  5.97E-17
ASASSN-14li  ----      58223.473 UVM2 19.61     0.20 3.10E-16  5.56E-17
ASASSN-14li  ----      58223.673 UVM2 19.33     0.17 3.98E-16  6.08E-17
ASASSN-14li  ----      58223.808 UVM2 19.46     0.18 3.55E-16  5.83E-17
ASASSN-14li  ----      58223.946 UVM2 19.15     0.15 4.71E-16  6.53E-17
ASASSN-14li  ----      58224.137 UVM2 19.48     0.18 3.49E-16  5.79E-17
ASASSN-14li  ----      58224.271 UVM2 19.49     0.18 3.44E-16  5.76E-17
ASASSN-14li  ----      58224.402 UVM2 19.59     0.19 3.15E-16  5.60E-17
ASASSN-14li  ----      58224.536 UVM2 19.48     0.18 3.49E-16  5.79E-17
ASASSN-14li  ----      58224.668 UVM2 19.59     0.19 3.15E-16  5.60E-17
ASASSN-14li  ----      58224.804 UVM2 19.48     0.18 3.49E-16  5.79E-17
ASASSN-14li  ----      58224.948 UVM2 19.62     0.21 3.04E-16  5.97E-17
ASASSN-14li  ----      58225.139 UVM2 19.81     0.24 2.57E-16  5.65E-17
ASASSN-14li  ----      58225.272 UVM2 19.94     0.26 2.28E-16  5.46E-17
ASASSN-14li  ----      58225.403 UVM2 19.55     0.19 3.26E-16  5.66E-17
ASASSN-14li  ----      58225.538 UVM2 19.68     0.21 2.88E-16  5.44E-17
ASASSN-14li  ----      58225.668 UVM2 19.44     0.19 3.61E-16  6.35E-17
ASASSN-14li  ----      58225.800 UVM2 19.37     0.17 3.85E-16  6.01E-17
ASASSN-14li  ----      56991.427 UVW2 15.65     0.04 1.42E-14  5.31E-16
ASASSN-14li  ----      56993.883 UVW2 15.91     0.04 1.11E-14  4.18E-16
ASASSN-14li  ----      56995.276 UVW2 15.73     0.04 1.32E-14  4.93E-16
ASASSN-14li  ----      56998.229 UVW2 15.88     0.04 1.14E-14  4.30E-16
ASASSN-14li  ----      57001.603 UVW2 16.03     0.04 9.95E-15  3.75E-16
ASASSN-14li  ----      57004.133 UVW2 15.92     0.04 1.10E-14  4.15E-16
ASASSN-14li  ----      57007.261 UVW2 16.06     0.04 9.67E-15  3.65E-16
ASASSN-14li  ----      57010.799 UVW2 16.20     0.04 8.55E-15  3.24E-16
ASASSN-14li  ----      57013.062 UVW2 16.16     0.04 8.88E-15  3.36E-16
ASASSN-14li  ----      57016.057 UVW2 16.29     0.04 7.86E-15  2.99E-16
ASASSN-14li  ----      57019.511 UVW2 16.37     0.04 7.28E-15  2.78E-16
ASASSN-14li  ----      57022.713 UVW2 16.41     0.04 7.01E-15  2.68E-16
ASASSN-14li  ----      57029.316 UVW2 16.72     0.04 5.27E-15  2.05E-16
ASASSN-14li  ----      57033.111 UVW2 16.66     0.04 5.58E-15  2.16E-16
ASASSN-14li  ----      57036.046 UVW2 16.85     0.04 4.69E-15  1.85E-16
ASASSN-14li  ----      57039.033 UVW2 16.80     0.04 4.92E-15  1.93E-16
ASASSN-14li  ----      57042.228 UVW2 16.85     0.04 4.69E-15  1.85E-16
ASASSN-14li  ----      57045.556 UVW2 17.07     0.04 3.83E-15  1.54E-16
ASASSN-14li  ----      57048.753 UVW2 17.07     0.04 3.83E-15  1.54E-16
ASASSN-14li  ----      57051.466 UVW2 16.91     0.04 4.43E-15  1.75E-16
ASASSN-14li  ----      57054.004 UVW2 16.95     0.04 4.26E-15  1.69E-16
ASASSN-14li  ----      57057.525 UVW2 17.03     0.04 3.98E-15  1.59E-16
ASASSN-14li  ----      57059.796 UVW2 17.01     0.04 4.06E-15  1.62E-16
ASASSN-14li  ----      57065.779 UVW2 17.03     0.04 3.98E-15  1.59E-16
ASASSN-14li  ----      57068.776 UVW2 17.53     0.06 2.51E-15  1.31E-16
ASASSN-14li  ----      57071.705 UVW2 17.16     0.04 3.51E-15  1.43E-16
ASASSN-14li  ----      57074.845 UVW2 17.21     0.04 3.37E-15  1.38E-16
ASASSN-14li  ----      57077.573 UVW2 17.25     0.04 3.24E-15  1.33E-16
ASASSN-14li  ----      57080.890 UVW2 17.37     0.05 2.91E-15  1.22E-16
ASASSN-14li  ----      57086.883 UVW2 17.52     0.05 2.53E-15  1.09E-16
ASASSN-14li  ----      57089.345 UVW2 17.61     0.05 2.34E-15  1.02E-16
ASASSN-14li  ----      57099.395 UVW2 17.74     0.06 2.07E-15  1.12E-16
ASASSN-14li  ----      57102.392 UVW2 17.85     0.05 1.87E-15  8.66E-17
ASASSN-14li  ----      57108.772 UVW2 17.88     0.05 1.81E-15  8.47E-17
ASASSN-14li  ----      57111.904 UVW2 17.96     0.05 1.68E-15  8.07E-17
ASASSN-14li  ----      57114.094 UVW2 17.95     0.06 1.70E-15  9.69E-17
ASASSN-14li  ----      57117.694 UVW2 18.02     0.06 1.60E-15  9.26E-17
ASASSN-14li  ----      57120.286 UVW2 18.13     0.07 1.44E-15  8.61E-17
ASASSN-14li  ----      57123.549 UVW2 18.11     0.07 1.47E-15  8.74E-17
ASASSN-14li  ----      57126.139 UVW2 18.18     0.06 1.38E-15  7.12E-17
ASASSN-14li  ----      57129.203 UVW2 18.22     0.07 1.32E-15  8.14E-17
ASASSN-14li  ----      57132.459 UVW2 18.16     0.07 1.41E-15  8.49E-17
ASASSN-14li  ----      57136.120 UVW2 18.20     0.08 1.35E-15  9.53E-17
ASASSN-14li  ----      57139.318 UVW2 18.12     0.07 1.45E-15  8.67E-17
ASASSN-14li  ----      57147.567 UVW2 18.32     0.07 1.21E-15  7.71E-17
ASASSN-14li  ----      57150.230 UVW2 18.31     0.06 1.23E-15  6.67E-17
ASASSN-14li  ----      57153.422 UVW2 18.33     0.07 1.20E-15  7.66E-17
ASASSN-14li  ----      57156.352 UVW2 18.29     0.07 1.24E-15  7.81E-17
ASASSN-14li  ----      57173.042 UVW2 18.38     0.07 1.15E-15  7.46E-17
ASASSN-14li  ----      57176.105 UVW2 18.46     0.07 1.06E-15  7.13E-17
ASASSN-14li  ----      57179.361 UVW2 18.44     0.13 1.09E-15  1.26E-16
ASASSN-14li  ----      57182.095 UVW2 18.64     0.10 8.98E-16  8.23E-17
ASASSN-14li  ----      57185.966 UVW2 18.52     0.07 1.00E-15  6.92E-17
ASASSN-14li  ----      57191.815 UVW2 18.58     0.08 9.50E-16  6.72E-17
ASASSN-14li  ----      57194.663 UVW2 18.53     0.07 9.94E-16  6.88E-17
ASASSN-14li  ----      57200.386 UVW2 18.56     0.09 9.72E-16  7.70E-17
ASASSN-14li  ----      57203.771 UVW2 18.66     0.08 8.88E-16  6.49E-17
ASASSN-14li  ----      57226.253 UVW2 18.57     0.08 9.61E-16  6.75E-17
ASASSN-14li  ----      57230.381 UVW2 18.62     0.10 9.19E-16  8.34E-17
ASASSN-14li  ----      57236.364 UVW2 18.63     0.08 9.08E-16  6.56E-17
ASASSN-14li  ----      57238.823 UVW2 18.62     0.08 9.19E-16  6.60E-17
ASASSN-14li  ----      57242.090 UVW2 18.61     0.08 9.29E-16  6.64E-17
ASASSN-14li  ----      57246.874 UVW2 18.53     0.07 9.94E-16  6.88E-17
ASASSN-14li  ----      57340.709 UVW2 18.71     0.08 8.48E-16  6.35E-17
ASASSN-14li  ----      57351.817 UVW2 18.81     0.10 7.72E-16  6.79E-17
ASASSN-14li  ----      57354.672 UVW2 19.18     0.12 5.47E-16  5.84E-17
ASASSN-14li  ----      57357.334 UVW2 18.87     0.09 7.27E-16  5.93E-17
ASASSN-14li  ----      57360.186 UVW2 18.99     0.10 6.52E-16  6.27E-17
ASASSN-14li  ----      57363.921 UVW2 18.95     0.09 6.77E-16  5.77E-17
ASASSN-14li  ----      57366.907 UVW2 19.02     0.10 6.36E-16  5.64E-17
ASASSN-14li  ----      57369.837 UVW2 18.87     0.09 7.27E-16  5.93E-17
ASASSN-14li  ----      57372.222 UVW2 19.03     0.11 6.29E-16  6.17E-17
ASASSN-14li  ----      57375.546 UVW2 18.94     0.10 6.85E-16  6.41E-17
ASASSN-14li  ----      57378.140 UVW2 18.82     0.10 7.63E-16  6.75E-17
ASASSN-14li  ----      57411.449 UVW2 18.90     0.10 7.10E-16  6.52E-17
ASASSN-14li  ----      57417.489 UVW2 19.04     0.11 6.21E-16  6.14E-17
ASASSN-14li  ----      57423.005 UVW2 19.10     0.13 5.91E-16  7.18E-17
ASASSN-14li  ----      57426.469 UVW2 >19.30    ---- 4.01E-16  1.64E-16
ASASSN-14li  ----      57427.728 UVW2 18.95     0.10 6.77E-16  6.37E-17
ASASSN-14li  ----      57429.671 UVW2 18.93     0.12 6.93E-16  7.81E-17
ASASSN-14li  ----      57432.795 UVW2 18.96     0.10 6.69E-16  6.34E-17
ASASSN-14li  ----      57435.716 UVW2 18.98     0.10 6.60E-16  6.30E-17
ASASSN-14li  ----      57519.781 UVW2 18.96     0.10 6.69E-16  6.34E-17
ASASSN-14li  ----      57522.507 UVW2 18.96     0.10 6.69E-16  6.34E-17
ASASSN-14li  ----      57526.695 UVW2 19.06     0.12 6.13E-16  6.70E-17
ASASSN-14li  ----      57542.654 UVW2 18.91     0.10 7.02E-16  6.48E-17
ASASSN-14li  ----      57545.457 UVW2 18.86     0.13 7.36E-16  8.85E-17
ASASSN-14li  ----      57546.369 UVW2 18.91     0.10 7.02E-16  6.48E-17
ASASSN-14li  ----      57550.100 UVW2 18.87     0.10 7.27E-16  6.59E-17
ASASSN-14li  ----      57554.352 UVW2 18.99     0.10 6.52E-16  6.27E-17
ASASSN-14li  ----      57718.015 UVW2 19.03     0.10 6.29E-16  5.61E-17
ASASSN-14li  ----      57819.600 UVW2 19.17     0.16 5.54E-16  8.15E-17
ASASSN-14li  ----      57820.404 UVW2 18.98     0.10 6.60E-16  6.30E-17
ASASSN-14li  ----      57821.938 UVW2 18.98     0.12 6.60E-16  6.94E-17
ASASSN-14li  ----      57826.848 UVW2 18.96     0.11 6.69E-16  6.98E-17
ASASSN-14li  ----      57828.566 UVW2 18.89     0.12 7.19E-16  7.98E-17
ASASSN-14li  ----      57833.495 UVW2 19.17     0.15 5.54E-16  7.55E-17
ASASSN-14li  ----      58223.015 UVW2 19.24     0.14 5.20E-16  6.76E-17
ASASSN-14li  ----      58223.202 UVW2 19.15     0.12 5.61E-16  6.44E-17
ASASSN-14li  ----      58223.333 UVW2 19.20     0.13 5.40E-16  6.33E-17
ASASSN-14li  ----      58223.467 UVW2 19.24     0.13 5.20E-16  6.23E-17
ASASSN-14li  ----      58223.667 UVW2 19.17     0.13 5.54E-16  6.40E-17
ASASSN-14li  ----      58223.802 UVW2 19.17     0.13 5.54E-16  6.40E-17
ASASSN-14li  ----      58223.940 UVW2 19.18     0.13 5.47E-16  6.36E-17
ASASSN-14li  ----      58224.131 UVW2 19.32     0.14 4.80E-16  6.04E-17
ASASSN-14li  ----      58224.264 UVW2 19.28     0.13 5.00E-16  6.13E-17
ASASSN-14li  ----      58224.396 UVW2 19.24     0.13 5.20E-16  6.23E-17
ASASSN-14li  ----      58224.530 UVW2 19.18     0.13 5.47E-16  6.36E-17
ASASSN-14li  ----      58224.662 UVW2 19.18     0.13 5.47E-16  6.36E-17
ASASSN-14li  ----      58224.797 UVW2 19.21     0.13 5.33E-16  6.30E-17
ASASSN-14li  ----      58224.944 UVW2 19.15     0.14 5.61E-16  7.00E-17
ASASSN-14li  ----      58225.132 UVW2 19.18     0.13 5.47E-16  6.36E-17
ASASSN-14li  ----      58225.266 UVW2 19.35     0.14 4.67E-16  5.98E-17
ASASSN-14li  ----      58225.396 UVW2 19.34     0.14 4.74E-16  6.01E-17
ASASSN-14li  ----      58225.531 UVW2 19.24     0.13 5.20E-16  6.23E-17
ASASSN-14li  ----      58225.664 UVW2 19.18     0.14 5.47E-16  6.92E-17
ASASSN-14li  ----      58225.793 UVW2 19.15     0.12 5.61E-16  6.44E-17
ASASSN-15oi  ----      57259.334 V    16.53     0.08 8.85E-16  6.71E-17
ASASSN-15oi  ----      57264.392 V    17.09     0.12 5.29E-16  5.94E-17
ASASSN-15oi  ----      57268.788 V    18.12     0.36 2.04E-16  6.70E-17
ASASSN-15oi  ----      57272.514 V    18.00     0.23 2.28E-16  4.91E-17
ASASSN-15oi  ----      57276.096 V    18.46     0.32 1.50E-16  4.40E-17
ASASSN-15oi  ----      57280.688 V    >18.67    ---- 1.15E-16  4.17E-17
ASASSN-15oi  ----      57285.415 V    >18.34    ---- 1.61E-16  5.69E-17
ASASSN-15oi  ----      57291.590 V    >18.00    ---- 1.31E-16  7.80E-17
ASASSN-15oi  ----      57294.588 V    >18.42    ---- 1.10E-16  5.26E-17
ASASSN-15oi  ----      57300.236 V    >18.59    ---- -3.22E-17 4.52E-17
ASASSN-15oi  ----      57303.628 V    >18.36    ---- 8.14E-17  5.57E-17
ASASSN-15oi  ----      57306.494 V    >18.35    ---- 8.57E-17  5.61E-17
ASASSN-15oi  ----      57309.413 V    >18.41    ---- 5.50E-17  5.33E-17
ASASSN-15oi  ----      57312.137 V    >18.36    ---- 3.07E-17  5.60E-17
ASASSN-15oi  ----      57318.671 V    >18.24    ---- -6.94E-17 6.21E-17
ASASSN-15oi  ----      57324.051 V    >18.25    ---- -1.98E-16 6.18E-17
ASASSN-15oi  ----      57327.961 V    >18.28    ---- 2.05E-17  5.98E-17
ASASSN-15oi  ----      57330.420 V    >18.28    ---- 1.26E-16  5.99E-17
ASASSN-15oi  ----      57333.480 V    >18.24    ---- -9.75E-17 6.21E-17
ASASSN-15oi  ----      57336.141 V    >18.29    ---- -5.85E-17 5.94E-17
ASASSN-15oi  ----      57339.334 V    >18.14    ---- 9.47E-17  6.80E-17
ASASSN-15oi  ----      57342.069 V    >17.90    ---- 1.90E-16  8.50E-17
ASASSN-15oi  ----      57345.793 V    >17.87    ---- 7.78E-17  8.78E-17
ASASSN-15oi  ----      57348.384 V    >18.25    ---- -4.19E-17 6.16E-17
ASASSN-15oi  ----      57468.704 V    >18.26    ---- 8.31E-17  6.13E-17
ASASSN-15oi  ----      57476.354 V    >18.27    ---- 7.45E-17  6.04E-17
ASASSN-15oi  ----      57506.200 V    >18.46    ---- 2.87E-17  5.08E-17
ASASSN-15oi  ----      57533.509 V    >17.71    ---- 6.47E-17  1.02E-16
ASASSN-15oi  ----      57558.821 V    >18.48    ---- -2.95E-17 4.99E-17
ASASSN-15oi  ----      57572.057 V    >18.25    ---- -6.90E-18 6.14E-17
ASASSN-15oi  ----      57580.496 V    >18.29    ---- 1.97E-17  5.97E-17
ASASSN-15oi  ----      57586.741 V    >18.45    ---- -5.81E-17 5.11E-17
ASASSN-15oi  ----      57593.652 V    >18.45    ---- -5.64E-17 5.13E-17
ASASSN-15oi  ----      57600.036 V    >18.50    ---- -1.12E-16 4.89E-17
ASASSN-15oi  ----      57607.674 V    >17.92    ---- -1.13E-17 8.40E-17
ASASSN-15oi  ----      57610.592 V    >17.57    ---- -5.21E-17 1.16E-16
ASASSN-15oi  ----      57611.184 V    >17.70    ---- 6.56E-17  1.02E-16
ASASSN-15oi  ----      57259.329 B    16.27     0.06 1.77E-15  8.89E-17
ASASSN-15oi  ----      57264.384 B    16.74     0.06 1.15E-15  6.34E-17
ASASSN-15oi  ----      57268.724 B    17.00     0.07 9.00E-16  5.34E-17
ASASSN-15oi  ----      57272.507 B    17.40     0.07 6.26E-16  4.22E-17
ASASSN-15oi  ----      57276.089 B    17.58     0.09 5.28E-16  4.58E-17
ASASSN-15oi  ----      57280.679 B    17.80     0.10 4.33E-16  4.11E-17
ASASSN-15oi  ----      57285.413 B    18.03     0.14 3.49E-16  4.33E-17
ASASSN-15oi  ----      57291.388 B    18.23     0.15 2.91E-16  4.00E-17
ASASSN-15oi  ----      57294.582 B    18.55     0.21 2.16E-16  4.09E-17
ASASSN-15oi  ----      57300.230 B    18.65     0.22 1.97E-16  3.96E-17
ASASSN-15oi  ----      57303.622 B    18.70     0.26 1.89E-16  4.41E-17
ASASSN-15oi  ----      57306.487 B    18.50     0.20 2.26E-16  4.15E-17
ASASSN-15oi  ----      57309.409 B    18.96     0.30 1.48E-16  4.11E-17
ASASSN-15oi  ----      57312.132 B    18.48     0.22 2.30E-16  4.72E-17
ASASSN-15oi  ----      57318.668 B    >19.15    ---- 1.04E-16  4.21E-17
ASASSN-15oi  ----      57324.049 B    >18.88    ---- 5.53E-17  5.38E-17
ASASSN-15oi  ----      57327.911 B    >19.19    ---- 8.49E-17  4.05E-17
ASASSN-15oi  ----      57330.418 B    >19.03    ---- 1.06E-16  4.66E-17
ASASSN-15oi  ----      57333.414 B    >19.10    ---- 7.74E-17  4.40E-17
ASASSN-15oi  ----      57336.135 B    >18.91    ---- 4.23E-17  5.22E-17
ASASSN-15oi  ----      57339.332 B    >18.98    ---- 1.55E-17  4.90E-17
ASASSN-15oi  ----      57342.066 B    >18.72    ---- 1.26E-16  6.22E-17
ASASSN-15oi  ----      57345.788 B    >18.71    ---- 1.13E-17  6.29E-17
ASASSN-15oi  ----      57348.378 B    >19.04    ---- -3.28E-17 4.64E-17
ASASSN-15oi  ----      57468.701 B    >19.14    ---- 1.85E-17  4.21E-17
ASASSN-15oi  ----      57476.350 B    >19.23    ---- -4.25E-17 3.90E-17
ASASSN-15oi  ----      57506.198 B    >19.35    ---- 1.62E-17  3.48E-17
ASASSN-15oi  ----      57533.506 B    >18.67    ---- 5.05E-17  6.51E-17
ASASSN-15oi  ----      57558.816 B    >19.30    ---- -3.30E-18 3.65E-17
ASASSN-15oi  ----      57572.054 B    >19.13    ---- -8.21E-17 4.29E-17
ASASSN-15oi  ----      57580.493 B    >19.14    ---- -1.12E-17 4.25E-17
ASASSN-15oi  ----      57586.737 B    >19.21    ---- 3.11E-17  3.97E-17
ASASSN-15oi  ----      57593.648 B    >19.31    ---- -7.65E-18 3.61E-17
ASASSN-15oi  ----      57600.033 B    >19.19    ---- 3.71E-17  4.03E-17
ASASSN-15oi  ----      57607.671 B    >18.76    ---- 1.46E-17  5.98E-17
ASASSN-15oi  ----      57610.590 B    >18.43    ---- -1.02E-16 8.15E-17
ASASSN-15oi  ----      57611.181 B    >18.59    ---- 3.20E-17  6.99E-17
ASASSN-15oi  ----      57259.328 U    16.02     0.04 3.53E-15  1.37E-16
ASASSN-15oi  ----      57264.383 U    16.51     0.04 2.24E-15  8.95E-17
ASASSN-15oi  ----      57268.722 U    16.85     0.04 1.64E-15  6.74E-17
ASASSN-15oi  ----      57272.506 U    17.11     0.05 1.29E-15  5.46E-17
ASASSN-15oi  ----      57276.088 U    17.38     0.05 1.01E-15  4.42E-17
ASASSN-15oi  ----      57280.678 U    17.71     0.06 7.43E-16  4.31E-17
ASASSN-15oi  ----      57285.412 U    17.84     0.08 6.61E-16  4.72E-17
ASASSN-15oi  ----      57291.387 U    18.01     0.08 5.65E-16  4.19E-17
ASASSN-15oi  ----      57294.581 U    18.35     0.10 4.15E-16  3.92E-17
ASASSN-15oi  ----      57300.229 U    18.57     0.13 3.37E-16  3.91E-17
ASASSN-15oi  ----      57303.621 U    18.53     0.12 3.51E-16  4.01E-17
ASASSN-15oi  ----      57306.486 U    18.70     0.13 2.99E-16  3.63E-17
ASASSN-15oi  ----      57309.408 U    18.92     0.16 2.44E-16  3.62E-17
ASASSN-15oi  ----      57312.131 U    19.03     0.21 2.20E-16  4.18E-17
ASASSN-15oi  ----      57318.667 U    18.98     0.17 2.32E-16  3.53E-17
ASASSN-15oi  ----      57324.048 U    19.36     0.33 1.64E-16  4.91E-17
ASASSN-15oi  ----      57327.910 U    19.03     0.19 2.20E-16  3.81E-17
ASASSN-15oi  ----      57330.418 U    19.49     0.28 1.45E-16  3.73E-17
ASASSN-15oi  ----      57333.413 U    19.54     0.29 1.39E-16  3.67E-17
ASASSN-15oi  ----      57336.134 U    19.02     0.22 2.24E-16  4.60E-17
ASASSN-15oi  ----      57339.331 U    >19.77    ---- 7.80E-17  3.74E-17
ASASSN-15oi  ----      57342.066 U    >19.53    ---- 1.24E-16  4.65E-17
ASASSN-15oi  ----      57345.787 U    >19.43    ---- 8.56E-17  5.11E-17
ASASSN-15oi  ----      57348.377 U    >19.75    ---- 1.01E-16  3.79E-17
ASASSN-15oi  ----      57460.189 U    >21.21    ---- -1.58E-18 9.92E-18
ASASSN-15oi  ----      57468.701 U    >19.95    ---- -2.91E-17 3.17E-17
ASASSN-15oi  ----      57476.350 U    >20.01    ---- -2.30E-17 2.98E-17
ASASSN-15oi  ----      57506.198 U    >20.17    ---- 5.55E-18  2.58E-17
ASASSN-15oi  ----      57533.506 U    >19.48    ---- -1.51E-17 4.88E-17
ASASSN-15oi  ----      57558.815 U    >20.16    ---- -5.05E-18 2.61E-17
ASASSN-15oi  ----      57572.053 U    >19.81    ---- 4.98E-17  3.58E-17
ASASSN-15oi  ----      57580.493 U    >19.93    ---- -1.83E-17 3.22E-17
ASASSN-15oi  ----      57586.736 U    >20.14    ---- -6.83E-17 2.64E-17
ASASSN-15oi  ----      57593.648 U    >20.13    ---- -1.18E-17 2.68E-17
ASASSN-15oi  ----      57600.033 U    >20.10    ---- -5.14E-17 2.74E-17
ASASSN-15oi  ----      57607.670 U    >19.47    ---- 6.12E-17  4.89E-17
ASASSN-15oi  ----      57610.590 U    >19.28    ---- -7.60E-17 5.85E-17
ASASSN-15oi  ----      57611.181 U    >19.29    ---- 4.11E-17  5.78E-17
ASASSN-15oi  ----      57259.325 UVW1 15.75     0.04 8.15E-15  3.01E-16
ASASSN-15oi  ----      57264.379 UVW1 16.14     0.04 5.73E-15  2.12E-16
ASASSN-15oi  ----      57268.719 UVW1 16.45     0.04 4.29E-15  1.60E-16
ASASSN-15oi  ----      57272.503 UVW1 16.66     0.04 3.53E-15  1.31E-16
ASASSN-15oi  ----      57276.085 UVW1 16.98     0.04 2.64E-15  9.88E-17
ASASSN-15oi  ----      57280.675 UVW1 17.21     0.05 2.13E-15  1.00E-16
ASASSN-15oi  ----      57285.411 UVW1 17.43     0.05 1.74E-15  8.24E-17
ASASSN-15oi  ----      57291.384 UVW1 17.69     0.05 1.37E-15  6.55E-17
ASASSN-15oi  ----      57294.579 UVW1 17.81     0.06 1.22E-15  7.03E-17
ASASSN-15oi  ----      57297.048 UVW1 18.09     0.08 9.44E-16  7.31E-17
ASASSN-15oi  ----      57300.226 UVW1 18.11     0.06 9.35E-16  5.44E-17
ASASSN-15oi  ----      57303.618 UVW1 18.30     0.07 7.84E-16  5.37E-17
ASASSN-15oi  ----      57306.483 UVW1 18.37     0.07 7.32E-16  5.04E-17
ASASSN-15oi  ----      57309.407 UVW1 18.40     0.07 7.10E-16  4.90E-17
ASASSN-15oi  ----      57312.128 UVW1 18.57     0.09 6.12E-16  4.88E-17
ASASSN-15oi  ----      57318.666 UVW1 18.68     0.09 5.48E-16  4.41E-17
ASASSN-15oi  ----      57324.047 UVW1 18.98     0.11 4.16E-16  4.30E-17
ASASSN-15oi  ----      57327.909 UVW1 19.11     0.10 3.71E-16  3.50E-17
ASASSN-15oi  ----      57330.416 UVW1 18.91     0.10 4.47E-16  4.13E-17
ASASSN-15oi  ----      57333.412 UVW1 19.18     0.10 3.48E-16  3.31E-17
ASASSN-15oi  ----      57336.132 UVW1 19.19     0.12 3.44E-16  3.65E-17
ASASSN-15oi  ----      57339.330 UVW1 19.14     0.12 3.59E-16  3.78E-17
ASASSN-15oi  ----      57342.064 UVW1 19.25     0.15 3.26E-16  4.52E-17
ASASSN-15oi  ----      57345.784 UVW1 19.58     0.21 2.41E-16  4.57E-17
ASASSN-15oi  ----      57348.374 UVW1 19.48     0.13 2.63E-16  3.19E-17
ASASSN-15oi  ----      57468.700 UVW1 >20.89    ---- 6.55E-17  2.39E-17
ASASSN-15oi  ----      57476.348 UVW1 >21.07    ---- 3.96E-17  2.04E-17
ASASSN-15oi  ----      57493.302 UVW1 >21.09    ---- 5.52E-17  1.99E-17
ASASSN-15oi  ----      57501.209 UVW1 20.97     0.25 6.66E-17  1.55E-17
ASASSN-15oi  ----      57506.197 UVW1 >21.22    ---- 3.88E-17  1.77E-17
ASASSN-15oi  ----      57514.700 UVW1 >21.02    ---- 5.22E-17  2.12E-17
ASASSN-15oi  ----      57521.086 UVW1 20.87     0.26 7.33E-17  1.75E-17
ASASSN-15oi  ----      57528.989 UVW1 >21.38    ---- 3.88E-17  1.52E-17
ASASSN-15oi  ----      57533.504 UVW1 >20.41    ---- 6.77E-17  3.74E-17
ASASSN-15oi  ----      57558.812 UVW1 >21.09    ---- 5.03E-17  1.99E-17
ASASSN-15oi  ----      57572.051 UVW1 >20.87    ---- 2.15E-17  2.44E-17
ASASSN-15oi  ----      57580.491 UVW1 >20.94    ---- 1.88E-17  2.29E-17
ASASSN-15oi  ----      57586.735 UVW1 >21.04    ---- 5.03E-17  2.08E-17
ASASSN-15oi  ----      57593.646 UVW1 >21.17    ---- 2.49E-17  1.85E-17
ASASSN-15oi  ----      57600.031 UVW1 >21.04    ---- 5.03E-17  2.08E-17
ASASSN-15oi  ----      57607.668 UVW1 >20.65    ---- 1.02E-17  2.98E-17
ASASSN-15oi  ----      57610.589 UVW1 >20.05    ---- 8.29E-17  5.21E-17
ASASSN-15oi  ----      57611.179 UVW1 >20.51    ---- -1.05E-17 3.40E-17
ASASSN-15oi  ----      57259.335 UVM2 15.58     0.04 1.26E-14  4.64E-16
ASASSN-15oi  ----      57264.394 UVM2 16.00     0.04 8.56E-15  3.15E-16
ASASSN-15oi  ----      57268.789 UVM2 16.36     0.05 6.14E-15  2.83E-16
ASASSN-15oi  ----      57272.515 UVM2 16.50     0.04 5.39E-15  1.99E-16
ASASSN-15oi  ----      57276.098 UVM2 16.75     0.04 4.32E-15  1.60E-16
ASASSN-15oi  ----      57280.689 UVM2 16.95     0.05 3.59E-15  1.66E-16
ASASSN-15oi  ----      57285.416 UVM2 17.17     0.04 2.93E-15  1.08E-16
ASASSN-15oi  ----      57291.591 UVM2 17.34     0.05 2.50E-15  1.16E-16
ASASSN-15oi  ----      57294.589 UVM2 17.55     0.05 2.05E-15  9.54E-17
ASASSN-15oi  ----      57300.237 UVM2 17.80     0.05 1.63E-15  7.58E-17
ASASSN-15oi  ----      57303.629 UVM2 17.95     0.05 1.43E-15  6.66E-17
ASASSN-15oi  ----      57306.495 UVM2 18.03     0.05 1.32E-15  6.19E-17
ASASSN-15oi  ----      57309.413 UVM2 18.14     0.05 1.19E-15  5.60E-17
ASASSN-15oi  ----      57312.138 UVM2 18.21     0.06 1.12E-15  6.30E-17
ASASSN-15oi  ----      57318.869 UVM2 18.59     0.19 7.87E-16  1.34E-16
ASASSN-15oi  ----      57324.052 UVM2 18.69     0.08 7.22E-16  5.50E-17
ASASSN-15oi  ----      57327.962 UVM2 18.76     0.07 6.75E-16  4.51E-17
ASASSN-15oi  ----      57330.421 UVM2 18.91     0.07 5.91E-16  3.97E-17
ASASSN-15oi  ----      57333.481 UVM2 19.04     0.08 5.21E-16  4.02E-17
ASASSN-15oi  ----      57336.142 UVM2 19.05     0.08 5.16E-16  3.99E-17
ASASSN-15oi  ----      57339.334 UVM2 19.16     0.09 4.68E-16  3.64E-17
ASASSN-15oi  ----      57342.069 UVM2 19.08     0.10 5.01E-16  4.36E-17
ASASSN-15oi  ----      57345.794 UVM2 19.15     0.25 4.73E-16  1.10E-16
ASASSN-15oi  ----      57348.385 UVM2 19.12     0.08 4.82E-16  3.74E-17
ASASSN-15oi  ----      57468.704 UVM2 21.18     0.25 7.26E-17  1.65E-17
ASASSN-15oi  ----      57476.354 UVM2 21.32     0.27 6.39E-17  1.59E-17
ASASSN-15oi  ----      57493.299 UVM2 >21.39    ---- 3.91E-17  1.99E-17
ASASSN-15oi  ----      57501.204 UVM2 >21.64    ---- 3.97E-17  1.59E-17
ASASSN-15oi  ----      57506.200 UVM2 21.63     0.33 4.81E-17  1.45E-17
ASASSN-15oi  ----      57514.309 UVM2 >21.18    ---- 1.11E-17  2.43E-17
ASASSN-15oi  ----      57521.082 UVM2 >21.55    ---- 3.23E-17  1.73E-17
ASASSN-15oi  ----      57528.985 UVM2 >21.40    ---- 5.30E-17  1.97E-17
ASASSN-15oi  ----      57533.510 UVM2 >21.00    ---- 2.86E-17  2.87E-17
ASASSN-15oi  ----      57558.822 UVM2 >21.91    ---- 1.35E-18  1.23E-17
ASASSN-15oi  ----      57572.057 UVM2 >21.48    ---- 2.34E-17  1.83E-17
ASASSN-15oi  ----      57580.497 UVM2 >21.59    ---- 1.11E-17  1.65E-17
ASASSN-15oi  ----      57586.741 UVM2 >21.83    ---- 1.14E-17  1.33E-17
ASASSN-15oi  ----      57593.652 UVM2 >21.69    ---- 3.23E-17  1.52E-17
ASASSN-15oi  ----      57600.036 UVM2 >21.62    ---- 4.67E-17  1.62E-17
ASASSN-15oi  ----      57607.675 UVM2 >20.78    ---- 2.81E-17  3.49E-17
ASASSN-15oi  ----      57610.592 UVM2 >20.95    ---- -2.05E-17 2.99E-17
ASASSN-15oi  ----      57611.184 UVM2 >20.91    ---- 4.03E-17  3.11E-17
ASASSN-15oi  ----      57257.794 UVW2 15.96     0.04 1.07E-14  3.93E-16
ASASSN-15oi  ----      57259.330 UVW2 15.98     0.04 1.04E-14  3.82E-16
ASASSN-15oi  ----      57264.386 UVW2 16.30     0.04 7.81E-15  2.87E-16
ASASSN-15oi  ----      57268.725 UVW2 16.46     0.04 6.74E-15  2.48E-16
ASASSN-15oi  ----      57272.508 UVW2 16.66     0.04 5.60E-15  2.06E-16
ASASSN-15oi  ----      57276.091 UVW2 16.84     0.04 4.74E-15  1.75E-16
ASASSN-15oi  ----      57280.681 UVW2 17.04     0.04 3.94E-15  1.45E-16
ASASSN-15oi  ----      57285.413 UVW2 17.16     0.04 3.53E-15  1.30E-16
ASASSN-15oi  ----      57291.389 UVW2 17.32     0.04 3.04E-15  1.12E-16
ASASSN-15oi  ----      57294.583 UVW2 17.34     0.04 2.99E-15  1.10E-16
ASASSN-15oi  ----      57300.231 UVW2 17.56     0.05 2.43E-15  1.13E-16
ASASSN-15oi  ----      57303.623 UVW2 17.59     0.05 2.37E-15  1.09E-16
ASASSN-15oi  ----      57306.488 UVW2 17.76     0.05 2.02E-15  9.35E-17
ASASSN-15oi  ----      57309.410 UVW2 17.82     0.05 1.91E-15  8.85E-17
ASASSN-15oi  ----      57312.133 UVW2 17.94     0.05 1.71E-15  7.93E-17
ASASSN-15oi  ----      57318.668 UVW2 18.19     0.05 1.37E-15  6.36E-17
ASASSN-15oi  ----      57324.049 UVW2 18.27     0.07 1.27E-15  8.26E-17
ASASSN-15oi  ----      57327.911 UVW2 18.36     0.06 1.17E-15  6.52E-17
ASASSN-15oi  ----      57330.418 UVW2 18.42     0.06 1.10E-15  6.17E-17
ASASSN-15oi  ----      57333.414 UVW2 18.57     0.07 9.60E-16  6.27E-17
ASASSN-15oi  ----      57336.136 UVW2 18.57     0.07 9.60E-16  6.27E-17
ASASSN-15oi  ----      57339.332 UVW2 18.64     0.07 8.99E-16  5.88E-17
ASASSN-15oi  ----      57342.067 UVW2 18.61     0.08 9.24E-16  6.91E-17
ASASSN-15oi  ----      57345.789 UVW2 18.69     0.09 8.58E-16  7.22E-17
ASASSN-15oi  ----      57348.379 UVW2 18.80     0.07 7.81E-16  5.12E-17
ASASSN-15oi  ----      57468.702 UVW2 21.11     0.25 9.26E-17  2.10E-17
ASASSN-15oi  ----      57476.351 UVW2 20.94     0.21 1.09E-16  2.07E-17
ASASSN-15oi  ----      57493.296 UVW2 21.12     0.25 9.16E-17  2.08E-17
ASASSN-15oi  ----      57501.199 UVW2 21.31     0.22 7.68E-17  1.54E-17
ASASSN-15oi  ----      57506.198 UVW2 21.28     0.24 7.95E-17  1.76E-17
ASASSN-15oi  ----      57514.307 UVW2 21.36     0.31 7.35E-17  2.06E-17
ASASSN-15oi  ----      57521.079 UVW2 21.48     0.29 6.56E-17  1.73E-17
ASASSN-15oi  ----      57528.257 UVW2 21.42     0.28 6.94E-17  1.81E-17
ASASSN-15oi  ----      57533.507 UVW2 >21.05    ---- 4.46E-17  3.25E-17
ASASSN-15oi  ----      57558.817 UVW2 21.46     0.27 6.71E-17  1.69E-17
ASASSN-15oi  ----      57572.054 UVW2 >21.49    ---- 5.57E-17  2.18E-17
ASASSN-15oi  ----      57580.494 UVW2 >21.53    ---- 5.50E-17  2.10E-17
ASASSN-15oi  ----      57586.738 UVW2 21.03     0.22 9.99E-17  2.03E-17
ASASSN-15oi  ----      57593.649 UVW2 21.71     0.35 5.30E-17  1.72E-17
ASASSN-15oi  ----      57600.034 UVW2 >21.56    ---- 5.12E-17  2.05E-17
ASASSN-15oi  ----      57607.671 UVW2 >21.16    ---- 6.41E-17  2.95E-17
ASASSN-15oi  ----      57610.590 UVW2 >20.68    ---- 1.03E-16  4.61E-17
ASASSN-15oi  ----      57611.182 UVW2 >20.91    ---- 7.77E-17  3.71E-17
ASASSN-15oi  ----      57833.642 UVW2 >21.57    ---- 3.98E-17  2.01E-17
ASASSN-15oi  ----      57845.002 UVW2 21.80     0.21 4.93E-17  9.71E-18
ASASSN-17cv  AT2017bgt 57832.574 V    16.56     0.10 8.61E-16  7.90E-17
ASASSN-17cv  AT2017bgt 57838.614 V    16.73     0.13 7.38E-16  8.66E-17
ASASSN-17cv  AT2017bgt 57846.198 V    16.54     0.17 8.78E-16  1.39E-16
ASASSN-17cv  AT2017bgt 57854.556 V    16.47     0.15 9.33E-16  1.28E-16
ASASSN-17cv  AT2017bgt 57859.548 V    16.36     0.11 1.04E-15  1.03E-16
ASASSN-17cv  AT2017bgt 57867.046 V    16.41     0.11 9.88E-16  1.01E-16
ASASSN-17cv  AT2017bgt 57910.486 V    16.48     0.12 9.23E-16  9.71E-17
ASASSN-17cv  AT2017bgt 57918.724 V    16.83     0.20 6.70E-16  1.22E-16
ASASSN-17cv  AT2017bgt 57925.109 V    16.70     0.13 7.57E-16  8.77E-17
ASASSN-17cv  AT2017bgt 57954.403 V    16.68     0.12 7.72E-16  8.85E-17
ASASSN-17cv  AT2017bgt 57968.900 V    16.76     0.15 7.17E-16  9.88E-17
ASASSN-17cv  AT2017bgt 57982.300 V    16.42     0.15 9.80E-16  1.32E-16
ASASSN-17cv  AT2017bgt 58221.832 V    16.71     0.19 7.51E-16  1.29E-16
ASASSN-17cv  AT2017bgt 58251.456 V    16.82     0.15 6.81E-16  9.65E-17
ASASSN-17cv  AT2017bgt 57832.495 B    16.52     0.07 1.40E-15  8.52E-17
ASASSN-17cv  AT2017bgt 57838.611 B    16.44     0.08 1.51E-15  1.07E-16
ASASSN-17cv  AT2017bgt 57846.195 B    16.57     0.11 1.34E-15  1.32E-16
ASASSN-17cv  AT2017bgt 57854.555 B    16.29     0.09 1.73E-15  1.37E-16
ASASSN-17cv  AT2017bgt 57859.547 B    16.34     0.07 1.65E-15  1.14E-16
ASASSN-17cv  AT2017bgt 57867.040 B    16.43     0.08 1.53E-15  1.08E-16
ASASSN-17cv  AT2017bgt 57910.485 B    16.48     0.08 1.45E-15  1.04E-16
ASASSN-17cv  AT2017bgt 57918.723 B    16.54     0.09 1.38E-15  1.17E-16
ASASSN-17cv  AT2017bgt 57925.103 B    16.58     0.08 1.33E-15  9.79E-17
ASASSN-17cv  AT2017bgt 57954.399 B    16.60     0.08 1.31E-15  9.71E-17
ASASSN-17cv  AT2017bgt 57968.898 B    16.70     0.08 1.19E-15  9.14E-17
ASASSN-17cv  AT2017bgt 57982.297 B    16.66     0.10 1.23E-15  1.09E-16
ASASSN-17cv  AT2017bgt 58221.826 B    16.87     0.09 1.02E-15  8.33E-17
ASASSN-17cv  AT2017bgt 58251.454 B    16.90     0.09 9.90E-16  8.19E-17
ASASSN-17cv  AT2017bgt 57832.494 U    16.13     0.05 3.18E-15  1.36E-16
ASASSN-17cv  AT2017bgt 57838.610 U    16.17     0.05 3.09E-15  1.33E-16
ASASSN-17cv  AT2017bgt 57846.195 U    16.13     0.07 3.18E-15  2.00E-16
ASASSN-17cv  AT2017bgt 57854.554 U    16.10     0.06 3.28E-15  1.73E-16
ASASSN-17cv  AT2017bgt 57859.546 U    16.03     0.05 3.49E-15  1.47E-16
ASASSN-17cv  AT2017bgt 57867.040 U    16.04     0.05 3.46E-15  1.46E-16
ASASSN-17cv  AT2017bgt 57910.484 U    16.14     0.06 3.15E-15  1.67E-16
ASASSN-17cv  AT2017bgt 57918.722 U    16.19     0.07 3.02E-15  1.92E-16
ASASSN-17cv  AT2017bgt 57925.102 U    16.19     0.05 3.02E-15  1.31E-16
ASASSN-17cv  AT2017bgt 57954.398 U    16.22     0.06 2.93E-15  1.57E-16
ASASSN-17cv  AT2017bgt 57968.898 U    16.30     0.06 2.72E-15  1.48E-16
ASASSN-17cv  AT2017bgt 57982.297 U    16.32     0.07 2.69E-15  1.74E-16
ASASSN-17cv  AT2017bgt 58221.825 U    16.48     0.06 2.32E-15  1.30E-16
ASASSN-17cv  AT2017bgt 58251.453 U    16.45     0.06 2.37E-15  1.32E-16
ASASSN-17cv  AT2017bgt 57832.493 UVW1 16.14     0.06 5.72E-15  3.02E-16
ASASSN-17cv  AT2017bgt 57838.608 UVW1 16.20     0.06 5.39E-15  2.88E-16
ASASSN-17cv  AT2017bgt 57846.193 UVW1 16.19     0.07 5.44E-15  3.41E-16
ASASSN-17cv  AT2017bgt 57854.553 UVW1 16.06     0.07 6.13E-15  3.77E-16
ASASSN-17cv  AT2017bgt 57859.546 UVW1 16.09     0.06 5.95E-15  3.12E-16
ASASSN-17cv  AT2017bgt 57867.037 UVW1 16.13     0.06 5.78E-15  3.05E-16
ASASSN-17cv  AT2017bgt 57910.484 UVW1 16.22     0.06 5.28E-15  2.83E-16
ASASSN-17cv  AT2017bgt 57918.721 UVW1 16.18     0.07 5.50E-15  3.44E-16
ASASSN-17cv  AT2017bgt 57925.100 UVW1 16.25     0.06 5.18E-15  2.79E-16
ASASSN-17cv  AT2017bgt 57954.396 UVW1 16.37     0.06 4.64E-15  2.56E-16
ASASSN-17cv  AT2017bgt 57968.896 UVW1 16.39     0.06 4.55E-15  2.52E-16
ASASSN-17cv  AT2017bgt 57982.296 UVW1 16.34     0.07 4.73E-15  3.04E-16
ASASSN-17cv  AT2017bgt 58221.822 UVW1 16.70     0.08 3.41E-15  2.37E-16
ASASSN-17cv  AT2017bgt 58251.452 UVW1 16.68     0.07 3.48E-15  2.41E-16
ASASSN-17cv  AT2017bgt 57832.575 UVM2 16.02     0.06 8.39E-15  4.35E-16
ASASSN-17cv  AT2017bgt 57838.615 UVM2 15.98     0.06 8.73E-15  4.50E-16
ASASSN-17cv  AT2017bgt 57846.199 UVM2 16.01     0.07 8.48E-15  5.18E-16
ASASSN-17cv  AT2017bgt 57854.556 UVM2 15.91     0.06 9.35E-15  4.76E-16
ASASSN-17cv  AT2017bgt 57859.549 UVM2 15.92     0.06 9.26E-15  4.72E-16
ASASSN-17cv  AT2017bgt 57867.046 UVM2 15.92     0.06 9.26E-15  4.72E-16
ASASSN-17cv  AT2017bgt 57910.486 UVM2 16.05     0.06 8.23E-15  4.28E-16
ASASSN-17cv  AT2017bgt 57918.725 UVM2 16.05     0.07 8.15E-15  5.00E-16
ASASSN-17cv  AT2017bgt 57925.110 UVM2 16.10     0.06 7.83E-15  4.11E-16
ASASSN-17cv  AT2017bgt 57954.403 UVM2 16.27     0.06 6.68E-15  3.62E-16
ASASSN-17cv  AT2017bgt 57968.901 UVM2 16.32     0.06 6.36E-15  3.48E-16
ASASSN-17cv  AT2017bgt 57982.300 UVM2 16.25     0.06 6.82E-15  3.68E-16
ASASSN-17cv  AT2017bgt 58221.884 UVM2 16.68     0.10 4.59E-15  4.04E-16
ASASSN-17cv  AT2017bgt 58251.457 UVM2 16.62     0.07 4.83E-15  3.30E-16
ASASSN-17cv  AT2017bgt 57832.495 UVW2 15.73     0.06 1.31E-14  7.76E-16
ASASSN-17cv  AT2017bgt 57838.611 UVW2 15.77     0.07 1.26E-14  7.49E-16
ASASSN-17cv  AT2017bgt 57846.196 UVW2 15.69     0.06 1.37E-14  8.04E-16
ASASSN-17cv  AT2017bgt 57854.555 UVW2 15.64     0.06 1.43E-14  8.40E-16
ASASSN-17cv  AT2017bgt 57859.547 UVW2 15.62     0.06 1.46E-14  8.55E-16
ASASSN-17cv  AT2017bgt 57867.041 UVW2 15.67     0.06 1.39E-14  8.18E-16
ASASSN-17cv  AT2017bgt 57910.485 UVW2 15.77     0.07 1.26E-14  7.49E-16
ASASSN-17cv  AT2017bgt 57918.723 UVW2 15.72     0.06 1.33E-14  7.83E-16
ASASSN-17cv  AT2017bgt 57925.104 UVW2 15.74     0.06 1.30E-14  7.69E-16
ASASSN-17cv  AT2017bgt 57954.399 UVW2 16.02     0.07 1.01E-14  6.14E-16
ASASSN-17cv  AT2017bgt 57968.898 UVW2 16.10     0.07 9.34E-15  5.74E-16
ASASSN-17cv  AT2017bgt 57982.298 UVW2 15.98     0.07 1.04E-14  6.30E-16
ASASSN-17cv  AT2017bgt 58221.827 UVW2 16.37     0.07 7.29E-15  4.67E-16
ASASSN-17cv  AT2017bgt 58251.454 UVW2 16.32     0.07 7.66E-15  4.86E-16
ASASSN-18el  AT2018zf  58255.589 V    15.94     0.08 1.53E-15  1.10E-16
ASASSN-18el  AT2018zf  58269.597 V    15.99     0.10 1.46E-15  1.30E-16
ASASSN-18el  AT2018zf  58283.394 V    16.05     0.08 1.38E-15  1.04E-16
ASASSN-18el  AT2018zf  58309.646 V    16.12     0.10 1.29E-15  1.22E-16
ASASSN-18el  AT2018zf  58323.048 V    16.24     0.09 1.16E-15  9.51E-17
ASASSN-18el  AT2018zf  58337.853 V    16.24     0.09 1.16E-15  9.52E-17
ASASSN-18el  AT2018zf  58353.482 V    16.53     0.13 8.83E-16  1.03E-16
ASASSN-18el  AT2018zf  58394.373 V    16.62     0.16 8.13E-16  1.18E-16
ASASSN-18el  AT2018zf  58410.600 V    16.68     0.16 7.71E-16  1.16E-16
ASASSN-18el  AT2018zf  58414.578 V    16.89     0.16 6.38E-16  9.15E-17
ASASSN-18el  AT2018zf  58443.046 V    16.81     0.15 6.83E-16  9.36E-17
ASASSN-18el  AT2018zf  58458.474 V    16.82     0.15 6.79E-16  9.34E-17
ASASSN-18el  AT2018zf  58464.115 V    16.73     0.14 7.39E-16  9.62E-17
ASASSN-18el  AT2018zf  58570.296 V    16.84     0.15 6.67E-16  9.28E-17
ASASSN-18el  AT2018zf  58255.584 B    15.82     0.07 2.67E-15  1.62E-16
ASASSN-18el  AT2018zf  58269.263 B    15.91     0.07 2.47E-15  1.54E-16
ASASSN-18el  AT2018zf  58283.388 B    15.92     0.07 2.43E-15  1.52E-16
ASASSN-18el  AT2018zf  58309.638 B    16.07     0.07 2.12E-15  1.40E-16
ASASSN-18el  AT2018zf  58323.043 B    16.17     0.07 1.94E-15  1.33E-16
ASASSN-18el  AT2018zf  58337.848 B    16.26     0.08 1.78E-15  1.26E-16
ASASSN-18el  AT2018zf  58353.478 B    16.38     0.08 1.59E-15  1.19E-16
ASASSN-18el  AT2018zf  58394.371 B    16.66     0.11 1.24E-15  1.24E-16
ASASSN-18el  AT2018zf  58410.595 B    16.56     0.09 1.35E-15  1.09E-16
ASASSN-18el  AT2018zf  58414.570 B    16.47     0.09 1.46E-15  1.14E-16
ASASSN-18el  AT2018zf  58443.041 B    16.78     0.10 1.11E-15  9.98E-17
ASASSN-18el  AT2018zf  58458.470 B    16.64     0.09 1.26E-15  1.06E-16
ASASSN-18el  AT2018zf  58464.111 B    16.75     0.10 1.13E-15  1.01E-16
ASASSN-18el  AT2018zf  58570.295 B    16.86     0.10 1.03E-15  9.67E-17
ASASSN-18el  AT2018zf  58255.583 U    15.52     0.05 5.60E-15  2.36E-16
ASASSN-18el  AT2018zf  58269.262 U    15.63     0.05 5.04E-15  2.16E-16
ASASSN-18el  AT2018zf  58283.387 U    15.71     0.05 4.68E-15  2.03E-16
ASASSN-18el  AT2018zf  58309.637 U    15.86     0.05 4.11E-15  1.82E-16
ASASSN-18el  AT2018zf  58323.042 U    15.97     0.05 3.68E-15  1.67E-16
ASASSN-18el  AT2018zf  58337.847 U    16.08     0.05 3.33E-15  1.54E-16
ASASSN-18el  AT2018zf  58353.477 U    16.13     0.05 3.18E-15  1.49E-16
ASASSN-18el  AT2018zf  58394.370 U    16.47     0.07 2.35E-15  1.47E-16
ASASSN-18el  AT2018zf  58410.594 U    16.26     0.05 2.84E-15  1.37E-16
ASASSN-18el  AT2018zf  58414.568 U    16.32     0.05 2.67E-15  1.31E-16
ASASSN-18el  AT2018zf  58443.040 U    16.41     0.06 2.46E-15  1.24E-16
ASASSN-18el  AT2018zf  58458.470 U    16.34     0.05 2.64E-15  1.30E-16
ASASSN-18el  AT2018zf  58464.111 U    16.45     0.06 2.37E-15  1.21E-16
ASASSN-18el  AT2018zf  58570.294 U    16.68     0.06 1.92E-15  1.05E-16
ASASSN-18el  AT2018zf  58255.581 UVW1 15.64     0.05 9.08E-15  3.79E-16
ASASSN-18el  AT2018zf  58269.260 UVW1 15.73     0.05 8.29E-15  3.51E-16
ASASSN-18el  AT2018zf  58283.385 UVW1 15.81     0.05 7.72E-15  3.31E-16
ASASSN-18el  AT2018zf  58309.634 UVW1 15.93     0.05 6.96E-15  3.05E-16
ASASSN-18el  AT2018zf  58323.040 UVW1 16.00     0.05 6.47E-15  2.88E-16
ASASSN-18el  AT2018zf  58337.845 UVW1 16.14     0.05 5.70E-15  2.62E-16
ASASSN-18el  AT2018zf  58353.476 UVW1 16.23     0.05 5.23E-15  2.46E-16
ASASSN-18el  AT2018zf  58394.369 UVW1 16.61     0.07 3.71E-15  2.34E-16
ASASSN-18el  AT2018zf  58410.592 UVW1 16.45     0.07 4.30E-15  2.58E-16
ASASSN-18el  AT2018zf  58414.565 UVW1 16.50     0.07 4.11E-15  2.50E-16
ASASSN-18el  AT2018zf  58443.038 UVW1 16.56     0.06 3.89E-15  2.02E-16
ASASSN-18el  AT2018zf  58458.469 UVW1 16.46     0.07 4.25E-15  2.56E-16
ASASSN-18el  AT2018zf  58464.109 UVW1 16.53     0.06 3.98E-15  2.05E-16
ASASSN-18el  AT2018zf  58570.294 UVW1 16.84     0.07 3.01E-15  2.05E-16
ASASSN-18el  AT2018zf  58255.590 UVM2 15.53     0.04 1.33E-14  5.43E-16
ASASSN-18el  AT2018zf  58269.598 UVM2 15.64     0.04 1.20E-14  4.99E-16
ASASSN-18el  AT2018zf  58283.395 UVM2 15.69     0.05 1.14E-14  4.78E-16
ASASSN-18el  AT2018zf  58309.647 UVM2 15.86     0.05 9.79E-15  4.21E-16
ASASSN-18el  AT2018zf  58323.049 UVM2 15.90     0.05 9.40E-15  4.08E-16
ASASSN-18el  AT2018zf  58337.854 UVM2 16.01     0.05 8.48E-15  3.76E-16
ASASSN-18el  AT2018zf  58353.483 UVM2 16.14     0.05 7.56E-15  3.45E-16
ASASSN-18el  AT2018zf  58394.374 UVM2 16.64     0.07 4.74E-15  3.00E-16
ASASSN-18el  AT2018zf  58410.601 UVM2 16.34     0.06 6.24E-15  3.62E-16
ASASSN-18el  AT2018zf  58414.579 UVM2 16.30     0.06 6.52E-15  3.74E-16
ASASSN-18el  AT2018zf  58443.047 UVM2 16.45     0.05 5.66E-15  2.82E-16
ASASSN-18el  AT2018zf  58458.474 UVM2 16.41     0.06 5.85E-15  3.46E-16
ASASSN-18el  AT2018zf  58464.116 UVM2 16.40     0.06 5.91E-15  3.48E-16
ASASSN-18el  AT2018zf  58570.297 UVM2 16.74     0.07 4.33E-15  2.83E-16
ASASSN-18el  AT2018zf  58255.585 UVW2 15.57     0.04 1.52E-14  6.24E-16
ASASSN-18el  AT2018zf  58269.264 UVW2 15.68     0.05 1.37E-14  5.73E-16
ASASSN-18el  AT2018zf  58283.389 UVW2 15.83     0.05 1.20E-14  5.14E-16
ASASSN-18el  AT2018zf  58309.640 UVW2 16.00     0.05 1.02E-14  4.52E-16
ASASSN-18el  AT2018zf  58323.044 UVW2 16.06     0.05 9.70E-15  4.34E-16
ASASSN-18el  AT2018zf  58337.849 UVW2 16.08     0.05 9.50E-15  4.27E-16
ASASSN-18el  AT2018zf  58353.479 UVW2 16.21     0.05 8.47E-15  3.93E-16
ASASSN-18el  AT2018zf  58394.371 UVW2 16.89     0.07 4.51E-15  3.11E-16
ASASSN-18el  AT2018zf  58410.596 UVW2 16.29     0.05 7.86E-15  3.72E-16
ASASSN-18el  AT2018zf  58414.571 UVW2 16.35     0.05 7.45E-15  3.59E-16
ASASSN-18el  AT2018zf  58443.042 UVW2 16.44     0.05 6.84E-15  3.39E-16
ASASSN-18el  AT2018zf  58458.471 UVW2 16.35     0.05 7.45E-15  3.59E-16
ASASSN-18el  AT2018zf  58464.112 UVW2 16.44     0.05 6.84E-15  3.39E-16
ASASSN-18el  AT2018zf  58570.295 UVW2 16.79     0.06 4.94E-15  2.81E-16
ASASSN-18jd  AT2018bcb 58249.813 V    17.26     0.17 4.51E-16  6.97E-17
ASASSN-18jd  AT2018bcb 58255.391 V    17.40     0.20 3.98E-16  7.37E-17
ASASSN-18jd  AT2018bcb 58257.120 V    17.31     0.19 4.31E-16  7.65E-17
ASASSN-18jd  AT2018bcb 58259.505 V    17.88     0.32 2.56E-16  7.52E-17
ASASSN-18jd  AT2018bcb 58261.633 V    17.58     0.22 3.37E-16  6.86E-17
ASASSN-18jd  AT2018bcb 58266.943 V    17.79     0.25 2.76E-16  6.36E-17
ASASSN-18jd  AT2018bcb 58268.735 V    17.93     0.27 2.43E-16  6.08E-17
ASASSN-18jd  AT2018bcb 58272.395 V    17.29     0.17 4.38E-16  6.88E-17
ASASSN-18jd  AT2018bcb 58276.844 V    17.50     0.24 3.63E-16  7.84E-17
ASASSN-18jd  AT2018bcb 58280.953 V    >18.13    ---- 1.94E-16  6.90E-17
ASASSN-18jd  AT2018bcb 58282.342 V    18.24     0.33 1.84E-16  5.59E-17
ASASSN-18jd  AT2018bcb 58305.061 V    17.81     0.23 2.71E-16  5.64E-17
ASASSN-18jd  AT2018bcb 58308.705 V    >17.94    ---- 2.03E-16  8.22E-17
ASASSN-18jd  AT2018bcb 58311.508 V    18.13     0.31 2.03E-16  5.75E-17
ASASSN-18jd  AT2018bcb 58317.616 V    17.70     0.24 3.00E-16  6.56E-17
ASASSN-18jd  AT2018bcb 58324.315 V    18.24     0.33 1.84E-16  5.59E-17
ASASSN-18jd  AT2018bcb 58326.977 V    17.86     0.34 2.60E-16  8.24E-17
ASASSN-18jd  AT2018bcb 58331.563 V    >17.94    ---- 1.11E-16  8.20E-17
ASASSN-18jd  AT2018bcb 58340.733 V    17.79     0.25 2.78E-16  6.37E-17
ASASSN-18jd  AT2018bcb 58350.830 V    18.11     0.31 2.06E-16  5.77E-17
ASASSN-18jd  AT2018bcb 58354.217 V    18.02     0.29 2.24E-16  5.92E-17
ASASSN-18jd  AT2018bcb 58359.330 V    18.00     0.28 2.30E-16  5.97E-17
ASASSN-18jd  AT2018bcb 58362.387 V    >18.25    ---- 1.83E-16  6.18E-17
ASASSN-18jd  AT2018bcb 58387.276 V    18.17     0.35 1.95E-16  6.29E-17
ASASSN-18jd  AT2018bcb 58390.463 V    18.24     0.33 1.84E-16  5.59E-17
ASASSN-18jd  AT2018bcb 58440.823 V    >17.65    ---- 1.63E-16  1.07E-16
ASASSN-18jd  AT2018bcb 58444.059 V    >18.35    ---- 1.23E-16  5.63E-17
ASASSN-18jd  AT2018bcb 58448.178 V    >18.30    ---- 1.50E-16  5.88E-17
ASASSN-18jd  AT2018bcb 58452.955 V    >18.05    ---- 1.88E-16  7.44E-17
ASASSN-18jd  AT2018bcb 58477.604 V    >18.12    ---- 2.02E-16  6.98E-17
ASASSN-18jd  AT2018bcb 58481.716 V    >18.03    ---- 1.44E-16  7.52E-17
ASASSN-18jd  AT2018bcb 58485.430 V    17.43     0.23 3.85E-16  8.04E-17
ASASSN-18jd  AT2018bcb 58489.093 V    >18.04    ---- 1.95E-16  7.51E-17
ASASSN-18jd  AT2018bcb 58597.662 V    >18.16    ---- 7.46E-17  6.69E-17
ASASSN-18jd  AT2018bcb 58605.374 V    >17.55    ---- 5.40E-17  1.18E-16
ASASSN-18jd  AT2018bcb 58606.437 V    >17.75    ---- 2.70E-17  9.82E-17
ASASSN-18jd  AT2018bcb 58616.851 V    >18.09    ---- 1.12E-16  7.13E-17
ASASSN-18jd  AT2018bcb 58621.040 V    >18.27    ---- 6.14E-17  6.04E-17
ASASSN-18jd  AT2018bcb 58626.423 V    >18.14    ---- 1.88E-16  6.83E-17
ASASSN-18jd  AT2018bcb 58631.726 V    >18.34    ---- 1.28E-16  5.67E-17
ASASSN-18jd  AT2018bcb 58636.707 V    >18.35    ---- 2.45E-17  5.63E-17
ASASSN-18jd  AT2018bcb 58641.624 V    >18.39    ---- 4.73E-17  5.41E-17
ASASSN-18jd  AT2018bcb 58646.998 V    >17.58    ---- 1.88E-17  1.15E-16
ASASSN-18jd  AT2018bcb 58651.442 V    >18.39    ---- 4.73E-17  5.41E-17
ASASSN-18jd  AT2018bcb 58661.405 V    >18.18    ---- 1.13E-16  6.61E-17
ASASSN-18jd  AT2018bcb 58249.809 B    17.32     0.09 6.73E-16  5.56E-17
ASASSN-18jd  AT2018bcb 58255.387 B    17.25     0.09 7.16E-16  5.81E-17
ASASSN-18jd  AT2018bcb 58257.116 B    17.22     0.09 7.34E-16  5.92E-17
ASASSN-18jd  AT2018bcb 58259.503 B    17.48     0.11 5.80E-16  5.77E-17
ASASSN-18jd  AT2018bcb 58261.629 B    17.45     0.09 5.97E-16  5.13E-17
ASASSN-18jd  AT2018bcb 58266.937 B    17.42     0.09 6.11E-16  5.21E-17
ASASSN-18jd  AT2018bcb 58268.730 B    17.52     0.10 5.56E-16  4.89E-17
ASASSN-18jd  AT2018bcb 58272.390 B    17.57     0.11 5.32E-16  5.45E-17
ASASSN-18jd  AT2018bcb 58276.839 B    17.56     0.11 5.37E-16  5.48E-17
ASASSN-18jd  AT2018bcb 58280.947 B    17.38     0.10 6.35E-16  6.13E-17
ASASSN-18jd  AT2018bcb 58282.339 B    17.54     0.10 5.48E-16  4.84E-17
ASASSN-18jd  AT2018bcb 58305.059 B    17.57     0.10 5.35E-16  4.77E-17
ASASSN-18jd  AT2018bcb 58308.703 B    17.54     0.14 5.48E-16  7.01E-17
ASASSN-18jd  AT2018bcb 58311.506 B    17.57     0.10 5.33E-16  4.76E-17
ASASSN-18jd  AT2018bcb 58317.611 B    17.55     0.11 5.43E-16  5.52E-17
ASASSN-18jd  AT2018bcb 58320.673 B    17.57     0.13 5.33E-16  6.17E-17
ASASSN-18jd  AT2018bcb 58324.313 B    17.77     0.10 4.45E-16  4.26E-17
ASASSN-18jd  AT2018bcb 58326.973 B    17.96     0.18 3.74E-16  6.12E-17
ASASSN-18jd  AT2018bcb 58331.559 B    17.51     0.14 5.65E-16  7.15E-17
ASASSN-18jd  AT2018bcb 58340.729 B    17.75     0.12 4.50E-16  4.91E-17
ASASSN-18jd  AT2018bcb 58350.827 B    17.64     0.10 4.98E-16  4.56E-17
ASASSN-18jd  AT2018bcb 58354.212 B    17.57     0.10 5.34E-16  4.76E-17
ASASSN-18jd  AT2018bcb 58359.325 B    17.48     0.10 5.79E-16  5.02E-17
ASASSN-18jd  AT2018bcb 58362.384 B    17.45     0.11 5.94E-16  5.87E-17
ASASSN-18jd  AT2018bcb 58387.274 B    17.57     0.11 5.33E-16  5.46E-17
ASASSN-18jd  AT2018bcb 58390.460 B    17.89     0.12 3.99E-16  4.57E-17
ASASSN-18jd  AT2018bcb 58436.290 B    18.04     0.20 3.46E-16  6.41E-17
ASASSN-18jd  AT2018bcb 58440.820 B    17.84     0.22 4.17E-16  8.39E-17
ASASSN-18jd  AT2018bcb 58444.055 B    17.87     0.14 4.06E-16  5.21E-17
ASASSN-18jd  AT2018bcb 58448.173 B    17.98     0.15 3.65E-16  4.90E-17
ASASSN-18jd  AT2018bcb 58452.952 B    17.84     0.17 4.17E-16  6.52E-17
ASASSN-18jd  AT2018bcb 58477.598 B    17.88     0.16 4.00E-16  5.76E-17
ASASSN-18jd  AT2018bcb 58481.711 B    17.88     0.17 4.00E-16  6.36E-17
ASASSN-18jd  AT2018bcb 58485.427 B    18.13     0.21 3.17E-16  6.12E-17
ASASSN-18jd  AT2018bcb 58489.089 B    18.15     0.19 3.11E-16  5.54E-17
ASASSN-18jd  AT2018bcb 58597.660 B    18.50     0.25 2.28E-16  5.22E-17
ASASSN-18jd  AT2018bcb 58605.371 B    18.02     0.27 3.51E-16  8.72E-17
ASASSN-18jd  AT2018bcb 58606.435 B    18.41     0.30 2.47E-16  6.81E-17
ASASSN-18jd  AT2018bcb 58616.847 B    18.39     0.22 2.51E-16  4.98E-17
ASASSN-18jd  AT2018bcb 58621.036 B    18.48     0.23 2.31E-16  4.80E-17
ASASSN-18jd  AT2018bcb 58626.419 B    18.82     0.27 1.69E-16  4.22E-17
ASASSN-18jd  AT2018bcb 58631.720 B    18.56     0.21 2.15E-16  4.22E-17
ASASSN-18jd  AT2018bcb 58636.701 B    18.68     0.23 1.93E-16  4.03E-17
ASASSN-18jd  AT2018bcb 58641.620 B    18.56     0.19 2.15E-16  3.79E-17
ASASSN-18jd  AT2018bcb 58646.996 B    18.15     0.30 3.13E-16  8.73E-17
ASASSN-18jd  AT2018bcb 58651.439 B    18.66     0.23 1.96E-16  4.06E-17
ASASSN-18jd  AT2018bcb 58661.402 B    18.43     0.20 2.41E-16  4.44E-17
ASASSN-18jd  AT2018bcb 58249.809 U    17.17     0.06 1.22E-15  6.32E-17
ASASSN-18jd  AT2018bcb 58255.387 U    17.12     0.06 1.29E-15  6.61E-17
ASASSN-18jd  AT2018bcb 58257.116 U    17.20     0.06 1.20E-15  6.21E-17
ASASSN-18jd  AT2018bcb 58259.502 U    17.13     0.07 1.27E-15  7.84E-17
ASASSN-18jd  AT2018bcb 58261.628 U    17.13     0.06 1.27E-15  6.55E-17
ASASSN-18jd  AT2018bcb 58266.936 U    17.21     0.06 1.18E-15  6.15E-17
ASASSN-18jd  AT2018bcb 58268.729 U    17.13     0.06 1.27E-15  6.55E-17
ASASSN-18jd  AT2018bcb 58272.389 U    17.14     0.06 1.26E-15  6.49E-17
ASASSN-18jd  AT2018bcb 58276.838 U    17.30     0.07 1.09E-15  6.84E-17
ASASSN-18jd  AT2018bcb 58280.946 U    17.29     0.07 1.10E-15  6.90E-17
ASASSN-18jd  AT2018bcb 58282.339 U    17.36     0.06 1.02E-15  5.42E-17
ASASSN-18jd  AT2018bcb 58305.058 U    17.20     0.06 1.20E-15  6.21E-17
ASASSN-18jd  AT2018bcb 58308.703 U    17.31     0.08 1.08E-15  7.89E-17
ASASSN-18jd  AT2018bcb 58311.506 U    17.40     0.06 9.92E-16  5.28E-17
ASASSN-18jd  AT2018bcb 58317.610 U    17.32     0.07 1.07E-15  6.72E-17
ASASSN-18jd  AT2018bcb 58320.672 U    17.50     0.08 9.02E-16  6.76E-17
ASASSN-18jd  AT2018bcb 58324.313 U    17.43     0.06 9.61E-16  5.14E-17
ASASSN-18jd  AT2018bcb 58326.916 U    17.48     0.07 9.22E-16  5.92E-17
ASASSN-18jd  AT2018bcb 58331.559 U    17.64     0.10 7.93E-16  6.92E-17
ASASSN-18jd  AT2018bcb 58340.728 U    17.51     0.07 8.93E-16  5.76E-17
ASASSN-18jd  AT2018bcb 58350.826 U    17.41     0.06 9.82E-16  5.23E-17
ASASSN-18jd  AT2018bcb 58354.212 U    17.39     0.06 1.00E-15  5.32E-17
ASASSN-18jd  AT2018bcb 58359.325 U    17.36     0.06 1.02E-15  5.42E-17
ASASSN-18jd  AT2018bcb 58362.384 U    17.27     0.07 1.11E-15  6.97E-17
ASASSN-18jd  AT2018bcb 58378.846 U    17.51     0.09 8.93E-16  7.65E-17
ASASSN-18jd  AT2018bcb 58387.273 U    17.43     0.07 9.61E-16  6.14E-17
ASASSN-18jd  AT2018bcb 58390.459 U    17.46     0.06 9.41E-16  5.04E-17
ASASSN-18jd  AT2018bcb 58436.290 U    17.68     0.11 7.67E-16  7.56E-17
ASASSN-18jd  AT2018bcb 58440.820 U    17.71     0.13 7.43E-16  8.97E-17
ASASSN-18jd  AT2018bcb 58444.054 U    17.83     0.09 6.65E-16  5.25E-17
ASASSN-18jd  AT2018bcb 58448.173 U    17.53     0.07 8.83E-16  5.71E-17
ASASSN-18jd  AT2018bcb 58452.952 U    17.57     0.08 8.46E-16  6.41E-17
ASASSN-18jd  AT2018bcb 58477.598 U    17.55     0.07 8.64E-16  5.61E-17
ASASSN-18jd  AT2018bcb 58481.710 U    17.64     0.08 7.93E-16  6.07E-17
ASASSN-18jd  AT2018bcb 58485.426 U    17.56     0.08 8.55E-16  6.46E-17
ASASSN-18jd  AT2018bcb 58489.088 U    17.60     0.08 8.28E-16  6.29E-17
ASASSN-18jd  AT2018bcb 58597.659 U    18.05     0.10 5.48E-16  5.14E-17
ASASSN-18jd  AT2018bcb 58605.371 U    18.15     0.17 4.99E-16  7.70E-17
ASASSN-18jd  AT2018bcb 58606.435 U    18.16     0.14 4.93E-16  6.47E-17
ASASSN-18jd  AT2018bcb 58616.846 U    18.24     0.12 4.58E-16  5.04E-17
ASASSN-18jd  AT2018bcb 58621.035 U    18.36     0.12 4.11E-16  4.65E-17
ASASSN-18jd  AT2018bcb 58626.418 U    18.37     0.12 4.06E-16  4.61E-17
ASASSN-18jd  AT2018bcb 58631.719 U    18.24     0.09 4.58E-16  3.95E-17
ASASSN-18jd  AT2018bcb 58636.700 U    18.22     0.09 4.64E-16  3.99E-17
ASASSN-18jd  AT2018bcb 58641.619 U    18.34     0.10 4.16E-16  3.69E-17
ASASSN-18jd  AT2018bcb 58646.996 U    18.32     0.21 4.26E-16  8.40E-17
ASASSN-18jd  AT2018bcb 58651.438 U    18.38     0.11 4.00E-16  4.08E-17
ASASSN-18jd  AT2018bcb 58661.401 U    18.12     0.10 5.10E-16  4.87E-17
ASASSN-18jd  AT2018bcb 58249.807 UVW1 17.15     0.05 2.24E-15  1.11E-16
ASASSN-18jd  AT2018bcb 58255.385 UVW1 17.18     0.05 2.18E-15  1.08E-16
ASASSN-18jd  AT2018bcb 58257.114 UVW1 17.15     0.05 2.24E-15  1.11E-16
ASASSN-18jd  AT2018bcb 58259.501 UVW1 17.26     0.05 2.04E-15  1.02E-16
ASASSN-18jd  AT2018bcb 58261.626 UVW1 17.16     0.05 2.22E-15  1.10E-16
ASASSN-18jd  AT2018bcb 58266.933 UVW1 17.26     0.05 2.04E-15  1.02E-16
ASASSN-18jd  AT2018bcb 58268.726 UVW1 17.31     0.06 1.94E-15  9.74E-17
ASASSN-18jd  AT2018bcb 58272.386 UVW1 17.26     0.05 2.04E-15  1.02E-16
ASASSN-18jd  AT2018bcb 58276.836 UVW1 17.30     0.06 1.96E-15  9.82E-17
ASASSN-18jd  AT2018bcb 58280.943 UVW1 17.32     0.07 1.93E-15  1.14E-16
ASASSN-18jd  AT2018bcb 58282.338 UVW1 17.34     0.06 1.89E-15  9.50E-17
ASASSN-18jd  AT2018bcb 58305.057 UVW1 17.25     0.05 2.06E-15  1.03E-16
ASASSN-18jd  AT2018bcb 58308.701 UVW1 17.33     0.07 1.91E-15  1.31E-16
ASASSN-18jd  AT2018bcb 58311.505 UVW1 17.37     0.06 1.84E-15  9.27E-17
ASASSN-18jd  AT2018bcb 58317.608 UVW1 17.35     0.06 1.87E-15  9.42E-17
ASASSN-18jd  AT2018bcb 58320.670 UVW1 17.45     0.06 1.72E-15  8.75E-17
ASASSN-18jd  AT2018bcb 58324.311 UVW1 17.49     0.06 1.65E-15  8.47E-17
ASASSN-18jd  AT2018bcb 58326.913 UVW1 17.47     0.06 1.68E-15  8.61E-17
ASASSN-18jd  AT2018bcb 58331.557 UVW1 17.43     0.08 1.73E-15  1.20E-16
ASASSN-18jd  AT2018bcb 58340.727 UVW1 17.45     0.06 1.72E-15  8.75E-17
ASASSN-18jd  AT2018bcb 58350.824 UVW1 17.40     0.06 1.78E-15  9.04E-17
ASASSN-18jd  AT2018bcb 58354.209 UVW1 17.40     0.06 1.78E-15  9.04E-17
ASASSN-18jd  AT2018bcb 58359.322 UVW1 17.45     0.06 1.72E-15  8.75E-17
ASASSN-18jd  AT2018bcb 58362.382 UVW1 17.36     0.06 1.85E-15  9.35E-17
ASASSN-18jd  AT2018bcb 58378.843 UVW1 17.51     0.07 1.62E-15  9.81E-17
ASASSN-18jd  AT2018bcb 58387.272 UVW1 17.60     0.07 1.49E-15  9.10E-17
ASASSN-18jd  AT2018bcb 58390.458 UVW1 17.59     0.06 1.50E-15  7.82E-17
ASASSN-18jd  AT2018bcb 58436.288 UVW1 17.75     0.09 1.30E-15  1.05E-16
ASASSN-18jd  AT2018bcb 58440.752 UVW1 17.72     0.10 1.33E-15  1.20E-16
ASASSN-18jd  AT2018bcb 58444.052 UVW1 17.73     0.07 1.32E-15  8.26E-17
ASASSN-18jd  AT2018bcb 58448.171 UVW1 17.71     0.07 1.35E-15  8.39E-17
ASASSN-18jd  AT2018bcb 58452.951 UVW1 17.71     0.07 1.35E-15  8.39E-17
ASASSN-18jd  AT2018bcb 58477.595 UVW1 17.41     0.06 1.77E-15  8.97E-17
ASASSN-18jd  AT2018bcb 58481.708 UVW1 17.57     0.07 1.53E-15  9.33E-17
ASASSN-18jd  AT2018bcb 58485.425 UVW1 17.67     0.07 1.40E-15  8.67E-17
ASASSN-18jd  AT2018bcb 58489.086 UVW1 17.59     0.06 1.50E-15  7.82E-17
ASASSN-18jd  AT2018bcb 58597.658 UVW1 18.33     0.09 7.57E-16  6.13E-17
ASASSN-18jd  AT2018bcb 58605.369 UVW1 18.23     0.11 8.29E-16  8.06E-17
ASASSN-18jd  AT2018bcb 58606.434 UVW1 18.25     0.11 8.21E-16  8.00E-17
ASASSN-18jd  AT2018bcb 58616.844 UVW1 18.38     0.10 7.27E-16  6.61E-17
ASASSN-18jd  AT2018bcb 58621.033 UVW1 18.52     0.10 6.36E-16  6.02E-17
ASASSN-18jd  AT2018bcb 58626.416 UVW1 18.31     0.09 7.73E-16  6.22E-17
ASASSN-18jd  AT2018bcb 58631.716 UVW1 18.39     0.09 7.19E-16  5.92E-17
ASASSN-18jd  AT2018bcb 58636.697 UVW1 18.40     0.09 7.12E-16  5.88E-17
ASASSN-18jd  AT2018bcb 58641.617 UVW1 18.48     0.09 6.63E-16  5.61E-17
ASASSN-18jd  AT2018bcb 58646.995 UVW1 18.57     0.17 6.10E-16  9.33E-17
ASASSN-18jd  AT2018bcb 58651.436 UVW1 18.32     0.09 7.65E-16  6.17E-17
ASASSN-18jd  AT2018bcb 58661.400 UVW1 18.22     0.09 8.38E-16  6.59E-17
ASASSN-18jd  AT2018bcb 58249.813 UVM2 17.07     0.04 3.21E-15  1.26E-16
ASASSN-18jd  AT2018bcb 58255.392 UVM2 17.04     0.04 3.30E-15  1.29E-16
ASASSN-18jd  AT2018bcb 58257.120 UVM2 17.06     0.04 3.24E-15  1.27E-16
ASASSN-18jd  AT2018bcb 58259.506 UVM2 17.11     0.05 3.09E-15  1.50E-16
ASASSN-18jd  AT2018bcb 58261.634 UVM2 17.02     0.04 3.36E-15  1.32E-16
ASASSN-18jd  AT2018bcb 58266.944 UVM2 17.18     0.04 2.89E-15  1.15E-16
ASASSN-18jd  AT2018bcb 58268.736 UVM2 17.19     0.04 2.86E-15  1.14E-16
ASASSN-18jd  AT2018bcb 58272.396 UVM2 17.17     0.04 2.92E-15  1.16E-16
ASASSN-18jd  AT2018bcb 58276.845 UVM2 17.22     0.05 2.78E-15  1.36E-16
ASASSN-18jd  AT2018bcb 58280.954 UVM2 17.24     0.05 2.73E-15  1.34E-16
ASASSN-18jd  AT2018bcb 58282.342 UVM2 17.29     0.04 2.60E-15  1.05E-16
ASASSN-18jd  AT2018bcb 58305.061 UVM2 17.10     0.04 3.12E-15  1.23E-16
ASASSN-18jd  AT2018bcb 58308.706 UVM2 17.17     0.05 2.92E-15  1.42E-16
ASASSN-18jd  AT2018bcb 58311.508 UVM2 17.34     0.04 2.51E-15  1.02E-16
ASASSN-18jd  AT2018bcb 58317.617 UVM2 17.39     0.07 2.39E-15  1.63E-16
ASASSN-18jd  AT2018bcb 58324.316 UVM2 17.38     0.04 2.41E-15  9.88E-17
ASASSN-18jd  AT2018bcb 58326.978 UVM2 17.38     0.06 2.41E-15  1.42E-16
ASASSN-18jd  AT2018bcb 58331.564 UVM2 17.44     0.07 2.28E-15  1.35E-16
ASASSN-18jd  AT2018bcb 58340.733 UVM2 17.35     0.05 2.48E-15  1.23E-16
ASASSN-18jd  AT2018bcb 58350.831 UVM2 17.29     0.04 2.60E-15  1.05E-16
ASASSN-18jd  AT2018bcb 58354.218 UVM2 17.23     0.04 2.76E-15  1.10E-16
ASASSN-18jd  AT2018bcb 58359.330 UVM2 17.27     0.04 2.65E-15  1.07E-16
ASASSN-18jd  AT2018bcb 58362.387 UVM2 17.23     0.05 2.76E-15  1.35E-16
ASASSN-18jd  AT2018bcb 58387.277 UVM2 17.54     0.06 2.07E-15  1.06E-16
ASASSN-18jd  AT2018bcb 58390.463 UVM2 17.58     0.06 1.99E-15  1.02E-16
ASASSN-18jd  AT2018bcb 58440.823 UVM2 17.73     0.12 1.74E-15  1.88E-16
ASASSN-18jd  AT2018bcb 58444.060 UVM2 17.70     0.06 1.80E-15  9.37E-17
ASASSN-18jd  AT2018bcb 58448.179 UVM2 17.61     0.06 1.94E-15  9.97E-17
ASASSN-18jd  AT2018bcb 58452.955 UVM2 17.62     0.06 1.92E-15  9.90E-17
ASASSN-18jd  AT2018bcb 58477.604 UVM2 17.41     0.06 2.35E-15  1.17E-16
ASASSN-18jd  AT2018bcb 58481.716 UVM2 17.49     0.06 2.17E-15  1.10E-16
ASASSN-18jd  AT2018bcb 58485.431 UVM2 17.50     0.06 2.15E-15  1.09E-16
ASASSN-18jd  AT2018bcb 58489.094 UVM2 17.54     0.06 2.07E-15  1.06E-16
ASASSN-18jd  AT2018bcb 58597.663 UVM2 18.15     0.07 1.18E-15  7.88E-17
ASASSN-18jd  AT2018bcb 58605.375 UVM2 18.01     0.09 1.34E-15  1.11E-16
ASASSN-18jd  AT2018bcb 58606.437 UVM2 18.20     0.08 1.13E-15  8.59E-17
ASASSN-18jd  AT2018bcb 58616.851 UVM2 18.42     0.08 9.23E-16  6.66E-17
ASASSN-18jd  AT2018bcb 58621.041 UVM2 18.40     0.08 9.42E-16  6.75E-17
ASASSN-18jd  AT2018bcb 58626.424 UVM2 18.25     0.07 1.08E-15  7.40E-17
ASASSN-18jd  AT2018bcb 58631.727 UVM2 18.26     0.07 1.07E-15  6.47E-17
ASASSN-18jd  AT2018bcb 58636.708 UVM2 18.44     0.08 9.05E-16  6.58E-17
ASASSN-18jd  AT2018bcb 58641.625 UVM2 18.42     0.08 9.23E-16  6.66E-17
ASASSN-18jd  AT2018bcb 58646.999 UVM2 18.47     0.12 8.78E-16  9.54E-17
ASASSN-18jd  AT2018bcb 58651.443 UVM2 18.27     0.07 1.06E-15  7.30E-17
ASASSN-18jd  AT2018bcb 58661.406 UVM2 18.15     0.07 1.18E-15  7.88E-17
ASASSN-18jd  AT2018bcb 58249.810 UVW2 17.10     0.04 3.73E-15  1.46E-16
ASASSN-18jd  AT2018bcb 58253.378 UVW2 17.09     0.04 3.76E-15  1.47E-16
ASASSN-18jd  AT2018bcb 58255.388 UVW2 17.09     0.04 3.76E-15  1.47E-16
ASASSN-18jd  AT2018bcb 58257.117 UVW2 17.15     0.04 3.56E-15  1.40E-16
ASASSN-18jd  AT2018bcb 58259.503 UVW2 17.11     0.04 3.69E-15  1.45E-16
ASASSN-18jd  AT2018bcb 58261.630 UVW2 17.12     0.04 3.66E-15  1.43E-16
ASASSN-18jd  AT2018bcb 58266.938 UVW2 17.19     0.04 3.42E-15  1.35E-16
ASASSN-18jd  AT2018bcb 58268.731 UVW2 17.13     0.04 3.62E-15  1.42E-16
ASASSN-18jd  AT2018bcb 58272.391 UVW2 17.16     0.04 3.52E-15  1.39E-16
ASASSN-18jd  AT2018bcb 58276.840 UVW2 17.26     0.05 3.21E-15  1.57E-16
ASASSN-18jd  AT2018bcb 58280.948 UVW2 17.23     0.05 3.30E-15  1.60E-16
ASASSN-18jd  AT2018bcb 58282.340 UVW2 17.26     0.04 3.21E-15  1.28E-16
ASASSN-18jd  AT2018bcb 58305.059 UVW2 17.14     0.04 3.59E-15  1.41E-16
ASASSN-18jd  AT2018bcb 58308.703 UVW2 17.25     0.05 3.24E-15  1.58E-16
ASASSN-18jd  AT2018bcb 58311.507 UVW2 17.32     0.04 3.03E-15  1.22E-16
ASASSN-18jd  AT2018bcb 58317.612 UVW2 17.28     0.05 3.15E-15  1.54E-16
ASASSN-18jd  AT2018bcb 58320.674 UVW2 17.39     0.09 2.86E-15  2.47E-16
ASASSN-18jd  AT2018bcb 58324.313 UVW2 17.43     0.04 2.76E-15  1.12E-16
ASASSN-18jd  AT2018bcb 58326.974 UVW2 17.31     0.05 3.06E-15  1.50E-16
ASASSN-18jd  AT2018bcb 58331.560 UVW2 17.41     0.06 2.81E-15  1.64E-16
ASASSN-18jd  AT2018bcb 58340.730 UVW2 17.32     0.05 3.03E-15  1.49E-16
ASASSN-18jd  AT2018bcb 58350.827 UVW2 17.27     0.04 3.18E-15  1.27E-16
ASASSN-18jd  AT2018bcb 58354.213 UVW2 17.27     0.04 3.18E-15  1.27E-16
ASASSN-18jd  AT2018bcb 58359.326 UVW2 17.19     0.04 3.42E-15  1.35E-16
ASASSN-18jd  AT2018bcb 58362.385 UVW2 17.17     0.04 3.49E-15  1.38E-16
ASASSN-18jd  AT2018bcb 58387.274 UVW2 17.43     0.05 2.76E-15  1.37E-16
ASASSN-18jd  AT2018bcb 58390.460 UVW2 17.44     0.04 2.73E-15  1.11E-16
ASASSN-18jd  AT2018bcb 58436.291 UVW2 17.63     0.09 2.28E-15  1.78E-16
ASASSN-18jd  AT2018bcb 58440.821 UVW2 17.73     0.08 2.09E-15  1.46E-16
ASASSN-18jd  AT2018bcb 58444.055 UVW2 17.67     0.06 2.19E-15  1.12E-16
ASASSN-18jd  AT2018bcb 58448.174 UVW2 17.52     0.06 2.53E-15  1.27E-16
ASASSN-18jd  AT2018bcb 58452.953 UVW2 17.51     0.06 2.55E-15  1.28E-16
ASASSN-18jd  AT2018bcb 58477.599 UVW2 17.32     0.04 3.03E-15  1.22E-16
ASASSN-18jd  AT2018bcb 58481.712 UVW2 17.43     0.05 2.76E-15  1.37E-16
ASASSN-18jd  AT2018bcb 58485.428 UVW2 17.51     0.06 2.55E-15  1.28E-16
ASASSN-18jd  AT2018bcb 58489.090 UVW2 17.50     0.04 2.58E-15  1.06E-16
ASASSN-18jd  AT2018bcb 58597.660 UVW2 18.20     0.06 1.35E-15  7.80E-17
ASASSN-18jd  AT2018bcb 58605.372 UVW2 18.17     0.09 1.39E-15  1.16E-16
ASASSN-18jd  AT2018bcb 58606.435 UVW2 18.38     0.09 1.15E-15  8.92E-17
ASASSN-18jd  AT2018bcb 58616.847 UVW2 18.43     0.08 1.09E-15  7.69E-17
ASASSN-18jd  AT2018bcb 58621.037 UVW2 18.40     0.08 1.12E-15  7.84E-17
ASASSN-18jd  AT2018bcb 58626.420 UVW2 18.28     0.07 1.25E-15  8.45E-17
ASASSN-18jd  AT2018bcb 58631.721 UVW2 18.32     0.07 1.22E-15  8.27E-17
ASASSN-18jd  AT2018bcb 58636.702 UVW2 18.42     0.08 1.10E-15  7.74E-17
ASASSN-18jd  AT2018bcb 58641.621 UVW2 18.43     0.08 1.09E-15  7.69E-17
ASASSN-18jd  AT2018bcb 58646.997 UVW2 18.23     0.10 1.32E-15  1.23E-16
ASASSN-18jd  AT2018bcb 58651.439 UVW2 18.32     0.07 1.20E-15  8.22E-17
ASASSN-18jd  AT2018bcb 58661.402 UVW2 18.18     0.07 1.38E-15  9.07E-17
ASASSN-18pg  AT2018dyb 58317.595 V    15.40     0.11 2.50E-15  2.62E-16
ASASSN-18pg  AT2018dyb 58320.652 V    15.39     0.13 2.53E-15  2.94E-16
ASASSN-18pg  AT2018dyb 58323.572 V    15.23     0.10 2.94E-15  2.74E-16
ASASSN-18pg  AT2018dyb 58349.211 V    14.82     0.08 4.29E-15  3.15E-16
ASASSN-18pg  AT2018dyb 58352.065 V    14.91     0.08 3.93E-15  3.04E-16
ASASSN-18pg  AT2018dyb 58355.523 V    14.88     0.08 4.06E-15  3.08E-16
ASASSN-18pg  AT2018dyb 58361.360 V    15.07     0.09 3.40E-15  2.88E-16
ASASSN-18pg  AT2018dyb 58364.218 V    15.19     0.10 3.04E-15  2.77E-16
ASASSN-18pg  AT2018dyb 58372.189 V    15.20     0.11 3.02E-15  3.12E-16
ASASSN-18pg  AT2018dyb 58375.036 V    15.38     0.16 2.55E-15  3.65E-16
ASASSN-18pg  AT2018dyb 58385.480 V    15.92     0.18 1.55E-15  2.59E-16
ASASSN-18pg  AT2018dyb 58387.865 V    15.75     0.25 1.81E-15  4.20E-16
ASASSN-18pg  AT2018dyb 58390.587 V    16.07     0.24 1.35E-15  3.00E-16
ASASSN-18pg  AT2018dyb 58393.708 V    16.21     0.31 1.19E-15  3.43E-16
ASASSN-18pg  AT2018dyb 58394.901 V    15.81     0.28 1.72E-15  4.46E-16
ASASSN-18pg  AT2018dyb 58405.995 V    16.02     0.21 1.42E-15  2.78E-16
ASASSN-18pg  AT2018dyb 58409.306 V    16.24     0.25 1.16E-15  2.67E-16
ASASSN-18pg  AT2018dyb 58413.960 V    16.15     0.23 1.26E-15  2.72E-16
ASASSN-18pg  AT2018dyb 58417.737 V    >16.69    ---- 5.39E-16  2.60E-16
ASASSN-18pg  AT2018dyb 58421.786 V    >16.65    ---- 7.24E-16  2.69E-16
ASASSN-18pg  AT2018dyb 58424.914 V    >16.46    ---- 5.73E-16  3.21E-16
ASASSN-18pg  AT2018dyb 58428.029 V    16.23     0.27 1.17E-15  2.91E-16
ASASSN-18pg  AT2018dyb 58505.016 V    >16.85    ---- 4.28E-16  2.25E-16
ASASSN-18pg  AT2018dyb 58512.850 V    >16.69    ---- 1.80E-16  2.59E-16
ASASSN-18pg  AT2018dyb 58516.627 V    >16.74    ---- 2.68E-16  2.48E-16
ASASSN-18pg  AT2018dyb 58524.735 V    >16.77    ---- 1.23E-16  2.42E-16
ASASSN-18pg  AT2018dyb 58528.251 V    >16.77    ---- 5.06E-16  2.42E-16
ASASSN-18pg  AT2018dyb 58532.426 V    >16.80    ---- 2.80E-16  2.34E-16
ASASSN-18pg  AT2018dyb 58540.341 V    >16.71    ---- 4.28E-16  2.55E-16
ASASSN-18pg  AT2018dyb 58544.135 V    >16.70    ---- 1.48E-16  2.58E-16
ASASSN-18pg  AT2018dyb 58548.243 V    >16.68    ---- 2.31E-16  2.62E-16
ASASSN-18pg  AT2018dyb 58552.558 V    >16.77    ---- 4.87E-16  2.41E-16
ASASSN-18pg  AT2018dyb 58581.241 V    >16.82    ---- 1.44E-16  2.29E-16
ASASSN-18pg  AT2018dyb 58584.358 V    >16.80    ---- 2.87E-16  2.34E-16
ASASSN-18pg  AT2018dyb 58590.882 V    >16.86    ---- 3.13E-16  2.22E-16
ASASSN-18pg  AT2018dyb 58593.933 V    >16.85    ---- 3.83E-16  2.24E-16
ASASSN-18pg  AT2018dyb 58596.386 V    >16.86    ---- 3.29E-16  2.22E-16
ASASSN-18pg  AT2018dyb 58602.360 V    >16.81    ---- 2.51E-16  2.33E-16
ASASSN-18pg  AT2018dyb 58605.611 V    >16.86    ---- 3.33E-16  2.22E-16
ASASSN-18pg  AT2018dyb 58608.613 V    >16.86    ---- 2.88E-16  2.21E-16
ASASSN-18pg  AT2018dyb 58611.252 V    >16.75    ---- 2.19E-16  2.46E-16
ASASSN-18pg  AT2018dyb 58617.508 V    >16.85    ---- 4.07E-16  2.24E-16
ASASSN-18pg  AT2018dyb 58317.590 B    15.14     0.08 4.99E-15  3.84E-16
ASASSN-18pg  AT2018dyb 58320.646 B    15.00     0.08 5.70E-15  4.05E-16
ASASSN-18pg  AT2018dyb 58323.570 B    14.82     0.07 6.71E-15  4.37E-16
ASASSN-18pg  AT2018dyb 58349.207 B    14.50     0.06 8.98E-15  5.14E-16
ASASSN-18pg  AT2018dyb 58352.060 B    14.59     0.06 8.32E-15  4.91E-16
ASASSN-18pg  AT2018dyb 58355.519 B    14.65     0.07 7.87E-15  4.76E-16
ASASSN-18pg  AT2018dyb 58361.353 B    14.82     0.07 6.72E-15  4.38E-16
ASASSN-18pg  AT2018dyb 58364.213 B    14.81     0.07 6.79E-15  4.40E-16
ASASSN-18pg  AT2018dyb 58372.185 B    15.07     0.08 5.31E-15  3.93E-16
ASASSN-18pg  AT2018dyb 58375.033 B    15.15     0.09 4.93E-15  4.23E-16
ASASSN-18pg  AT2018dyb 58385.475 B    15.40     0.10 3.92E-15  3.54E-16
ASASSN-18pg  AT2018dyb 58387.863 B    15.40     0.13 3.92E-15  4.61E-16
ASASSN-18pg  AT2018dyb 58390.585 B    15.56     0.12 3.38E-15  3.67E-16
ASASSN-18pg  AT2018dyb 58393.706 B    15.67     0.14 3.07E-15  3.85E-16
ASASSN-18pg  AT2018dyb 58394.649 B    15.68     0.13 3.04E-15  3.56E-16
ASASSN-18pg  AT2018dyb 58405.991 B    16.00     0.16 2.26E-15  3.32E-16
ASASSN-18pg  AT2018dyb 58409.303 B    16.11     0.17 2.04E-15  3.26E-16
ASASSN-18pg  AT2018dyb 58413.954 B    16.22     0.19 1.85E-15  3.20E-16
ASASSN-18pg  AT2018dyb 58417.736 B    16.21     0.19 1.86E-15  3.20E-16
ASASSN-18pg  AT2018dyb 58421.782 B    16.61     0.27 1.28E-15  3.19E-16
ASASSN-18pg  AT2018dyb 58424.912 B    16.35     0.24 1.64E-15  3.68E-16
ASASSN-18pg  AT2018dyb 58428.026 B    16.33     0.22 1.67E-15  3.31E-16
ASASSN-18pg  AT2018dyb 58505.008 B    >17.05    ---- 5.48E-16  2.90E-16
ASASSN-18pg  AT2018dyb 58512.847 B    >17.01    ---- 6.57E-16  3.01E-16
ASASSN-18pg  AT2018dyb 58516.623 B    >17.03    ---- 8.32E-16  2.96E-16
ASASSN-18pg  AT2018dyb 58524.734 B    >17.01    ---- 3.32E-16  3.00E-16
ASASSN-18pg  AT2018dyb 58528.248 B    >17.05    ---- 5.52E-16  2.90E-16
ASASSN-18pg  AT2018dyb 58532.423 B    >17.05    ---- 5.22E-16  2.90E-16
ASASSN-18pg  AT2018dyb 58540.339 B    >17.02    ---- 5.48E-16  2.98E-16
ASASSN-18pg  AT2018dyb 58544.132 B    >16.99    ---- 2.81E-16  3.07E-16
ASASSN-18pg  AT2018dyb 58548.240 B    >16.99    ---- 5.39E-16  3.07E-16
ASASSN-18pg  AT2018dyb 58552.556 B    >17.04    ---- 3.67E-16  2.93E-16
ASASSN-18pg  AT2018dyb 58581.235 B    >17.06    ---- 3.86E-16  2.87E-16
ASASSN-18pg  AT2018dyb 58584.354 B    >17.04    ---- 3.57E-16  2.93E-16
ASASSN-18pg  AT2018dyb 58590.877 B    >17.07    ---- 3.06E-16  2.86E-16
ASASSN-18pg  AT2018dyb 58593.928 B    >17.06    ---- 4.15E-16  2.88E-16
ASASSN-18pg  AT2018dyb 58596.382 B    >17.05    ---- 5.05E-16  2.89E-16
ASASSN-18pg  AT2018dyb 58602.356 B    >17.04    ---- 6.40E-16  2.92E-16
ASASSN-18pg  AT2018dyb 58605.607 B    >17.06    ---- 4.13E-16  2.88E-16
ASASSN-18pg  AT2018dyb 58608.608 B    >17.06    ---- 3.22E-16  2.86E-16
ASASSN-18pg  AT2018dyb 58611.249 B    >17.02    ---- 2.67E-16  2.98E-16
ASASSN-18pg  AT2018dyb 58614.710 B    >17.06    ---- 4.35E-16  2.88E-16
ASASSN-18pg  AT2018dyb 58617.503 B    >17.06    ---- 3.38E-16  2.86E-16
ASASSN-18pg  AT2018dyb 58317.589 U    14.95     0.05 9.50E-15  4.25E-16
ASASSN-18pg  AT2018dyb 58320.644 U    14.71     0.05 1.18E-14  5.02E-16
ASASSN-18pg  AT2018dyb 58323.570 U    14.60     0.04 1.30E-14  5.43E-16
ASASSN-18pg  AT2018dyb 58336.591 U    14.29     0.03 1.74E-14  5.38E-16
ASASSN-18pg  AT2018dyb 58349.206 U    14.34     0.04 1.66E-14  6.67E-16
ASASSN-18pg  AT2018dyb 58352.058 U    14.41     0.04 1.55E-14  6.29E-16
ASASSN-18pg  AT2018dyb 58355.518 U    14.46     0.04 1.49E-14  6.09E-16
ASASSN-18pg  AT2018dyb 58361.352 U    14.60     0.04 1.30E-14  5.43E-16
ASASSN-18pg  AT2018dyb 58364.212 U    14.67     0.05 1.23E-14  5.18E-16
ASASSN-18pg  AT2018dyb 58372.185 U    15.00     0.05 9.04E-15  4.11E-16
ASASSN-18pg  AT2018dyb 58375.032 U    14.94     0.06 9.60E-15  5.15E-16
ASASSN-18pg  AT2018dyb 58385.475 U    15.31     0.06 6.81E-15  3.41E-16
ASASSN-18pg  AT2018dyb 58387.862 U    15.41     0.09 6.21E-15  4.90E-16
ASASSN-18pg  AT2018dyb 58390.585 U    15.45     0.07 5.95E-15  3.66E-16
ASASSN-18pg  AT2018dyb 58393.705 U    15.56     0.08 5.42E-15  3.94E-16
ASASSN-18pg  AT2018dyb 58394.649 U    15.57     0.07 5.36E-15  3.44E-16
ASASSN-18pg  AT2018dyb 58405.991 U    15.84     0.08 4.19E-15  3.01E-16
ASASSN-18pg  AT2018dyb 58409.302 U    15.95     0.08 3.76E-15  2.86E-16
ASASSN-18pg  AT2018dyb 58413.953 U    16.03     0.09 3.51E-15  2.78E-16
ASASSN-18pg  AT2018dyb 58417.735 U    16.18     0.09 3.06E-15  2.64E-16
ASASSN-18pg  AT2018dyb 58421.781 U    16.41     0.12 2.48E-15  2.66E-16
ASASSN-18pg  AT2018dyb 58424.911 U    16.37     0.13 2.57E-15  3.14E-16
ASASSN-18pg  AT2018dyb 58428.025 U    16.45     0.12 2.39E-15  2.63E-16
ASASSN-18pg  AT2018dyb 58505.006 U    17.48     0.26 9.19E-16  2.18E-16
ASASSN-18pg  AT2018dyb 58512.846 U    17.41     0.25 9.83E-16  2.27E-16
ASASSN-18pg  AT2018dyb 58516.622 U    >17.83    ---- 6.61E-16  2.23E-16
ASASSN-18pg  AT2018dyb 58524.733 U    >17.81    ---- 5.97E-16  2.27E-16
ASASSN-18pg  AT2018dyb 58528.247 U    17.75     0.33 7.15E-16  2.19E-16
ASASSN-18pg  AT2018dyb 58532.422 U    >17.86    ---- 6.22E-16  2.16E-16
ASASSN-18pg  AT2018dyb 58540.338 U    >17.81    ---- 6.09E-16  2.28E-16
ASASSN-18pg  AT2018dyb 58544.132 U    >17.76    ---- 4.31E-16  2.37E-16
ASASSN-18pg  AT2018dyb 58548.239 U    >17.80    ---- 6.22E-16  2.28E-16
ASASSN-18pg  AT2018dyb 58552.556 U    >17.84    ---- 4.09E-16  2.20E-16
ASASSN-18pg  AT2018dyb 58561.717 U    >17.85    ---- 3.46E-16  2.18E-16
ASASSN-18pg  AT2018dyb 58565.294 U    >17.85    ---- 4.88E-16  2.18E-16
ASASSN-18pg  AT2018dyb 58569.163 U    >17.74    ---- 4.88E-16  2.41E-16
ASASSN-18pg  AT2018dyb 58573.281 U    >17.89    ---- 3.67E-16  2.10E-16
ASASSN-18pg  AT2018dyb 58581.112 U    >17.90    ---- 4.20E-16  2.08E-16
ASASSN-18pg  AT2018dyb 58581.233 U    >17.87    ---- 3.46E-16  2.13E-16
ASASSN-18pg  AT2018dyb 58584.354 U    >17.87    ---- 2.57E-16  2.15E-16
ASASSN-18pg  AT2018dyb 58589.948 U    >17.78    ---- 2.11E-16  2.34E-16
ASASSN-18pg  AT2018dyb 58590.876 U    >17.89    ---- 3.56E-16  2.10E-16
ASASSN-18pg  AT2018dyb 58593.331 U    >17.88    ---- 4.31E-16  2.12E-16
ASASSN-18pg  AT2018dyb 58593.927 U    >17.88    ---- 2.86E-16  2.12E-16
ASASSN-18pg  AT2018dyb 58596.381 U    >17.89    ---- 3.88E-16  2.11E-16
ASASSN-18pg  AT2018dyb 58602.355 U    >17.84    ---- 4.20E-16  2.20E-16
ASASSN-18pg  AT2018dyb 58605.606 U    >17.88    ---- 4.54E-16  2.12E-16
ASASSN-18pg  AT2018dyb 58608.607 U    >17.88    ---- 3.16E-16  2.13E-16
ASASSN-18pg  AT2018dyb 58611.248 U    >17.83    ---- 5.00E-16  2.23E-16
ASASSN-18pg  AT2018dyb 58614.709 U    >17.89    ---- 2.39E-16  2.10E-16
ASASSN-18pg  AT2018dyb 58617.420 U    >17.85    ---- 5.35E-16  2.19E-16
ASASSN-18pg  AT2018dyb 58617.503 U    >17.89    ---- 2.57E-16  2.11E-16
ASASSN-18pg  AT2018dyb 58317.588 UVW1 14.93     0.04 1.74E-14  6.78E-16
ASASSN-18pg  AT2018dyb 58320.642 UVW1 14.73     0.04 2.09E-14  8.03E-16
ASASSN-18pg  AT2018dyb 58323.569 UVW1 14.58     0.04 2.40E-14  9.14E-16
ASASSN-18pg  AT2018dyb 58339.114 UVW1 14.27     0.04 3.21E-14  1.20E-15
ASASSN-18pg  AT2018dyb 58349.204 UVW1 14.31     0.04 3.09E-14  1.16E-15
ASASSN-18pg  AT2018dyb 58352.056 UVW1 14.51     0.04 2.57E-14  9.72E-16
ASASSN-18pg  AT2018dyb 58355.516 UVW1 14.41     0.04 2.82E-14  1.06E-15
ASASSN-18pg  AT2018dyb 58361.349 UVW1 14.71     0.04 2.13E-14  8.17E-16
ASASSN-18pg  AT2018dyb 58364.209 UVW1 14.63     0.04 2.29E-14  8.76E-16
ASASSN-18pg  AT2018dyb 58372.183 UVW1 14.90     0.04 1.79E-14  6.95E-16
ASASSN-18pg  AT2018dyb 58375.030 UVW1 14.94     0.05 1.72E-14  8.26E-16
ASASSN-18pg  AT2018dyb 58385.472 UVW1 15.36     0.04 1.17E-14  4.85E-16
ASASSN-18pg  AT2018dyb 58387.861 UVW1 15.36     0.07 1.17E-14  7.94E-16
ASASSN-18pg  AT2018dyb 58390.584 UVW1 15.49     0.06 1.04E-14  5.29E-16
ASASSN-18pg  AT2018dyb 58393.703 UVW1 15.51     0.07 1.02E-14  6.09E-16
ASASSN-18pg  AT2018dyb 58394.648 UVW1 15.51     0.06 1.02E-14  5.20E-16
ASASSN-18pg  AT2018dyb 58405.989 UVW1 15.84     0.06 7.52E-15  4.12E-16
ASASSN-18pg  AT2018dyb 58409.300 UVW1 15.97     0.06 6.65E-15  3.78E-16
ASASSN-18pg  AT2018dyb 58413.950 UVW1 16.09     0.07 5.99E-15  4.00E-16
ASASSN-18pg  AT2018dyb 58417.734 UVW1 16.16     0.07 5.60E-15  3.38E-16
ASASSN-18pg  AT2018dyb 58421.780 UVW1 16.40     0.08 4.49E-15  3.32E-16
ASASSN-18pg  AT2018dyb 58424.910 UVW1 16.27     0.09 5.09E-15  3.99E-16
ASASSN-18pg  AT2018dyb 58428.024 UVW1 16.40     0.08 4.49E-15  3.32E-16
ASASSN-18pg  AT2018dyb 58505.003 UVW1 17.27     0.14 2.01E-15  2.65E-16
ASASSN-18pg  AT2018dyb 58512.844 UVW1 17.65     0.19 1.43E-15  2.49E-16
ASASSN-18pg  AT2018dyb 58516.620 UVW1 17.54     0.18 1.57E-15  2.55E-16
ASASSN-18pg  AT2018dyb 58524.732 UVW1 17.66     0.19 1.41E-15  2.48E-16
ASASSN-18pg  AT2018dyb 58528.245 UVW1 17.79     0.21 1.25E-15  2.41E-16
ASASSN-18pg  AT2018dyb 58532.421 UVW1 17.65     0.19 1.43E-15  2.49E-16
ASASSN-18pg  AT2018dyb 58540.337 UVW1 17.86     0.22 1.17E-15  2.38E-16
ASASSN-18pg  AT2018dyb 58544.131 UVW1 17.87     0.23 1.16E-15  2.51E-16
ASASSN-18pg  AT2018dyb 58548.237 UVW1 18.37     0.35 7.35E-16  2.37E-16
ASASSN-18pg  AT2018dyb 58552.555 UVW1 18.14     0.28 9.07E-16  2.32E-16
ASASSN-18pg  AT2018dyb 58561.716 UVW1 18.00     0.26 1.03E-15  2.43E-16
ASASSN-18pg  AT2018dyb 58565.294 UVW1 18.00     0.26 1.03E-15  2.43E-16
ASASSN-18pg  AT2018dyb 58569.162 UVW1 18.09     0.32 9.49E-16  2.77E-16
ASASSN-18pg  AT2018dyb 58573.279 UVW1 18.11     0.27 9.28E-16  2.29E-16
ASASSN-18pg  AT2018dyb 58581.110 UVW1 >18.46    ---- 6.27E-16  2.25E-16
ASASSN-18pg  AT2018dyb 58581.231 UVW1 18.37     0.34 7.35E-16  2.29E-16
ASASSN-18pg  AT2018dyb 58584.352 UVW1 18.32     0.34 7.70E-16  2.39E-16
ASASSN-18pg  AT2018dyb 58589.884 UVW1 18.32     0.36 7.70E-16  2.54E-16
ASASSN-18pg  AT2018dyb 58590.875 UVW1 18.21     0.30 8.46E-16  2.30E-16
ASASSN-18pg  AT2018dyb 58593.330 UVW1 18.11     0.27 9.28E-16  2.29E-16
ASASSN-18pg  AT2018dyb 58593.925 UVW1 18.18     0.29 8.76E-16  2.36E-16
ASASSN-18pg  AT2018dyb 58596.379 UVW1 18.02     0.25 1.02E-15  2.37E-16
ASASSN-18pg  AT2018dyb 58602.354 UVW1 17.89     0.24 1.14E-15  2.49E-16
ASASSN-18pg  AT2018dyb 58605.604 UVW1 18.14     0.28 9.07E-16  2.32E-16
ASASSN-18pg  AT2018dyb 58608.605 UVW1 18.37     0.34 7.35E-16  2.29E-16
ASASSN-18pg  AT2018dyb 58611.247 UVW1 18.10     0.29 9.39E-16  2.50E-16
ASASSN-18pg  AT2018dyb 58614.707 UVW1 18.12     0.28 9.18E-16  2.33E-16
ASASSN-18pg  AT2018dyb 58617.419 UVW1 18.08     0.27 9.60E-16  2.40E-16
ASASSN-18pg  AT2018dyb 58617.501 UVW1 18.08     0.27 9.60E-16  2.35E-16
ASASSN-18pg  AT2018dyb 58317.596 UVM2 14.68     0.04 2.89E-14  1.08E-15
ASASSN-18pg  AT2018dyb 58320.653 UVM2 14.54     0.05 3.30E-14  1.53E-15
ASASSN-18pg  AT2018dyb 58323.572 UVM2 14.39     0.04 3.78E-14  1.41E-15
ASASSN-18pg  AT2018dyb 58334.540 UVM2 14.04     0.04 5.23E-14  1.93E-15
ASASSN-18pg  AT2018dyb 58349.212 UVM2 14.06     0.04 5.13E-14  1.90E-15
ASASSN-18pg  AT2018dyb 58352.066 UVM2 14.02     0.04 5.33E-14  1.97E-15
ASASSN-18pg  AT2018dyb 58355.524 UVM2 14.12     0.04 4.86E-14  1.80E-15
ASASSN-18pg  AT2018dyb 58361.362 UVM2 14.45     0.04 3.58E-14  1.33E-15
ASASSN-18pg  AT2018dyb 58364.219 UVM2 14.35     0.04 3.93E-14  1.46E-15
ASASSN-18pg  AT2018dyb 58372.190 UVM2 14.64     0.04 3.00E-14  1.12E-15
ASASSN-18pg  AT2018dyb 58375.037 UVM2 14.61     0.04 3.09E-14  1.15E-15
ASASSN-18pg  AT2018dyb 58385.480 UVM2 14.99     0.04 2.17E-14  8.25E-16
ASASSN-18pg  AT2018dyb 58387.865 UVM2 15.04     0.05 2.07E-14  9.77E-16
ASASSN-18pg  AT2018dyb 58390.587 UVM2 15.15     0.05 1.87E-14  8.87E-16
ASASSN-18pg  AT2018dyb 58393.709 UVM2 15.17     0.05 1.84E-14  8.71E-16
ASASSN-18pg  AT2018dyb 58394.901 UVM2 15.34     0.06 1.57E-14  8.93E-16
ASASSN-18pg  AT2018dyb 58405.995 UVM2 15.56     0.04 1.28E-14  5.13E-16
ASASSN-18pg  AT2018dyb 58409.307 UVM2 15.73     0.05 1.10E-14  5.48E-16
ASASSN-18pg  AT2018dyb 58413.961 UVM2 15.83     0.06 1.01E-14  5.06E-16
ASASSN-18pg  AT2018dyb 58417.738 UVM2 15.94     0.06 9.08E-15  4.65E-16
ASASSN-18pg  AT2018dyb 58421.786 UVM2 16.25     0.06 6.80E-15  3.73E-16
ASASSN-18pg  AT2018dyb 58424.914 UVM2 16.18     0.07 7.26E-15  4.51E-16
ASASSN-18pg  AT2018dyb 58428.029 UVM2 16.34     0.06 6.25E-15  3.51E-16
ASASSN-18pg  AT2018dyb 58505.017 UVM2 17.39     0.13 2.38E-15  2.84E-16
ASASSN-18pg  AT2018dyb 58512.850 UVM2 17.47     0.14 2.22E-15  2.75E-16
ASASSN-18pg  AT2018dyb 58516.628 UVM2 17.40     0.12 2.35E-15  2.67E-16
ASASSN-18pg  AT2018dyb 58524.736 UVM2 17.65     0.15 1.88E-15  2.56E-16
ASASSN-18pg  AT2018dyb 58528.251 UVM2 17.65     0.14 1.88E-15  2.45E-16
ASASSN-18pg  AT2018dyb 58532.426 UVM2 17.56     0.15 2.04E-15  2.78E-16
ASASSN-18pg  AT2018dyb 58540.342 UVM2 17.67     0.15 1.85E-15  2.54E-16
ASASSN-18pg  AT2018dyb 58544.135 UVM2 17.77     0.16 1.68E-15  2.45E-16
ASASSN-18pg  AT2018dyb 58548.244 UVM2 17.92     0.19 1.46E-15  2.52E-16
ASASSN-18pg  AT2018dyb 58552.559 UVM2 18.00     0.18 1.36E-15  2.31E-16
ASASSN-18pg  AT2018dyb 58561.715 UVM2 18.36     0.30 9.76E-16  2.66E-16
ASASSN-18pg  AT2018dyb 58565.292 UVM2 18.04     0.22 1.31E-15  2.68E-16
ASASSN-18pg  AT2018dyb 58569.159 UVM2 17.95     0.26 1.43E-15  3.44E-16
ASASSN-18pg  AT2018dyb 58573.278 UVM2 18.37     0.27 9.66E-16  2.40E-16
ASASSN-18pg  AT2018dyb 58581.107 UVM2 18.68     0.35 7.29E-16  2.32E-16
ASASSN-18pg  AT2018dyb 58581.242 UVM2 18.25     0.25 1.08E-15  2.49E-16
ASASSN-18pg  AT2018dyb 58584.358 UVM2 18.38     0.29 9.56E-16  2.51E-16
ASASSN-18pg  AT2018dyb 58589.882 UVM2 17.98     0.22 1.39E-15  2.84E-16
ASASSN-18pg  AT2018dyb 58590.883 UVM2 18.16     0.23 1.17E-15  2.49E-16
ASASSN-18pg  AT2018dyb 58593.327 UVM2 18.30     0.25 1.03E-15  2.38E-16
ASASSN-18pg  AT2018dyb 58593.934 UVM2 18.33     0.27 1.01E-15  2.49E-16
ASASSN-18pg  AT2018dyb 58596.387 UVM2 18.19     0.24 1.14E-15  2.46E-16
ASASSN-18pg  AT2018dyb 58602.360 UVM2 17.99     0.23 1.38E-15  2.93E-16
ASASSN-18pg  AT2018dyb 58605.612 UVM2 18.19     0.23 1.14E-15  2.39E-16
ASASSN-18pg  AT2018dyb 58608.614 UVM2 18.30     0.26 1.03E-15  2.44E-16
ASASSN-18pg  AT2018dyb 58611.253 UVM2 17.84     0.21 1.58E-15  3.04E-16
ASASSN-18pg  AT2018dyb 58617.418 UVM2 18.43     0.29 9.18E-16  2.47E-16
ASASSN-18pg  AT2018dyb 58617.509 UVM2 18.13     0.22 1.21E-15  2.44E-16
ASASSN-18pg  AT2018dyb 58317.591 UVW2 14.47     0.04 4.18E-14  1.55E-15
ASASSN-18pg  AT2018dyb 58320.647 UVW2 14.28     0.04 4.98E-14  1.84E-15
ASASSN-18pg  AT2018dyb 58323.571 UVW2 14.17     0.04 5.51E-14  2.04E-15
ASASSN-18pg  AT2018dyb 58349.208 UVW2 13.93     0.04 6.87E-14  2.53E-15
ASASSN-18pg  AT2018dyb 58352.061 UVW2 13.98     0.04 6.57E-14  2.42E-15
ASASSN-18pg  AT2018dyb 58355.520 UVW2 14.02     0.04 6.33E-14  2.33E-15
ASASSN-18pg  AT2018dyb 58361.355 UVW2 14.51     0.04 4.06E-14  1.51E-15
ASASSN-18pg  AT2018dyb 58364.214 UVW2 14.35     0.04 4.71E-14  1.74E-15
ASASSN-18pg  AT2018dyb 58372.186 UVW2 14.54     0.04 3.95E-14  1.47E-15
ASASSN-18pg  AT2018dyb 58375.033 UVW2 14.46     0.04 4.22E-14  1.56E-15
ASASSN-18pg  AT2018dyb 58385.476 UVW2 14.81     0.04 3.08E-14  1.15E-15
ASASSN-18pg  AT2018dyb 58387.863 UVW2 14.95     0.05 2.71E-14  1.26E-15
ASASSN-18pg  AT2018dyb 58390.585 UVW2 15.01     0.05 2.56E-14  1.20E-15
ASASSN-18pg  AT2018dyb 58393.706 UVW2 15.05     0.05 2.47E-14  1.16E-15
ASASSN-18pg  AT2018dyb 58394.649 UVW2 15.08     0.05 2.40E-14  1.12E-15
ASASSN-18pg  AT2018dyb 58405.992 UVW2 15.33     0.04 1.90E-14  7.33E-16
ASASSN-18pg  AT2018dyb 58409.303 UVW2 15.49     0.04 1.64E-14  6.41E-16
ASASSN-18pg  AT2018dyb 58413.956 UVW2 15.65     0.05 1.41E-14  6.87E-16
ASASSN-18pg  AT2018dyb 58417.736 UVW2 15.77     0.05 1.27E-14  6.22E-16
ASASSN-18pg  AT2018dyb 58421.783 UVW2 16.06     0.06 9.67E-15  4.95E-16
ASASSN-18pg  AT2018dyb 58424.912 UVW2 15.96     0.06 1.06E-14  6.26E-16
ASASSN-18pg  AT2018dyb 58428.026 UVW2 16.11     0.06 9.23E-15  4.77E-16
ASASSN-18pg  AT2018dyb 58505.009 UVW2 17.16     0.10 3.51E-15  3.13E-16
ASASSN-18pg  AT2018dyb 58512.847 UVW2 17.35     0.12 2.96E-15  3.29E-16
ASASSN-18pg  AT2018dyb 58516.624 UVW2 17.34     0.11 2.99E-15  3.09E-16
ASASSN-18pg  AT2018dyb 58524.734 UVW2 17.59     0.13 2.38E-15  2.93E-16
ASASSN-18pg  AT2018dyb 58528.248 UVW2 17.63     0.13 2.29E-15  2.73E-16
ASASSN-18pg  AT2018dyb 58532.423 UVW2 17.55     0.12 2.47E-15  2.82E-16
ASASSN-18pg  AT2018dyb 58540.339 UVW2 17.69     0.14 2.16E-15  2.81E-16
ASASSN-18pg  AT2018dyb 58544.133 UVW2 17.96     0.18 1.69E-15  2.77E-16
ASASSN-18pg  AT2018dyb 58548.240 UVW2 17.85     0.17 1.87E-15  2.89E-16
ASASSN-18pg  AT2018dyb 58552.556 UVW2 17.83     0.15 1.90E-15  2.67E-16
ASASSN-18pg  AT2018dyb 58561.718 UVW2 17.88     0.16 1.81E-15  2.63E-16
ASASSN-18pg  AT2018dyb 58565.295 UVW2 18.17     0.20 1.39E-15  2.58E-16
ASASSN-18pg  AT2018dyb 58569.164 UVW2 18.09     0.23 1.49E-15  3.14E-16
ASASSN-18pg  AT2018dyb 58573.281 UVW2 18.17     0.20 1.39E-15  2.51E-16
ASASSN-18pg  AT2018dyb 58581.113 UVW2 18.43     0.25 1.10E-15  2.48E-16
ASASSN-18pg  AT2018dyb 58581.236 UVW2 18.11     0.19 1.46E-15  2.54E-16
ASASSN-18pg  AT2018dyb 58584.355 UVW2 18.00     0.18 1.63E-15  2.63E-16
ASASSN-18pg  AT2018dyb 58589.949 UVW2 >18.69    ---- 8.31E-16  2.88E-16
ASASSN-18pg  AT2018dyb 58590.878 UVW2 17.84     0.15 1.88E-15  2.66E-16
ASASSN-18pg  AT2018dyb 58593.332 UVW2 18.09     0.18 1.49E-15  2.48E-16
ASASSN-18pg  AT2018dyb 58593.929 UVW2 18.04     0.18 1.56E-15  2.60E-16
ASASSN-18pg  AT2018dyb 58596.383 UVW2 18.22     0.20 1.32E-15  2.47E-16
ASASSN-18pg  AT2018dyb 58602.357 UVW2 18.06     0.19 1.54E-15  2.67E-16
ASASSN-18pg  AT2018dyb 58605.608 UVW2 18.11     0.18 1.48E-15  2.47E-16
ASASSN-18pg  AT2018dyb 58608.609 UVW2 18.11     0.18 1.48E-15  2.47E-16
ASASSN-18pg  AT2018dyb 58611.250 UVW2 18.03     0.19 1.58E-15  2.80E-16
ASASSN-18pg  AT2018dyb 58614.711 UVW2 18.04     0.21 1.56E-15  3.00E-16
ASASSN-18pg  AT2018dyb 58617.420 UVW2 18.09     0.19 1.49E-15  2.56E-16
ASASSN-18pg  AT2018dyb 58617.504 UVW2 18.17     0.20 1.39E-15  2.51E-16
ASASSN-18ul  AT2018fyk 58383.701 V    18.01     0.32 2.27E-16  6.54E-17
ASASSN-18ul  AT2018fyk 58389.950 V    >17.79    ---- -3.32E-17 9.46E-17
ASASSN-18ul  AT2018fyk 58393.120 V    >17.43    ---- 2.56E-16  1.32E-16
ASASSN-18ul  AT2018fyk 58395.459 V    >18.43    ---- 1.50E-16  5.24E-17
ASASSN-18ul  AT2018fyk 58396.251 V    >17.54    ---- 1.51E-16  1.18E-16
ASASSN-18ul  AT2018fyk 58397.849 V    >18.22    ---- 7.60E-17  6.32E-17
ASASSN-18ul  AT2018fyk 58398.980 V    >17.71    ---- 2.16E-17  1.02E-16
ASASSN-18ul  AT2018fyk 58399.644 V    >18.39    ---- 5.34E-17  5.42E-17
ASASSN-18ul  AT2018fyk 58401.154 V    >17.88    ---- 1.69E-16  8.69E-17
ASASSN-18ul  AT2018fyk 58403.750 V    >17.53    ---- 6.74E-19  1.20E-16
ASASSN-18ul  AT2018fyk 58404.478 V    >18.35    ---- -1.85E-17 5.62E-17
ASASSN-18ul  AT2018fyk 58406.135 V    >17.76    ---- -1.33E-17 9.72E-17
ASASSN-18ul  AT2018fyk 58408.456 V    >17.51    ---- 6.42E-17  1.22E-16
ASASSN-18ul  AT2018fyk 58409.993 V    >18.03    ---- 1.37E-16  7.58E-17
ASASSN-18ul  AT2018fyk 58412.376 V    >17.57    ---- 1.84E-17  1.16E-16
ASASSN-18ul  AT2018fyk 58413.910 V    >18.23    ---- -1.83E-17 6.29E-17
ASASSN-18ul  AT2018fyk 58415.965 V    >17.69    ---- 9.71E-17  1.04E-16
ASASSN-18ul  AT2018fyk 58416.170 V    >17.47    ---- 2.13E-16  1.26E-16
ASASSN-18ul  AT2018fyk 58417.365 V    >17.57    ---- -7.19E-17 1.15E-16
ASASSN-18ul  AT2018fyk 58417.836 V    >18.30    ---- 2.23E-17  5.92E-17
ASASSN-18ul  AT2018fyk 58418.635 V    >17.54    ---- 3.74E-17  1.18E-16
ASASSN-18ul  AT2018fyk 58420.156 V    >17.67    ---- -9.39E-17 1.05E-16
ASASSN-18ul  AT2018fyk 58421.821 V    17.96     0.30 2.38E-16  6.62E-17
ASASSN-18ul  AT2018fyk 58423.541 V    >17.61    ---- 2.40E-16  1.12E-16
ASASSN-18ul  AT2018fyk 58425.013 V    >18.26    ---- 5.08E-17  6.13E-17
ASASSN-18ul  AT2018fyk 58426.528 V    >17.56    ---- 7.65E-17  1.16E-16
ASASSN-18ul  AT2018fyk 58427.324 V    >17.48    ---- 2.79E-16  1.25E-16
ASASSN-18ul  AT2018fyk 58428.851 V    >17.65    ---- 1.27E-16  1.07E-16
ASASSN-18ul  AT2018fyk 58429.854 V    >17.67    ---- 1.79E-16  1.05E-16
ASASSN-18ul  AT2018fyk 58430.050 V    >17.60    ---- 1.69E-16  1.12E-16
ASASSN-18ul  AT2018fyk 58431.509 V    >17.67    ---- 5.10E-17  1.06E-16
ASASSN-18ul  AT2018fyk 58434.960 V    >17.79    ---- 8.11E-17  9.40E-17
ASASSN-18ul  AT2018fyk 58439.076 V    >17.69    ---- 3.09E-17  1.03E-16
ASASSN-18ul  AT2018fyk 58440.007 V    >18.19    ---- 1.01E-16  6.50E-17
ASASSN-18ul  AT2018fyk 58443.266 V    >17.90    ---- 6.80E-17  8.50E-17
ASASSN-18ul  AT2018fyk 58445.334 V    >17.95    ---- -3.50E-17 8.12E-17
ASASSN-18ul  AT2018fyk 58447.976 V    >17.81    ---- 6.85E-17  9.26E-17
ASASSN-18ul  AT2018fyk 58449.034 V    >17.47    ---- 2.84E-16  1.26E-16
ASASSN-18ul  AT2018fyk 58451.366 V    >17.88    ---- 1.76E-17  8.70E-17
ASASSN-18ul  AT2018fyk 58455.554 V    >17.87    ---- -3.42E-17 8.79E-17
ASASSN-18ul  AT2018fyk 58459.997 V    >17.80    ---- 7.40E-17  9.32E-17
ASASSN-18ul  AT2018fyk 58464.656 V    >18.04    ---- 3.61E-17  7.46E-17
ASASSN-18ul  AT2018fyk 58467.775 V    >18.15    ---- 3.74E-17  6.75E-17
ASASSN-18ul  AT2018fyk 58470.434 V    >18.14    ---- -3.48E-17 6.81E-17
ASASSN-18ul  AT2018fyk 58473.888 V    >18.16    ---- 2.92E-17  6.68E-17
ASASSN-18ul  AT2018fyk 58475.943 V    >18.50    ---- -2.85E-17 4.89E-17
ASASSN-18ul  AT2018fyk 58479.925 V    >17.89    ---- 7.73E-17  8.60E-17
ASASSN-18ul  AT2018fyk 58482.054 V    >18.13    ---- -9.43E-17 6.86E-17
ASASSN-18ul  AT2018fyk 58485.237 V    >18.08    ---- -1.67E-16 7.20E-17
ASASSN-18ul  AT2018fyk 58491.943 V    >17.99    ---- -5.75E-17 7.87E-17
ASASSN-18ul  AT2018fyk 58383.697 B    17.53     0.10 5.54E-16  5.31E-17
ASASSN-18ul  AT2018fyk 58389.947 B    17.44     0.15 6.00E-16  8.35E-17
ASASSN-18ul  AT2018fyk 58393.119 B    17.55     0.21 5.45E-16  1.07E-16
ASASSN-18ul  AT2018fyk 58395.456 B    17.85     0.12 4.12E-16  4.63E-17
ASASSN-18ul  AT2018fyk 58396.249 B    17.89     0.25 3.96E-16  9.19E-17
ASASSN-18ul  AT2018fyk 58397.845 B    17.94     0.15 3.78E-16  5.19E-17
ASASSN-18ul  AT2018fyk 58398.978 B    17.92     0.23 3.85E-16  8.30E-17
ASASSN-18ul  AT2018fyk 58399.641 B    18.04     0.14 3.47E-16  4.32E-17
ASASSN-18ul  AT2018fyk 58401.085 B    17.98     0.17 3.65E-16  5.85E-17
ASASSN-18ul  AT2018fyk 58403.748 B    18.04     0.30 3.46E-16  9.43E-17
ASASSN-18ul  AT2018fyk 58404.475 B    18.30     0.18 2.73E-16  4.60E-17
ASASSN-18ul  AT2018fyk 58406.133 B    18.09     0.26 3.31E-16  7.79E-17
ASASSN-18ul  AT2018fyk 58408.454 B    17.63     0.22 5.05E-16  1.03E-16
ASASSN-18ul  AT2018fyk 58409.988 B    18.23     0.20 2.91E-16  5.37E-17
ASASSN-18ul  AT2018fyk 58412.374 B    >18.22    ---- 2.60E-16  9.84E-17
ASASSN-18ul  AT2018fyk 58413.904 B    18.32     0.21 2.66E-16  5.21E-17
ASASSN-18ul  AT2018fyk 58415.963 B    17.69     0.19 4.79E-16  8.30E-17
ASASSN-18ul  AT2018fyk 58416.168 B    17.85     0.25 4.14E-16  9.37E-17
ASASSN-18ul  AT2018fyk 58417.363 B    17.63     0.20 5.04E-16  9.40E-17
ASASSN-18ul  AT2018fyk 58417.831 B    17.99     0.15 3.62E-16  5.10E-17
ASASSN-18ul  AT2018fyk 58418.633 B    17.99     0.27 3.62E-16  8.84E-17
ASASSN-18ul  AT2018fyk 58420.154 B    18.12     0.29 3.22E-16  8.44E-17
ASASSN-18ul  AT2018fyk 58421.817 B    18.27     0.18 2.81E-16  4.64E-17
ASASSN-18ul  AT2018fyk 58423.539 B    17.76     0.20 4.47E-16  8.04E-17
ASASSN-18ul  AT2018fyk 58425.009 B    17.81     0.12 4.27E-16  4.70E-17
ASASSN-18ul  AT2018fyk 58426.526 B    17.99     0.27 3.63E-16  8.85E-17
ASASSN-18ul  AT2018fyk 58427.322 B    17.76     0.22 4.48E-16  8.88E-17
ASASSN-18ul  AT2018fyk 58428.849 B    18.10     0.26 3.27E-16  7.75E-17
ASASSN-18ul  AT2018fyk 58429.851 B    18.05     0.23 3.43E-16  7.17E-17
ASASSN-18ul  AT2018fyk 58430.047 B    17.39     0.15 6.32E-16  8.59E-17
ASASSN-18ul  AT2018fyk 58431.507 B    17.83     0.22 4.18E-16  8.60E-17
ASASSN-18ul  AT2018fyk 58434.957 B    17.71     0.19 4.70E-16  8.23E-17
ASASSN-18ul  AT2018fyk 58439.074 B    17.39     0.17 6.31E-16  9.58E-17
ASASSN-18ul  AT2018fyk 58440.004 B    18.01     0.18 3.56E-16  5.79E-17
ASASSN-18ul  AT2018fyk 58443.263 B    17.94     0.19 3.78E-16  6.69E-17
ASASSN-18ul  AT2018fyk 58445.331 B    18.02     0.20 3.53E-16  6.51E-17
ASASSN-18ul  AT2018fyk 58447.973 B    17.99     0.24 3.63E-16  8.09E-17
ASASSN-18ul  AT2018fyk 58449.032 B    18.11     0.31 3.24E-16  9.19E-17
ASASSN-18ul  AT2018fyk 58451.363 B    18.27     0.26 2.81E-16  6.65E-17
ASASSN-18ul  AT2018fyk 58455.551 B    18.11     0.24 3.23E-16  7.00E-17
ASASSN-18ul  AT2018fyk 58459.994 B    >18.53    ---- 2.23E-16  7.43E-17
ASASSN-18ul  AT2018fyk 58464.651 B    18.65     0.30 1.97E-16  5.35E-17
ASASSN-18ul  AT2018fyk 58467.770 B    18.83     0.34 1.67E-16  5.13E-17
ASASSN-18ul  AT2018fyk 58470.430 B    >18.96    ---- 1.47E-16  4.98E-17
ASASSN-18ul  AT2018fyk 58473.883 B    18.76     0.32 1.78E-16  5.21E-17
ASASSN-18ul  AT2018fyk 58475.939 B    18.84     0.26 1.65E-16  3.99E-17
ASASSN-18ul  AT2018fyk 58479.921 B    >18.64    ---- 1.51E-16  6.70E-17
ASASSN-18ul  AT2018fyk 58482.049 B    >18.87    ---- 1.34E-16  5.43E-17
ASASSN-18ul  AT2018fyk 58485.232 B    >18.83    ---- 3.06E-18  5.65E-17
ASASSN-18ul  AT2018fyk 58491.939 B    >18.74    ---- 4.31E-17  6.09E-17
ASASSN-18ul  AT2018fyk 58383.696 U    16.94     0.06 1.51E-15  8.03E-17
ASASSN-18ul  AT2018fyk 58389.947 U    17.13     0.08 1.27E-15  9.68E-17
ASASSN-18ul  AT2018fyk 58393.118 U    17.15     0.11 1.25E-15  1.22E-16
ASASSN-18ul  AT2018fyk 58395.456 U    17.28     0.05 1.11E-15  4.97E-17
ASASSN-18ul  AT2018fyk 58396.249 U    17.21     0.11 1.18E-15  1.16E-16
ASASSN-18ul  AT2018fyk 58397.844 U    17.27     0.06 1.12E-15  6.23E-17
ASASSN-18ul  AT2018fyk 58398.977 U    17.49     0.11 9.12E-16  9.44E-17
ASASSN-18ul  AT2018fyk 58399.641 U    17.40     0.06 9.88E-16  5.64E-17
ASASSN-18ul  AT2018fyk 58401.084 U    17.34     0.07 1.05E-15  7.06E-17
ASASSN-18ul  AT2018fyk 58403.748 U    17.55     0.13 8.61E-16  1.00E-16
ASASSN-18ul  AT2018fyk 58404.474 U    17.63     0.07 8.02E-16  4.81E-17
ASASSN-18ul  AT2018fyk 58406.132 U    17.77     0.13 7.03E-16  8.57E-17
ASASSN-18ul  AT2018fyk 58408.454 U    17.47     0.12 9.33E-16  1.07E-16
ASASSN-18ul  AT2018fyk 58409.987 U    17.59     0.09 8.31E-16  6.85E-17
ASASSN-18ul  AT2018fyk 58412.373 U    17.27     0.12 1.12E-15  1.24E-16
ASASSN-18ul  AT2018fyk 58413.903 U    17.48     0.07 9.22E-16  6.39E-17
ASASSN-18ul  AT2018fyk 58415.962 U    17.38     0.10 1.01E-15  9.12E-17
ASASSN-18ul  AT2018fyk 58416.168 U    17.54     0.13 8.71E-16  1.01E-16
ASASSN-18ul  AT2018fyk 58417.363 U    17.55     0.13 8.61E-16  1.00E-16
ASASSN-18ul  AT2018fyk 58417.830 U    17.53     0.08 8.81E-16  6.16E-17
ASASSN-18ul  AT2018fyk 58418.632 U    17.36     0.11 1.03E-15  1.04E-16
ASASSN-18ul  AT2018fyk 58420.153 U    17.45     0.11 9.44E-16  9.70E-17
ASASSN-18ul  AT2018fyk 58421.817 U    17.52     0.08 8.91E-16  6.22E-17
ASASSN-18ul  AT2018fyk 58423.539 U    17.49     0.11 9.12E-16  9.44E-17
ASASSN-18ul  AT2018fyk 58425.008 U    17.38     0.06 1.01E-15  5.75E-17
ASASSN-18ul  AT2018fyk 58426.526 U    17.39     0.11 9.99E-16  1.01E-16
ASASSN-18ul  AT2018fyk 58427.321 U    17.49     0.12 9.12E-16  1.05E-16
ASASSN-18ul  AT2018fyk 58428.848 U    17.47     0.11 9.33E-16  9.61E-17
ASASSN-18ul  AT2018fyk 58429.851 U    17.34     0.10 1.05E-15  9.37E-17
ASASSN-18ul  AT2018fyk 58430.047 U    17.40     0.10 9.88E-16  8.95E-17
ASASSN-18ul  AT2018fyk 58431.507 U    17.36     0.11 1.03E-15  1.04E-16
ASASSN-18ul  AT2018fyk 58434.956 U    17.33     0.10 1.06E-15  9.46E-17
ASASSN-18ul  AT2018fyk 58439.074 U    17.27     0.10 1.12E-15  9.90E-17
ASASSN-18ul  AT2018fyk 58440.003 U    17.43     0.07 9.66E-16  6.62E-17
ASASSN-18ul  AT2018fyk 58443.263 U    17.52     0.10 8.91E-16  8.25E-17
ASASSN-18ul  AT2018fyk 58445.331 U    17.44     0.09 9.55E-16  7.64E-17
ASASSN-18ul  AT2018fyk 58447.972 U    17.69     0.12 7.56E-16  8.16E-17
ASASSN-18ul  AT2018fyk 58449.032 U    17.57     0.13 8.51E-16  9.92E-17
ASASSN-18ul  AT2018fyk 58451.363 U    17.85     0.12 6.53E-16  7.32E-17
ASASSN-18ul  AT2018fyk 58455.551 U    17.59     0.10 8.31E-16  7.81E-17
ASASSN-18ul  AT2018fyk 58459.994 U    18.12     0.14 5.12E-16  6.83E-17
ASASSN-18ul  AT2018fyk 58464.651 U    17.89     0.10 6.29E-16  5.57E-17
ASASSN-18ul  AT2018fyk 58467.769 U    17.93     0.10 6.06E-16  5.42E-17
ASASSN-18ul  AT2018fyk 58470.429 U    18.16     0.12 4.92E-16  5.35E-17
ASASSN-18ul  AT2018fyk 58473.881 U    18.25     0.12 4.53E-16  5.07E-17
ASASSN-18ul  AT2018fyk 58475.938 U    18.39     0.10 3.99E-16  3.56E-17
ASASSN-18ul  AT2018fyk 58479.920 U    18.06     0.13 5.40E-16  6.39E-17
ASASSN-18ul  AT2018fyk 58482.048 U    18.45     0.15 3.77E-16  5.06E-17
ASASSN-18ul  AT2018fyk 58485.231 U    18.68     0.20 3.04E-16  5.43E-17
ASASSN-18ul  AT2018fyk 58491.938 U    18.55     0.18 3.44E-16  5.83E-17
ASASSN-18ul  AT2018fyk 58383.694 UVW1 16.69     0.04 3.45E-15  1.30E-16
ASASSN-18ul  AT2018fyk 58389.945 UVW1 16.70     0.06 3.42E-15  1.92E-16
ASASSN-18ul  AT2018fyk 58393.118 UVW1 16.88     0.07 2.88E-15  1.90E-16
ASASSN-18ul  AT2018fyk 58395.454 UVW1 16.94     0.04 2.73E-15  1.04E-16
ASASSN-18ul  AT2018fyk 58396.248 UVW1 16.97     0.07 2.65E-15  1.75E-16
ASASSN-18ul  AT2018fyk 58397.842 UVW1 17.00     0.05 2.58E-15  1.23E-16
ASASSN-18ul  AT2018fyk 58398.976 UVW1 17.10     0.07 2.37E-15  1.57E-16
ASASSN-18ul  AT2018fyk 58399.640 UVW1 17.17     0.05 2.21E-15  1.06E-16
ASASSN-18ul  AT2018fyk 58401.083 UVW1 17.17     0.05 2.21E-15  1.06E-16
ASASSN-18ul  AT2018fyk 58403.747 UVW1 17.19     0.08 2.17E-15  1.65E-16
ASASSN-18ul  AT2018fyk 58404.472 UVW1 17.28     0.05 2.00E-15  9.66E-17
ASASSN-18ul  AT2018fyk 58406.131 UVW1 17.29     0.07 1.98E-15  1.33E-16
ASASSN-18ul  AT2018fyk 58408.453 UVW1 17.19     0.08 2.17E-15  1.65E-16
ASASSN-18ul  AT2018fyk 58409.985 UVW1 17.33     0.06 1.90E-15  1.10E-16
ASASSN-18ul  AT2018fyk 58412.372 UVW1 17.35     0.08 1.87E-15  1.43E-16
ASASSN-18ul  AT2018fyk 58413.900 UVW1 17.20     0.05 2.15E-15  1.04E-16
ASASSN-18ul  AT2018fyk 58415.961 UVW1 17.29     0.07 1.98E-15  1.33E-16
ASASSN-18ul  AT2018fyk 58416.167 UVW1 17.23     0.08 2.09E-15  1.59E-16
ASASSN-18ul  AT2018fyk 58417.362 UVW1 17.17     0.08 2.21E-15  1.68E-16
ASASSN-18ul  AT2018fyk 58417.828 UVW1 17.28     0.05 2.00E-15  9.66E-17
ASASSN-18ul  AT2018fyk 58418.632 UVW1 17.23     0.08 2.09E-15  1.59E-16
ASASSN-18ul  AT2018fyk 58420.152 UVW1 17.17     0.08 2.21E-15  1.68E-16
ASASSN-18ul  AT2018fyk 58421.815 UVW1 17.19     0.05 2.17E-15  1.05E-16
ASASSN-18ul  AT2018fyk 58423.537 UVW1 17.28     0.07 2.00E-15  1.34E-16
ASASSN-18ul  AT2018fyk 58425.005 UVW1 17.18     0.05 2.19E-15  1.06E-16
ASASSN-18ul  AT2018fyk 58426.525 UVW1 17.13     0.08 2.30E-15  1.75E-16
ASASSN-18ul  AT2018fyk 58427.320 UVW1 17.15     0.07 2.26E-15  1.50E-16
ASASSN-18ul  AT2018fyk 58428.847 UVW1 17.29     0.07 1.98E-15  1.33E-16
ASASSN-18ul  AT2018fyk 58429.849 UVW1 17.06     0.06 2.46E-15  1.40E-16
ASASSN-18ul  AT2018fyk 58430.046 UVW1 17.11     0.07 2.34E-15  1.56E-16
ASASSN-18ul  AT2018fyk 58431.505 UVW1 17.17     0.07 2.21E-15  1.48E-16
ASASSN-18ul  AT2018fyk 58434.955 UVW1 17.19     0.07 2.17E-15  1.45E-16
ASASSN-18ul  AT2018fyk 58439.073 UVW1 17.17     0.08 2.21E-15  1.68E-16
ASASSN-18ul  AT2018fyk 58440.002 UVW1 17.09     0.06 2.39E-15  1.36E-16
ASASSN-18ul  AT2018fyk 58443.262 UVW1 17.21     0.07 2.13E-15  1.42E-16
ASASSN-18ul  AT2018fyk 58445.329 UVW1 17.21     0.07 2.13E-15  1.42E-16
ASASSN-18ul  AT2018fyk 58447.971 UVW1 17.33     0.08 1.90E-15  1.46E-16
ASASSN-18ul  AT2018fyk 58449.031 UVW1 17.53     0.10 1.59E-15  1.38E-16
ASASSN-18ul  AT2018fyk 58451.362 UVW1 17.53     0.08 1.59E-15  1.23E-16
ASASSN-18ul  AT2018fyk 58455.550 UVW1 17.53     0.08 1.59E-15  1.23E-16
ASASSN-18ul  AT2018fyk 58459.993 UVW1 17.83     0.10 1.20E-15  1.06E-16
ASASSN-18ul  AT2018fyk 58464.649 UVW1 17.69     0.07 1.38E-15  9.45E-17
ASASSN-18ul  AT2018fyk 58467.767 UVW1 17.79     0.08 1.25E-15  8.66E-17
ASASSN-18ul  AT2018fyk 58470.427 UVW1 17.92     0.09 1.11E-15  8.85E-17
ASASSN-18ul  AT2018fyk 58473.879 UVW1 17.75     0.07 1.30E-15  8.97E-17
ASASSN-18ul  AT2018fyk 58475.936 UVW1 17.93     0.07 1.10E-15  6.73E-17
ASASSN-18ul  AT2018fyk 58479.919 UVW1 17.97     0.10 1.06E-15  9.48E-17
ASASSN-18ul  AT2018fyk 58482.046 UVW1 18.21     0.10 8.46E-16  7.77E-17
ASASSN-18ul  AT2018fyk 58485.229 UVW1 18.38     0.10 7.29E-16  6.84E-17
ASASSN-18ul  AT2018fyk 58491.936 UVW1 18.46     0.11 6.72E-16  7.04E-17
ASASSN-18ul  AT2018fyk 58383.702 UVM2 16.59     0.04 5.00E-15  1.87E-16
ASASSN-18ul  AT2018fyk 58389.950 UVM2 16.63     0.05 4.82E-15  2.24E-16
ASASSN-18ul  AT2018fyk 58393.121 UVM2 16.67     0.06 4.64E-15  2.59E-16
ASASSN-18ul  AT2018fyk 58395.459 UVM2 16.78     0.04 4.19E-15  1.57E-16
ASASSN-18ul  AT2018fyk 58396.251 UVM2 16.75     0.06 4.31E-15  2.41E-16
ASASSN-18ul  AT2018fyk 58397.850 UVM2 16.92     0.04 3.68E-15  1.39E-16
ASASSN-18ul  AT2018fyk 58398.981 UVM2 16.91     0.06 3.71E-15  2.08E-16
ASASSN-18ul  AT2018fyk 58399.644 UVM2 16.97     0.04 3.51E-15  1.33E-16
ASASSN-18ul  AT2018fyk 58401.155 UVM2 17.08     0.05 3.17E-15  1.49E-16
ASASSN-18ul  AT2018fyk 58403.750 UVM2 17.05     0.06 3.26E-15  1.83E-16
ASASSN-18ul  AT2018fyk 58404.479 UVM2 17.10     0.04 3.11E-15  1.18E-16
ASASSN-18ul  AT2018fyk 58406.136 UVM2 17.15     0.06 2.97E-15  1.68E-16
ASASSN-18ul  AT2018fyk 58408.456 UVM2 17.08     0.06 3.17E-15  1.78E-16
ASASSN-18ul  AT2018fyk 58409.994 UVM2 17.16     0.05 2.94E-15  1.39E-16
ASASSN-18ul  AT2018fyk 58412.376 UVM2 17.16     0.06 2.94E-15  1.66E-16
ASASSN-18ul  AT2018fyk 58413.911 UVM2 17.10     0.04 3.11E-15  1.18E-16
ASASSN-18ul  AT2018fyk 58415.966 UVM2 17.07     0.06 3.20E-15  1.80E-16
ASASSN-18ul  AT2018fyk 58416.170 UVM2 17.15     0.06 2.97E-15  1.68E-16
ASASSN-18ul  AT2018fyk 58417.365 UVM2 17.19     0.07 2.86E-15  1.88E-16
ASASSN-18ul  AT2018fyk 58417.836 UVM2 17.14     0.04 3.00E-15  1.14E-16
ASASSN-18ul  AT2018fyk 58418.635 UVM2 17.13     0.06 3.03E-15  1.71E-16
ASASSN-18ul  AT2018fyk 58420.156 UVM2 17.13     0.06 3.03E-15  1.71E-16
ASASSN-18ul  AT2018fyk 58421.822 UVM2 17.15     0.04 2.97E-15  1.13E-16
ASASSN-18ul  AT2018fyk 58423.542 UVM2 17.08     0.06 3.17E-15  1.78E-16
ASASSN-18ul  AT2018fyk 58425.014 UVM2 17.05     0.04 3.26E-15  1.24E-16
ASASSN-18ul  AT2018fyk 58426.529 UVM2 17.07     0.07 3.20E-15  2.09E-16
ASASSN-18ul  AT2018fyk 58427.324 UVM2 17.04     0.06 3.29E-15  1.85E-16
ASASSN-18ul  AT2018fyk 58428.852 UVM2 17.00     0.05 3.42E-15  1.60E-16
ASASSN-18ul  AT2018fyk 58429.855 UVM2 17.02     0.05 3.35E-15  1.57E-16
ASASSN-18ul  AT2018fyk 58430.050 UVM2 17.06     0.06 3.23E-15  1.82E-16
ASASSN-18ul  AT2018fyk 58431.510 UVM2 17.06     0.06 3.23E-15  1.82E-16
ASASSN-18ul  AT2018fyk 58434.960 UVM2 16.97     0.07 3.51E-15  2.29E-16
ASASSN-18ul  AT2018fyk 58439.077 UVM2 17.06     0.08 3.23E-15  2.41E-16
ASASSN-18ul  AT2018fyk 58440.007 UVM2 17.08     0.05 3.17E-15  1.49E-16
ASASSN-18ul  AT2018fyk 58443.267 UVM2 17.06     0.07 3.23E-15  2.11E-16
ASASSN-18ul  AT2018fyk 58445.335 UVM2 17.13     0.07 3.03E-15  1.98E-16
ASASSN-18ul  AT2018fyk 58447.976 UVM2 17.12     0.09 3.06E-15  2.56E-16
ASASSN-18ul  AT2018fyk 58449.035 UVM2 17.23     0.08 2.76E-15  2.07E-16
ASASSN-18ul  AT2018fyk 58451.367 UVM2 17.38     0.08 2.40E-15  1.80E-16
ASASSN-18ul  AT2018fyk 58455.555 UVM2 17.38     0.08 2.40E-15  1.80E-16
ASASSN-18ul  AT2018fyk 58459.998 UVM2 17.59     0.08 1.99E-15  1.51E-16
ASASSN-18ul  AT2018fyk 58464.657 UVM2 17.62     0.07 1.93E-15  1.29E-16
ASASSN-18ul  AT2018fyk 58467.777 UVM2 17.68     0.07 1.83E-15  1.22E-16
ASASSN-18ul  AT2018fyk 58470.435 UVM2 17.79     0.07 1.65E-15  1.11E-16
ASASSN-18ul  AT2018fyk 58473.889 UVM2 17.65     0.07 1.88E-15  1.25E-16
ASASSN-18ul  AT2018fyk 58475.944 UVM2 17.77     0.05 1.68E-15  8.26E-17
ASASSN-18ul  AT2018fyk 58479.926 UVM2 17.84     0.08 1.57E-15  1.21E-16
ASASSN-18ul  AT2018fyk 58482.055 UVM2 18.11     0.09 1.23E-15  9.62E-17
ASASSN-18ul  AT2018fyk 58485.238 UVM2 18.21     0.10 1.12E-15  9.85E-17
ASASSN-18ul  AT2018fyk 58491.944 UVM2 18.26     0.10 1.06E-15  9.44E-17
ASASSN-18ul  AT2018fyk 58383.697 UVW2 16.36     0.04 7.33E-15  2.72E-16
ASASSN-18ul  AT2018fyk 58389.948 UVW2 16.52     0.05 6.38E-15  2.96E-16
ASASSN-18ul  AT2018fyk 58393.119 UVW2 16.55     0.05 6.20E-15  2.88E-16
ASASSN-18ul  AT2018fyk 58395.457 UVW2 16.65     0.04 5.66E-15  2.12E-16
ASASSN-18ul  AT2018fyk 58396.249 UVW2 16.65     0.05 5.66E-15  2.63E-16
ASASSN-18ul  AT2018fyk 58397.846 UVW2 16.76     0.04 5.11E-15  1.92E-16
ASASSN-18ul  AT2018fyk 58398.978 UVW2 16.82     0.05 4.83E-15  2.26E-16
ASASSN-18ul  AT2018fyk 58399.642 UVW2 16.89     0.04 4.53E-15  1.71E-16
ASASSN-18ul  AT2018fyk 58401.085 UVW2 16.89     0.04 4.53E-15  1.71E-16
ASASSN-18ul  AT2018fyk 58403.748 UVW2 16.95     0.06 4.28E-15  2.40E-16
ASASSN-18ul  AT2018fyk 58404.475 UVW2 17.05     0.04 3.90E-15  1.48E-16
ASASSN-18ul  AT2018fyk 58406.133 UVW2 17.18     0.06 3.46E-15  1.95E-16
ASASSN-18ul  AT2018fyk 58408.454 UVW2 16.99     0.06 4.12E-15  2.32E-16
ASASSN-18ul  AT2018fyk 58409.989 UVW2 17.02     0.05 4.01E-15  1.89E-16
ASASSN-18ul  AT2018fyk 58412.374 UVW2 17.11     0.06 3.69E-15  2.08E-16
ASASSN-18ul  AT2018fyk 58413.905 UVW2 16.97     0.04 4.20E-15  1.59E-16
ASASSN-18ul  AT2018fyk 58415.963 UVW2 16.98     0.05 4.16E-15  1.96E-16
ASASSN-18ul  AT2018fyk 58416.168 UVW2 16.94     0.06 4.32E-15  2.42E-16
ASASSN-18ul  AT2018fyk 58417.363 UVW2 17.08     0.06 3.79E-15  2.14E-16
ASASSN-18ul  AT2018fyk 58417.832 UVW2 16.96     0.04 4.24E-15  1.61E-16
ASASSN-18ul  AT2018fyk 58418.633 UVW2 17.01     0.06 4.05E-15  2.27E-16
ASASSN-18ul  AT2018fyk 58420.154 UVW2 16.92     0.06 4.40E-15  2.47E-16
ASASSN-18ul  AT2018fyk 58421.818 UVW2 16.99     0.04 4.12E-15  1.57E-16
ASASSN-18ul  AT2018fyk 58423.539 UVW2 16.93     0.05 4.36E-15  2.05E-16
ASASSN-18ul  AT2018fyk 58425.009 UVW2 16.97     0.04 4.20E-15  1.59E-16
ASASSN-18ul  AT2018fyk 58426.527 UVW2 16.96     0.06 4.24E-15  2.38E-16
ASASSN-18ul  AT2018fyk 58427.322 UVW2 16.93     0.06 4.36E-15  2.44E-16
ASASSN-18ul  AT2018fyk 58428.849 UVW2 16.89     0.05 4.53E-15  2.12E-16
ASASSN-18ul  AT2018fyk 58429.852 UVW2 16.90     0.05 4.49E-15  2.10E-16
ASASSN-18ul  AT2018fyk 58430.048 UVW2 16.88     0.05 4.57E-15  2.14E-16
ASASSN-18ul  AT2018fyk 58431.507 UVW2 16.86     0.05 4.66E-15  2.18E-16
ASASSN-18ul  AT2018fyk 58434.958 UVW2 16.95     0.05 4.28E-15  2.01E-16
ASASSN-18ul  AT2018fyk 58439.075 UVW2 16.89     0.06 4.53E-15  2.53E-16
ASASSN-18ul  AT2018fyk 58440.004 UVW2 16.92     0.04 4.40E-15  1.66E-16
ASASSN-18ul  AT2018fyk 58443.264 UVW2 16.96     0.05 4.24E-15  1.99E-16
ASASSN-18ul  AT2018fyk 58445.332 UVW2 17.07     0.05 3.83E-15  1.81E-16
ASASSN-18ul  AT2018fyk 58447.974 UVW2 17.02     0.05 4.01E-15  1.89E-16
ASASSN-18ul  AT2018fyk 58449.033 UVW2 17.14     0.06 3.59E-15  2.02E-16
ASASSN-18ul  AT2018fyk 58451.364 UVW2 17.27     0.06 3.18E-15  1.80E-16
ASASSN-18ul  AT2018fyk 58455.552 UVW2 17.39     0.06 2.84E-15  1.62E-16
ASASSN-18ul  AT2018fyk 58459.995 UVW2 17.42     0.06 2.76E-15  1.58E-16
ASASSN-18ul  AT2018fyk 58464.652 UVW2 17.54     0.05 2.49E-15  1.21E-16
ASASSN-18ul  AT2018fyk 58467.771 UVW2 17.55     0.05 2.45E-15  1.19E-16
ASASSN-18ul  AT2018fyk 58470.431 UVW2 17.62     0.05 2.31E-15  1.13E-16
ASASSN-18ul  AT2018fyk 58473.884 UVW2 17.60     0.05 2.36E-15  1.15E-16
ASASSN-18ul  AT2018fyk 58475.940 UVW2 17.72     0.04 2.11E-15  8.57E-17
ASASSN-18ul  AT2018fyk 58479.922 UVW2 17.57     0.06 2.43E-15  1.40E-16
ASASSN-18ul  AT2018fyk 58482.050 UVW2 18.00     0.07 1.62E-15  9.73E-17
ASASSN-18ul  AT2018fyk 58485.233 UVW2 18.02     0.07 1.59E-15  9.58E-17
ASASSN-18ul  AT2018fyk 58491.940 UVW2 18.11     0.08 1.47E-15  1.03E-16
ASASSN-18zj  AT2018hyz 58432.211 V    16.38     0.08 1.02E-15  7.44E-17
ASASSN-18zj  AT2018hyz 58434.725 V    16.59     0.13 8.41E-16  1.03E-16
ASASSN-18zj  AT2018hyz 58436.331 V    16.39     0.10 1.01E-15  8.74E-17
ASASSN-18zj  AT2018hyz 58439.585 V    16.60     0.12 8.28E-16  8.95E-17
ASASSN-18zj  AT2018hyz 58440.444 V    16.62     0.10 8.18E-16  7.68E-17
ASASSN-18zj  AT2018hyz 58442.573 V    16.55     0.12 8.68E-16  9.21E-17
ASASSN-18zj  AT2018hyz 58443.564 V    16.74     0.19 7.31E-16  1.29E-16
ASASSN-18zj  AT2018hyz 58445.483 V    16.42     0.13 9.81E-16  1.13E-16
ASASSN-18zj  AT2018hyz 58446.419 V    16.70     0.11 7.57E-16  7.33E-17
ASASSN-18zj  AT2018hyz 58449.281 V    16.90     0.13 6.32E-16  7.66E-17
ASASSN-18zj  AT2018hyz 58453.857 V    16.99     0.14 5.79E-16  7.32E-17
ASASSN-18zj  AT2018hyz 58455.712 V    17.03     0.14 5.60E-16  7.20E-17
ASASSN-18zj  AT2018hyz 58458.502 V    16.73     0.11 7.39E-16  7.23E-17
ASASSN-18zj  AT2018hyz 58461.764 V    17.23     0.26 4.64E-16  1.11E-16
ASASSN-18zj  AT2018hyz 58464.340 V    17.12     0.15 5.13E-16  6.89E-17
ASASSN-18zj  AT2018hyz 58467.538 V    17.38     0.17 4.04E-16  6.18E-17
ASASSN-18zj  AT2018hyz 58475.770 V    17.42     0.17 3.89E-16  6.08E-17
ASASSN-18zj  AT2018hyz 58481.294 V    17.73     0.23 2.92E-16  6.18E-17
ASASSN-18zj  AT2018hyz 58484.679 V    17.85     0.25 2.62E-16  5.96E-17
ASASSN-18zj  AT2018hyz 58487.666 V    17.41     0.19 3.92E-16  6.93E-17
ASASSN-18zj  AT2018hyz 58490.441 V    17.85     0.25 2.63E-16  5.97E-17
ASASSN-18zj  AT2018hyz 58493.437 V    17.82     0.24 2.71E-16  6.03E-17
ASASSN-18zj  AT2018hyz 58496.622 V    >18.31    ---- 1.58E-16  5.82E-17
ASASSN-18zj  AT2018hyz 58499.418 V    18.08     0.29 2.12E-16  5.59E-17
ASASSN-18zj  AT2018hyz 58502.004 V    >18.20    ---- 1.58E-16  6.44E-17
ASASSN-18zj  AT2018hyz 58513.625 V    >18.04    ---- 1.99E-16  7.48E-17
ASASSN-18zj  AT2018hyz 58518.538 V    >18.33    ---- 1.48E-16  5.73E-17
ASASSN-18zj  AT2018hyz 58521.468 V    >17.90    ---- 2.34E-16  8.53E-17
ASASSN-18zj  AT2018hyz 58525.238 V    >18.30    ---- 1.68E-16  5.90E-17
ASASSN-18zj  AT2018hyz 58536.542 V    >18.32    ---- 1.57E-16  5.81E-17
ASASSN-18zj  AT2018hyz 58541.055 V    >18.11    ---- 1.51E-16  6.99E-17
ASASSN-18zj  AT2018hyz 58545.505 V    >18.42    ---- 9.47E-17  5.29E-17
ASASSN-18zj  AT2018hyz 58549.823 V    >18.38    ---- 1.20E-16  5.50E-17
ASASSN-18zj  AT2018hyz 58579.095 V    >18.16    ---- 2.47E-17  6.72E-17
ASASSN-18zj  AT2018hyz 58581.567 V    >18.51    ---- -5.91E-17 4.87E-17
ASASSN-18zj  AT2018hyz 58584.219 V    >18.24    ---- -1.85E-17 6.21E-17
ASASSN-18zj  AT2018hyz 58666.097 V    >18.09    ---- 5.79E-17  7.12E-17
ASASSN-18zj  AT2018hyz 58672.072 V    >18.16    ---- 2.47E-17  6.72E-17
ASASSN-18zj  AT2018hyz 58432.207 B    16.26     0.06 1.79E-15  9.28E-17
ASASSN-18zj  AT2018hyz 58434.680 B    16.29     0.06 1.73E-15  9.03E-17
ASASSN-18zj  AT2018hyz 58436.326 B    16.32     0.06 1.69E-15  8.87E-17
ASASSN-18zj  AT2018hyz 58439.580 B    16.29     0.06 1.73E-15  9.03E-17
ASASSN-18zj  AT2018hyz 58440.439 B    16.41     0.06 1.56E-15  8.33E-17
ASASSN-18zj  AT2018hyz 58442.568 B    16.34     0.06 1.65E-15  8.71E-17
ASASSN-18zj  AT2018hyz 58443.562 B    16.31     0.08 1.71E-15  1.26E-16
ASASSN-18zj  AT2018hyz 58445.479 B    16.43     0.07 1.52E-15  9.81E-17
ASASSN-18zj  AT2018hyz 58446.415 B    16.45     0.06 1.50E-15  8.11E-17
ASASSN-18zj  AT2018hyz 58449.277 B    16.55     0.06 1.36E-15  7.54E-17
ASASSN-18zj  AT2018hyz 58453.853 B    16.58     0.06 1.33E-15  7.41E-17
ASASSN-18zj  AT2018hyz 58455.707 B    16.73     0.06 1.16E-15  6.72E-17
ASASSN-18zj  AT2018hyz 58458.497 B    16.74     0.06 1.15E-15  6.67E-17
ASASSN-18zj  AT2018hyz 58461.761 B    16.87     0.11 1.02E-15  9.86E-17
ASASSN-18zj  AT2018hyz 58464.337 B    16.91     0.08 9.78E-16  7.16E-17
ASASSN-18zj  AT2018hyz 58467.534 B    17.11     0.09 8.18E-16  6.38E-17
ASASSN-18zj  AT2018hyz 58475.763 B    17.25     0.09 7.18E-16  5.90E-17
ASASSN-18zj  AT2018hyz 58481.291 B    17.41     0.10 6.16E-16  5.40E-17
ASASSN-18zj  AT2018hyz 58484.673 B    17.45     0.10 5.96E-16  5.31E-17
ASASSN-18zj  AT2018hyz 58487.662 B    17.45     0.10 5.98E-16  5.32E-17
ASASSN-18zj  AT2018hyz 58490.438 B    17.59     0.10 5.23E-16  4.96E-17
ASASSN-18zj  AT2018hyz 58493.434 B    17.57     0.10 5.32E-16  5.00E-17
ASASSN-18zj  AT2018hyz 58496.619 B    17.63     0.10 5.05E-16  4.87E-17
ASASSN-18zj  AT2018hyz 58499.414 B    17.56     0.10 5.40E-16  5.04E-17
ASASSN-18zj  AT2018hyz 58502.001 B    17.63     0.12 5.05E-16  5.66E-17
ASASSN-18zj  AT2018hyz 58513.105 B    17.67     0.12 4.88E-16  5.57E-17
ASASSN-18zj  AT2018hyz 58518.534 B    17.93     0.14 3.83E-16  4.98E-17
ASASSN-18zj  AT2018hyz 58521.466 B    17.67     0.16 4.88E-16  7.17E-17
ASASSN-18zj  AT2018hyz 58525.235 B    17.95     0.14 3.76E-16  4.94E-17
ASASSN-18zj  AT2018hyz 58536.539 B    18.20     0.19 2.98E-16  5.13E-17
ASASSN-18zj  AT2018hyz 58541.049 B    18.33     0.23 2.65E-16  5.52E-17
ASASSN-18zj  AT2018hyz 58545.498 B    18.26     0.17 2.84E-16  4.42E-17
ASASSN-18zj  AT2018hyz 58549.818 B    18.36     0.18 2.58E-16  4.28E-17
ASASSN-18zj  AT2018hyz 58579.092 B    18.79     0.34 1.73E-16  5.38E-17
ASASSN-18zj  AT2018hyz 58581.563 B    18.60     0.24 2.06E-16  4.54E-17
ASASSN-18zj  AT2018hyz 58584.217 B    >18.93    ---- 8.91E-17  5.15E-17
ASASSN-18zj  AT2018hyz 58666.093 B    >18.88    ---- 2.47E-17  5.39E-17
ASASSN-18zj  AT2018hyz 58672.068 B    >18.95    ---- 3.19E-17  5.05E-17
ASASSN-18zj  AT2018hyz 58432.206 U    15.98     0.04 3.65E-15  1.42E-16
ASASSN-18zj  AT2018hyz 58434.679 U    15.96     0.04 3.73E-15  1.45E-16
ASASSN-18zj  AT2018hyz 58436.325 U    16.04     0.04 3.48E-15  1.36E-16
ASASSN-18zj  AT2018hyz 58439.579 U    16.08     0.04 3.35E-15  1.31E-16
ASASSN-18zj  AT2018hyz 58440.438 U    16.08     0.04 3.35E-15  1.31E-16
ASASSN-18zj  AT2018hyz 58442.567 U    16.10     0.04 3.28E-15  1.29E-16
ASASSN-18zj  AT2018hyz 58443.561 U    16.08     0.05 3.35E-15  1.64E-16
ASASSN-18zj  AT2018hyz 58445.479 U    16.14     0.05 3.15E-15  1.55E-16
ASASSN-18zj  AT2018hyz 58446.414 U    16.23     0.04 2.91E-15  1.15E-16
ASASSN-18zj  AT2018hyz 58449.276 U    16.24     0.04 2.89E-15  1.14E-16
ASASSN-18zj  AT2018hyz 58453.853 U    16.38     0.04 2.53E-15  1.01E-16
ASASSN-18zj  AT2018hyz 58455.706 U    16.45     0.04 2.39E-15  9.60E-17
ASASSN-18zj  AT2018hyz 58458.496 U    16.53     0.04 2.20E-15  8.92E-17
ASASSN-18zj  AT2018hyz 58461.760 U    16.61     0.07 2.05E-15  1.25E-16
ASASSN-18zj  AT2018hyz 58464.336 U    16.69     0.04 1.91E-15  7.85E-17
ASASSN-18zj  AT2018hyz 58467.533 U    16.84     0.05 1.67E-15  6.97E-17
ASASSN-18zj  AT2018hyz 58475.762 U    16.96     0.05 1.49E-15  6.31E-17
ASASSN-18zj  AT2018hyz 58481.291 U    17.08     0.06 1.33E-15  7.18E-17
ASASSN-18zj  AT2018hyz 58484.673 U    17.20     0.06 1.20E-15  6.56E-17
ASASSN-18zj  AT2018hyz 58487.661 U    17.32     0.06 1.07E-15  5.99E-17
ASASSN-18zj  AT2018hyz 58490.438 U    17.30     0.06 1.09E-15  6.04E-17
ASASSN-18zj  AT2018hyz 58493.433 U    17.39     0.06 1.00E-15  5.67E-17
ASASSN-18zj  AT2018hyz 58496.618 U    17.42     0.06 9.70E-16  5.52E-17
ASASSN-18zj  AT2018hyz 58499.413 U    17.39     0.06 1.00E-15  5.67E-17
ASASSN-18zj  AT2018hyz 58502.000 U    17.52     0.08 8.85E-16  6.14E-17
ASASSN-18zj  AT2018hyz 58513.104 U    17.69     0.08 7.60E-16  5.46E-17
ASASSN-18zj  AT2018hyz 58518.534 U    17.55     0.08 8.65E-16  6.03E-17
ASASSN-18zj  AT2018hyz 58521.466 U    17.65     0.10 7.87E-16  7.45E-17
ASASSN-18zj  AT2018hyz 58525.234 U    17.71     0.08 7.42E-16  5.36E-17
ASASSN-18zj  AT2018hyz 58536.539 U    17.91     0.08 6.17E-16  4.68E-17
ASASSN-18zj  AT2018hyz 58541.048 U    18.18     0.12 4.82E-16  5.23E-17
ASASSN-18zj  AT2018hyz 58545.497 U    18.00     0.09 5.72E-16  4.44E-17
ASASSN-18zj  AT2018hyz 58549.818 U    18.14     0.09 5.02E-16  4.06E-17
ASASSN-18zj  AT2018hyz 58579.092 U    18.69     0.18 3.02E-16  4.88E-17
ASASSN-18zj  AT2018hyz 58581.563 U    18.91     0.16 2.47E-16  3.53E-17
ASASSN-18zj  AT2018hyz 58584.217 U    18.59     0.15 3.32E-16  4.64E-17
ASASSN-18zj  AT2018hyz 58666.092 U    19.26     0.27 1.79E-16  4.49E-17
ASASSN-18zj  AT2018hyz 58672.067 U    19.50     0.31 1.44E-16  4.11E-17
ASASSN-18zj  AT2018hyz 58432.204 UVW1 15.91     0.04 7.07E-15  2.63E-16
ASASSN-18zj  AT2018hyz 58434.677 UVW1 15.99     0.04 6.56E-15  2.44E-16
ASASSN-18zj  AT2018hyz 58436.323 UVW1 16.02     0.04 6.38E-15  2.38E-16
ASASSN-18zj  AT2018hyz 58439.576 UVW1 16.12     0.04 5.81E-15  2.17E-16
ASASSN-18zj  AT2018hyz 58440.436 UVW1 16.16     0.04 5.60E-15  2.09E-16
ASASSN-18zj  AT2018hyz 58442.565 UVW1 16.15     0.04 5.65E-15  2.11E-16
ASASSN-18zj  AT2018hyz 58443.560 UVW1 16.22     0.05 5.29E-15  2.47E-16
ASASSN-18zj  AT2018hyz 58445.477 UVW1 16.25     0.05 5.15E-15  2.40E-16
ASASSN-18zj  AT2018hyz 58446.411 UVW1 16.39     0.04 4.56E-15  1.71E-16
ASASSN-18zj  AT2018hyz 58449.275 UVW1 16.36     0.04 4.69E-15  1.76E-16
ASASSN-18zj  AT2018hyz 58453.850 UVW1 16.49     0.04 4.15E-15  1.56E-16
ASASSN-18zj  AT2018hyz 58455.703 UVW1 16.60     0.04 3.74E-15  1.41E-16
ASASSN-18zj  AT2018hyz 58458.493 UVW1 16.71     0.04 3.37E-15  1.27E-16
ASASSN-18zj  AT2018hyz 58461.759 UVW1 16.76     0.06 3.22E-15  1.82E-16
ASASSN-18zj  AT2018hyz 58464.335 UVW1 16.89     0.05 2.87E-15  1.36E-16
ASASSN-18zj  AT2018hyz 58467.531 UVW1 16.98     0.04 2.64E-15  1.01E-16
ASASSN-18zj  AT2018hyz 58475.759 UVW1 17.20     0.05 2.16E-15  1.04E-16
ASASSN-18zj  AT2018hyz 58481.290 UVW1 17.30     0.05 1.96E-15  9.46E-17
ASASSN-18zj  AT2018hyz 58484.670 UVW1 17.44     0.05 1.73E-15  8.41E-17
ASASSN-18zj  AT2018hyz 58487.659 UVW1 17.33     0.05 1.90E-15  9.20E-17
ASASSN-18zj  AT2018hyz 58490.437 UVW1 17.42     0.05 1.76E-15  8.56E-17
ASASSN-18zj  AT2018hyz 58493.432 UVW1 17.48     0.05 1.66E-15  8.11E-17
ASASSN-18zj  AT2018hyz 58496.616 UVW1 17.47     0.05 1.68E-15  8.19E-17
ASASSN-18zj  AT2018hyz 58499.410 UVW1 17.53     0.05 1.58E-15  7.75E-17
ASASSN-18zj  AT2018hyz 58501.998 UVW1 17.54     0.06 1.57E-15  9.19E-17
ASASSN-18zj  AT2018hyz 58513.103 UVW1 17.79     0.07 1.25E-15  7.47E-17
ASASSN-18zj  AT2018hyz 58518.532 UVW1 17.65     0.06 1.42E-15  8.39E-17
ASASSN-18zj  AT2018hyz 58521.465 UVW1 17.71     0.07 1.34E-15  9.25E-17
ASASSN-18zj  AT2018hyz 58525.233 UVW1 17.72     0.07 1.33E-15  7.88E-17
ASASSN-18zj  AT2018hyz 58536.537 UVW1 17.85     0.07 1.18E-15  7.08E-17
ASASSN-18zj  AT2018hyz 58541.045 UVW1 17.78     0.07 1.27E-15  7.53E-17
ASASSN-18zj  AT2018hyz 58545.494 UVW1 18.05     0.07 9.88E-16  6.03E-17
ASASSN-18zj  AT2018hyz 58549.815 UVW1 18.07     0.07 9.68E-16  5.92E-17
ASASSN-18zj  AT2018hyz 58579.090 UVW1 18.40     0.10 7.14E-16  6.71E-17
ASASSN-18zj  AT2018hyz 58581.561 UVW1 18.62     0.10 5.79E-16  5.03E-17
ASASSN-18zj  AT2018hyz 58584.216 UVW1 18.59     0.10 5.98E-16  5.77E-17
ASASSN-18zj  AT2018hyz 58666.090 UVW1 19.06     0.14 3.87E-16  4.92E-17
ASASSN-18zj  AT2018hyz 58672.065 UVW1 19.21     0.14 3.38E-16  4.44E-17
ASASSN-18zj  AT2018hyz 58432.212 UVM2 15.82     0.04 1.01E-14  3.74E-16
ASASSN-18zj  AT2018hyz 58434.726 UVM2 15.94     0.04 9.05E-15  3.35E-16
ASASSN-18zj  AT2018hyz 58436.332 UVM2 15.99     0.04 8.64E-15  3.20E-16
ASASSN-18zj  AT2018hyz 58439.586 UVM2 16.08     0.04 7.95E-15  2.94E-16
ASASSN-18zj  AT2018hyz 58440.444 UVM2 16.12     0.04 7.66E-15  2.84E-16
ASASSN-18zj  AT2018hyz 58442.574 UVM2 16.16     0.04 7.38E-15  2.73E-16
ASASSN-18zj  AT2018hyz 58443.565 UVM2 16.21     0.04 7.04E-15  2.61E-16
ASASSN-18zj  AT2018hyz 58445.484 UVM2 16.24     0.04 6.85E-15  2.54E-16
ASASSN-18zj  AT2018hyz 58446.420 UVM2 16.45     0.04 5.69E-15  2.11E-16
ASASSN-18zj  AT2018hyz 58449.281 UVM2 16.41     0.04 5.90E-15  2.19E-16
ASASSN-18zj  AT2018hyz 58453.858 UVM2 16.56     0.04 5.13E-15  1.91E-16
ASASSN-18zj  AT2018hyz 58455.713 UVM2 16.66     0.04 4.68E-15  1.74E-16
ASASSN-18zj  AT2018hyz 58458.503 UVM2 16.72     0.04 4.42E-15  1.65E-16
ASASSN-18zj  AT2018hyz 58461.764 UVM2 16.82     0.05 4.03E-15  1.88E-16
ASASSN-18zj  AT2018hyz 58464.341 UVM2 16.90     0.04 3.74E-15  1.40E-16
ASASSN-18zj  AT2018hyz 58467.538 UVM2 17.04     0.04 3.28E-15  1.23E-16
ASASSN-18zj  AT2018hyz 58475.771 UVM2 17.27     0.04 2.67E-15  1.01E-16
ASASSN-18zj  AT2018hyz 58481.294 UVM2 17.44     0.04 2.27E-15  8.65E-17
ASASSN-18zj  AT2018hyz 58484.679 UVM2 17.42     0.04 2.31E-15  8.81E-17
ASASSN-18zj  AT2018hyz 58487.667 UVM2 17.48     0.04 2.19E-15  8.35E-17
ASASSN-18zj  AT2018hyz 58490.442 UVM2 17.46     0.04 2.23E-15  8.50E-17
ASASSN-18zj  AT2018hyz 58493.438 UVM2 17.52     0.04 2.11E-15  8.05E-17
ASASSN-18zj  AT2018hyz 58496.622 UVM2 17.56     0.04 2.05E-15  7.84E-17
ASASSN-18zj  AT2018hyz 58499.419 UVM2 17.59     0.04 1.99E-15  7.63E-17
ASASSN-18zj  AT2018hyz 58502.005 UVM2 17.66     0.05 1.86E-15  8.91E-17
ASASSN-18zj  AT2018hyz 58513.626 UVM2 17.89     0.06 1.51E-15  8.73E-17
ASASSN-18zj  AT2018hyz 58518.539 UVM2 17.71     0.05 1.77E-15  8.52E-17
ASASSN-18zj  AT2018hyz 58521.469 UVM2 17.78     0.06 1.66E-15  9.56E-17
ASASSN-18zj  AT2018hyz 58525.239 UVM2 17.72     0.05 1.76E-15  8.44E-17
ASASSN-18zj  AT2018hyz 58536.543 UVM2 17.93     0.05 1.45E-15  7.06E-17
ASASSN-18zj  AT2018hyz 58541.056 UVM2 17.84     0.05 1.57E-15  7.58E-17
ASASSN-18zj  AT2018hyz 58545.506 UVM2 18.05     0.05 1.29E-15  6.35E-17
ASASSN-18zj  AT2018hyz 58549.824 UVM2 18.03     0.05 1.32E-15  6.46E-17
ASASSN-18zj  AT2018hyz 58579.095 UVM2 18.36     0.09 9.76E-16  7.72E-17
ASASSN-18zj  AT2018hyz 58581.568 UVM2 18.54     0.07 8.26E-16  5.05E-17
ASASSN-18zj  AT2018hyz 58584.220 UVM2 18.61     0.09 7.78E-16  6.29E-17
ASASSN-18zj  AT2018hyz 58666.098 UVM2 19.26     0.11 4.27E-16  4.23E-17
ASASSN-18zj  AT2018hyz 58672.073 UVM2 19.55     0.12 3.27E-16  3.45E-17
ASASSN-18zj  AT2018hyz 58432.208 UVW2 16.14     0.04 9.00E-15  3.32E-16
ASASSN-18zj  AT2018hyz 58434.721 UVW2 16.25     0.04 8.13E-15  3.00E-16
ASASSN-18zj  AT2018hyz 58436.327 UVW2 16.32     0.04 7.62E-15  2.81E-16
ASASSN-18zj  AT2018hyz 58439.581 UVW2 16.39     0.04 7.14E-15  2.64E-16
ASASSN-18zj  AT2018hyz 58440.440 UVW2 16.43     0.04 6.88E-15  2.54E-16
ASASSN-18zj  AT2018hyz 58442.569 UVW2 16.47     0.04 6.63E-15  2.45E-16
ASASSN-18zj  AT2018hyz 58443.562 UVW2 16.43     0.05 6.88E-15  3.18E-16
ASASSN-18zj  AT2018hyz 58445.480 UVW2 16.49     0.04 6.51E-15  2.41E-16
ASASSN-18zj  AT2018hyz 58446.415 UVW2 16.80     0.04 4.88E-15  1.81E-16
ASASSN-18zj  AT2018hyz 58449.278 UVW2 16.69     0.04 5.41E-15  2.00E-16
ASASSN-18zj  AT2018hyz 58453.854 UVW2 16.77     0.04 5.07E-15  1.88E-16
ASASSN-18zj  AT2018hyz 58455.708 UVW2 16.90     0.04 4.49E-15  1.67E-16
ASASSN-18zj  AT2018hyz 58458.498 UVW2 16.89     0.04 4.53E-15  1.68E-16
ASASSN-18zj  AT2018hyz 58461.761 UVW2 17.01     0.05 4.06E-15  1.88E-16
ASASSN-18zj  AT2018hyz 58464.338 UVW2 17.10     0.04 3.73E-15  1.39E-16
ASASSN-18zj  AT2018hyz 58467.534 UVW2 17.24     0.04 3.28E-15  1.22E-16
ASASSN-18zj  AT2018hyz 58475.764 UVW2 17.33     0.04 3.01E-15  1.13E-16
ASASSN-18zj  AT2018hyz 58481.292 UVW2 17.45     0.04 2.69E-15  1.01E-16
ASASSN-18zj  AT2018hyz 58484.674 UVW2 17.50     0.04 2.57E-15  9.65E-17
ASASSN-18zj  AT2018hyz 58487.663 UVW2 17.54     0.04 2.48E-15  9.31E-17
ASASSN-18zj  AT2018hyz 58490.439 UVW2 17.58     0.04 2.38E-15  8.98E-17
ASASSN-18zj  AT2018hyz 58493.434 UVW2 17.56     0.04 2.43E-15  9.14E-17
ASASSN-18zj  AT2018hyz 58496.619 UVW2 17.62     0.04 2.30E-15  8.66E-17
ASASSN-18zj  AT2018hyz 58499.414 UVW2 17.62     0.05 2.30E-15  1.08E-16
ASASSN-18zj  AT2018hyz 58502.001 UVW2 17.66     0.05 2.21E-15  1.04E-16
ASASSN-18zj  AT2018hyz 58513.105 UVW2 17.91     0.06 1.77E-15  1.00E-16
ASASSN-18zj  AT2018hyz 58518.535 UVW2 17.79     0.05 1.98E-15  9.32E-17
ASASSN-18zj  AT2018hyz 58521.467 UVW2 17.76     0.06 2.03E-15  1.15E-16
ASASSN-18zj  AT2018hyz 58525.236 UVW2 17.80     0.05 1.96E-15  9.24E-17
ASASSN-18zj  AT2018hyz 58536.540 UVW2 17.86     0.05 1.85E-15  8.75E-17
ASASSN-18zj  AT2018hyz 58541.050 UVW2 17.87     0.05 1.84E-15  8.68E-17
ASASSN-18zj  AT2018hyz 58545.499 UVW2 17.95     0.05 1.70E-15  8.07E-17
ASASSN-18zj  AT2018hyz 58549.819 UVW2 17.91     0.05 1.77E-15  8.37E-17
ASASSN-18zj  AT2018hyz 58579.093 UVW2 18.31     0.07 1.22E-15  8.18E-17
ASASSN-18zj  AT2018hyz 58581.564 UVW2 18.40     0.06 1.12E-15  6.51E-17
ASASSN-18zj  AT2018hyz 58584.218 UVW2 18.43     0.07 1.09E-15  7.35E-17
ASASSN-18zj  AT2018hyz 58666.094 UVW2 18.90     0.09 7.09E-16  5.61E-17
ASASSN-18zj  AT2018hyz 58672.069 UVW2 19.24     0.10 5.19E-16  4.75E-17
ASASSN-19bt  AT2019ahk 58514.692 V    >17.64    ---- 2.23E-16  1.08E-16
ASASSN-19bt  AT2019ahk 58516.475 V    >17.66    ---- 1.91E-16  1.06E-16
ASASSN-19bt  AT2019ahk 58526.771 V    16.21     0.17 1.18E-15  1.81E-16
ASASSN-19bt  AT2019ahk 58528.086 V    15.74     0.09 1.84E-15  1.51E-16
ASASSN-19bt  AT2019ahk 58532.670 V    15.58     0.08 2.12E-15  1.62E-16
ASASSN-19bt  AT2019ahk 58536.461 V    15.45     0.08 2.40E-15  1.73E-16
ASASSN-19bt  AT2019ahk 58538.044 V    15.34     0.07 2.65E-15  1.83E-16
ASASSN-19bt  AT2019ahk 58540.315 V    15.27     0.09 2.83E-15  2.31E-16
ASASSN-19bt  AT2019ahk 58542.033 V    15.27     0.07 2.83E-15  1.89E-16
ASASSN-19bt  AT2019ahk 58544.560 V    15.32     0.07 2.69E-15  1.84E-16
ASASSN-19bt  AT2019ahk 58561.438 V    15.35     0.07 2.62E-15  1.81E-16
ASASSN-19bt  AT2019ahk 58571.983 V    15.76     0.13 1.80E-15  2.16E-16
ASASSN-19bt  AT2019ahk 58575.440 V    15.79     0.13 1.74E-15  2.13E-16
ASASSN-19bt  AT2019ahk 58578.421 V    15.91     0.10 1.57E-15  1.40E-16
ASASSN-19bt  AT2019ahk 58581.624 V    15.83     0.12 1.68E-15  1.77E-16
ASASSN-19bt  AT2019ahk 58584.533 V    16.10     0.13 1.31E-15  1.59E-16
ASASSN-19bt  AT2019ahk 58514.687 B    17.18     0.19 7.65E-16  1.35E-16
ASASSN-19bt  AT2019ahk 58516.473 B    16.72     0.14 1.17E-15  1.48E-16
ASASSN-19bt  AT2019ahk 58526.769 B    15.57     0.07 3.36E-15  2.29E-16
ASASSN-19bt  AT2019ahk 58528.084 B    15.42     0.07 3.86E-15  2.48E-16
ASASSN-19bt  AT2019ahk 58532.666 B    15.17     0.06 4.89E-15  2.88E-16
ASASSN-19bt  AT2019ahk 58536.456 B    15.12     0.06 5.07E-15  2.95E-16
ASASSN-19bt  AT2019ahk 58538.041 B    15.07     0.06 5.33E-15  3.06E-16
ASASSN-19bt  AT2019ahk 58540.313 B    15.03     0.06 5.53E-15  3.14E-16
ASASSN-19bt  AT2019ahk 58542.030 B    15.00     0.06 5.67E-15  3.19E-16
ASASSN-19bt  AT2019ahk 58544.556 B    15.04     0.06 5.46E-15  3.11E-16
ASASSN-19bt  AT2019ahk 58561.436 B    15.16     0.06 4.89E-15  2.88E-16
ASASSN-19bt  AT2019ahk 58571.981 B    15.48     0.07 3.66E-15  2.40E-16
ASASSN-19bt  AT2019ahk 58575.437 B    15.63     0.08 3.18E-15  2.22E-16
ASASSN-19bt  AT2019ahk 58578.420 B    15.60     0.07 3.27E-15  2.25E-16
ASASSN-19bt  AT2019ahk 58581.620 B    15.79     0.08 2.74E-15  2.05E-16
ASASSN-19bt  AT2019ahk 58584.148 B    15.70     0.08 3.00E-15  2.15E-16
ASASSN-19bt  AT2019ahk 58514.686 U    16.70     0.06 1.90E-15  1.06E-16
ASASSN-19bt  AT2019ahk 58516.473 U    16.28     0.05 2.77E-15  1.37E-16
ASASSN-19bt  AT2019ahk 58526.769 U    15.24     0.04 7.23E-15  2.98E-16
ASASSN-19bt  AT2019ahk 58528.084 U    15.24     0.04 7.23E-15  2.98E-16
ASASSN-19bt  AT2019ahk 58532.665 U    15.00     0.04 9.04E-15  3.64E-16
ASASSN-19bt  AT2019ahk 58536.455 U    14.89     0.04 9.99E-15  3.99E-16
ASASSN-19bt  AT2019ahk 58538.041 U    14.82     0.04 1.07E-14  4.26E-16
ASASSN-19bt  AT2019ahk 58540.313 U    14.76     0.04 1.13E-14  4.46E-16
ASASSN-19bt  AT2019ahk 58542.029 U    14.75     0.04 1.14E-14  4.50E-16
ASASSN-19bt  AT2019ahk 58544.555 U    14.79     0.04 1.09E-14  4.34E-16
ASASSN-19bt  AT2019ahk 58561.435 U    14.96     0.04 9.41E-15  3.78E-16
ASASSN-19bt  AT2019ahk 58571.981 U    15.24     0.04 7.23E-15  2.98E-16
ASASSN-19bt  AT2019ahk 58575.436 U    15.45     0.05 5.99E-15  2.53E-16
ASASSN-19bt  AT2019ahk 58578.419 U    15.40     0.05 6.25E-15  2.62E-16
ASASSN-19bt  AT2019ahk 58581.619 U    15.47     0.05 5.87E-15  2.49E-16
ASASSN-19bt  AT2019ahk 58584.148 U    15.47     0.05 5.87E-15  2.49E-16
ASASSN-19bt  AT2019ahk 58514.684 UVW1 16.79     0.05 3.14E-15  1.48E-16
ASASSN-19bt  AT2019ahk 58516.472 UVW1 16.39     0.06 4.52E-15  2.45E-16
ASASSN-19bt  AT2019ahk 58526.768 UVW1 15.46     0.05 1.07E-14  5.26E-16
ASASSN-19bt  AT2019ahk 58528.083 UVW1 15.39     0.04 1.14E-14  4.49E-16
ASASSN-19bt  AT2019ahk 58532.663 UVW1 15.17     0.04 1.39E-14  5.39E-16
ASASSN-19bt  AT2019ahk 58536.453 UVW1 15.03     0.04 1.59E-14  6.13E-16
ASASSN-19bt  AT2019ahk 58538.039 UVW1 14.97     0.04 1.67E-14  6.42E-16
ASASSN-19bt  AT2019ahk 58540.312 UVW1 14.93     0.04 1.74E-14  6.66E-16
ASASSN-19bt  AT2019ahk 58542.028 UVW1 14.89     0.04 1.80E-14  6.91E-16
ASASSN-19bt  AT2019ahk 58544.553 UVW1 14.89     0.04 1.80E-14  6.91E-16
ASASSN-19bt  AT2019ahk 58561.434 UVW1 15.10     0.04 1.49E-14  5.75E-16
ASASSN-19bt  AT2019ahk 58571.980 UVW1 15.41     0.05 1.12E-14  5.50E-16
ASASSN-19bt  AT2019ahk 58575.434 UVW1 15.55     0.05 9.87E-15  4.89E-16
ASASSN-19bt  AT2019ahk 58578.418 UVW1 15.58     0.04 9.58E-15  3.81E-16
ASASSN-19bt  AT2019ahk 58581.618 UVW1 15.70     0.04 8.58E-15  3.45E-16
ASASSN-19bt  AT2019ahk 58584.147 UVW1 15.74     0.04 8.24E-15  3.32E-16
ASASSN-19bt  AT2019ahk 58514.693 UVM2 16.55     0.05 5.18E-15  2.26E-16
ASASSN-19bt  AT2019ahk 58516.475 UVM2 16.23     0.04 6.95E-15  2.89E-16
ASASSN-19bt  AT2019ahk 58526.771 UVM2 15.32     0.04 1.60E-14  6.19E-16
ASASSN-19bt  AT2019ahk 58528.086 UVM2 15.20     0.04 1.80E-14  6.91E-16
ASASSN-19bt  AT2019ahk 58532.671 UVM2 14.97     0.04 2.22E-14  8.45E-16
ASASSN-19bt  AT2019ahk 58536.462 UVM2 14.86     0.04 2.46E-14  9.35E-16
ASASSN-19bt  AT2019ahk 58538.044 UVM2 14.82     0.04 2.53E-14  9.61E-16
ASASSN-19bt  AT2019ahk 58540.316 UVM2 14.76     0.04 2.68E-14  1.01E-15
ASASSN-19bt  AT2019ahk 58542.034 UVM2 14.72     0.04 2.79E-14  1.05E-15
ASASSN-19bt  AT2019ahk 58544.561 UVM2 14.73     0.04 2.76E-14  1.04E-15
ASASSN-19bt  AT2019ahk 58561.438 UVM2 14.98     0.04 2.20E-14  8.37E-16
ASASSN-19bt  AT2019ahk 58571.983 UVM2 15.38     0.04 1.52E-14  5.91E-16
ASASSN-19bt  AT2019ahk 58575.441 UVM2 15.49     0.04 1.37E-14  5.35E-16
ASASSN-19bt  AT2019ahk 58578.422 UVM2 15.55     0.04 1.29E-14  5.06E-16
ASASSN-19bt  AT2019ahk 58581.624 UVM2 15.64     0.04 1.19E-14  4.71E-16
ASASSN-19bt  AT2019ahk 58584.534 UVM2 15.69     0.04 1.14E-14  4.50E-16
ASASSN-19bt  AT2019ahk 58514.688 UVW2 16.38     0.05 7.24E-15  3.07E-16
ASASSN-19bt  AT2019ahk 58516.473 UVW2 16.14     0.04 8.99E-15  3.70E-16
ASASSN-19bt  AT2019ahk 58526.770 UVW2 15.65     0.04 1.41E-14  5.57E-16
ASASSN-19bt  AT2019ahk 58528.084 UVW2 15.58     0.04 1.51E-14  5.94E-16
ASASSN-19bt  AT2019ahk 58532.667 UVW2 15.38     0.04 1.82E-14  7.07E-16
ASASSN-19bt  AT2019ahk 58536.457 UVW2 15.30     0.04 1.95E-14  7.53E-16
ASASSN-19bt  AT2019ahk 58538.042 UVW2 15.27     0.04 2.01E-14  7.74E-16
ASASSN-19bt  AT2019ahk 58540.313 UVW2 15.22     0.04 2.10E-14  8.11E-16
ASASSN-19bt  AT2019ahk 58542.030 UVW2 15.22     0.04 2.10E-14  8.11E-16
ASASSN-19bt  AT2019ahk 58544.557 UVW2 15.26     0.04 2.02E-14  7.81E-16
ASASSN-19bt  AT2019ahk 58561.436 UVW2 15.51     0.04 1.60E-14  6.27E-16
ASASSN-19bt  AT2019ahk 58561.631 UVW2 15.55     0.04 1.56E-14  6.10E-16
ASASSN-19bt  AT2019ahk 58561.646 UVW2 15.60     0.04 1.48E-14  5.83E-16
ASASSN-19bt  AT2019ahk 58571.982 UVW2 15.84     0.05 1.19E-14  5.95E-16
ASASSN-19bt  AT2019ahk 58575.437 UVW2 15.93     0.06 1.09E-14  5.48E-16
ASASSN-19bt  AT2019ahk 58578.420 UVW2 15.94     0.04 1.08E-14  4.36E-16
ASASSN-19bt  AT2019ahk 58581.621 UVW2 16.10     0.04 9.37E-15  3.84E-16
ASASSN-19bt  AT2019ahk 58584.148 UVW2 16.10     0.04 9.37E-15  3.84E-16
ASASSN-19dj  AT2019azh 58544.762 V    15.85     0.17 1.66E-15  2.59E-16
ASASSN-19dj  AT2019azh 58553.457 V    15.67     0.17 1.95E-15  3.11E-16
ASASSN-19dj  AT2019azh 58556.110 V    15.42     0.20 2.45E-15  4.41E-16
ASASSN-19dj  AT2019azh 58562.955 V    15.12     0.12 3.26E-15  3.55E-16
ASASSN-19dj  AT2019azh 58565.940 V    15.30     0.13 2.74E-15  3.38E-16
ASASSN-19dj  AT2019azh 58568.281 V    15.71     0.18 1.89E-15  3.09E-16
ASASSN-19dj  AT2019azh 58574.788 V    15.25     0.13 2.89E-15  3.43E-16
ASASSN-19dj  AT2019azh 58577.101 V    15.64     0.14 2.02E-15  2.67E-16
ASASSN-19dj  AT2019azh 58580.625 V    15.50     0.13 2.29E-15  2.74E-16
ASASSN-19dj  AT2019azh 58583.279 V    15.66     0.15 1.97E-15  2.66E-16
ASASSN-19dj  AT2019azh 58589.529 V    15.84     0.17 1.67E-15  2.59E-16
ASASSN-19dj  AT2019azh 58592.051 V    15.80     0.16 1.73E-15  2.60E-16
ASASSN-19dj  AT2019azh 58595.359 V    15.88     0.17 1.62E-15  2.58E-16
ASASSN-19dj  AT2019azh 58598.292 V    16.00     0.19 1.44E-15  2.54E-16
ASASSN-19dj  AT2019azh 58606.125 V    16.28     0.24 1.11E-15  2.47E-16
ASASSN-19dj  AT2019azh 58609.173 V    16.19     0.22 1.21E-15  2.49E-16
ASASSN-19dj  AT2019azh 58611.426 V    16.04     0.20 1.39E-15  2.53E-16
ASASSN-19dj  AT2019azh 58618.332 V    16.08     0.24 1.34E-15  2.92E-16
ASASSN-19dj  AT2019azh 58621.324 V    16.19     0.22 1.22E-15  2.49E-16
ASASSN-19dj  AT2019azh 58624.442 V    16.51     0.34 8.99E-16  2.78E-16
ASASSN-19dj  AT2019azh 58627.033 V    16.59     0.36 8.42E-16  2.76E-16
ASASSN-19dj  AT2019azh 58630.425 V    16.46     0.32 9.40E-16  2.79E-16
ASASSN-19dj  AT2019azh 58634.205 V    16.08     0.24 1.34E-15  2.92E-16
ASASSN-19dj  AT2019azh 58638.275 V    16.52     0.29 8.96E-16  2.42E-16
ASASSN-19dj  AT2019azh 58767.940 V    >16.59    ---- 5.25E-17  2.85E-16
ASASSN-19dj  AT2019azh 58787.208 V    >16.72    ---- 2.65E-17  2.52E-16
ASASSN-19dj  AT2019azh 58794.641 V    >16.72    ---- 2.65E-17  2.52E-16
ASASSN-19dj  AT2019azh 58796.624 V    >16.79    ---- -4.92E-16 2.37E-16
ASASSN-19dj  AT2019azh 58799.694 V    >16.73    ---- -9.54E-18 2.51E-16
ASASSN-19dj  AT2019azh 58802.602 V    >16.71    ---- 1.55E-16  2.56E-16
ASASSN-19dj  AT2019azh 58810.379 V    >16.56    ---- 2.54E-16  2.93E-16
ASASSN-19dj  AT2019azh 58818.330 V    >16.73    ---- -6.51E-17 2.49E-16
ASASSN-19dj  AT2019azh 58822.519 V    >16.71    ---- 1.62E-16  2.56E-16
ASASSN-19dj  AT2019azh 58826.896 V    >16.36    ---- -6.36E-17 3.51E-16
ASASSN-19dj  AT2019azh 58830.021 V    >16.74    ---- -1.12E-16 2.48E-16
ASASSN-19dj  AT2019azh 58840.587 V    >16.71    ---- 1.54E-16  2.56E-16
ASASSN-19dj  AT2019azh 58842.382 V    >16.73    ---- -9.54E-18 2.51E-16
ASASSN-19dj  AT2019azh 58846.624 V    >16.71    ---- 1.18E-16  2.54E-16
ASASSN-19dj  AT2019azh 58850.210 V    >16.71    ---- 1.63E-16  2.56E-16
ASASSN-19dj  AT2019azh 58544.758 B    15.27     0.12 4.46E-15  4.77E-16
ASASSN-19dj  AT2019azh 58553.454 B    14.98     0.10 5.77E-15  5.20E-16
ASASSN-19dj  AT2019azh 58556.108 B    14.77     0.09 7.06E-15  5.63E-16
ASASSN-19dj  AT2019azh 58562.951 B    14.93     0.10 6.06E-15  5.29E-16
ASASSN-19dj  AT2019azh 58565.936 B    14.92     0.09 6.15E-15  5.32E-16
ASASSN-19dj  AT2019azh 58568.278 B    15.00     0.10 5.67E-15  5.17E-16
ASASSN-19dj  AT2019azh 58574.785 B    14.91     0.09 6.15E-15  5.32E-16
ASASSN-19dj  AT2019azh 58577.099 B    15.04     0.09 5.49E-15  4.50E-16
ASASSN-19dj  AT2019azh 58580.619 B    15.13     0.11 5.05E-15  4.96E-16
ASASSN-19dj  AT2019azh 58583.273 B    15.19     0.11 4.79E-15  4.88E-16
ASASSN-19dj  AT2019azh 58589.524 B    15.33     0.12 4.22E-15  4.70E-16
ASASSN-19dj  AT2019azh 58592.046 B    15.35     0.12 4.14E-15  4.67E-16
ASASSN-19dj  AT2019azh 58595.357 B    15.43     0.13 3.83E-15  4.58E-16
ASASSN-19dj  AT2019azh 58598.286 B    15.50     0.14 3.60E-15  4.51E-16
ASASSN-19dj  AT2019azh 58606.119 B    15.68     0.16 3.04E-15  4.34E-16
ASASSN-19dj  AT2019azh 58609.171 B    15.47     0.12 3.68E-15  4.08E-16
ASASSN-19dj  AT2019azh 58611.423 B    15.54     0.14 3.46E-15  4.47E-16
ASASSN-19dj  AT2019azh 58618.330 B    15.71     0.14 2.97E-15  3.93E-16
ASASSN-19dj  AT2019azh 58621.319 B    15.54     0.13 3.46E-15  4.04E-16
ASASSN-19dj  AT2019azh 58624.439 B    15.76     0.17 2.83E-15  4.28E-16
ASASSN-19dj  AT2019azh 58627.030 B    15.68     0.16 3.03E-15  4.34E-16
ASASSN-19dj  AT2019azh 58630.419 B    15.54     0.14 3.45E-15  4.47E-16
ASASSN-19dj  AT2019azh 58634.202 B    15.76     0.17 2.84E-15  4.29E-16
ASASSN-19dj  AT2019azh 58638.271 B    15.71     0.16 2.97E-15  4.32E-16
ASASSN-19dj  AT2019azh 58767.935 B    >16.75    ---- 1.14E-15  3.83E-16
ASASSN-19dj  AT2019azh 58787.205 B    >16.79    ---- 5.25E-16  3.69E-16
ASASSN-19dj  AT2019azh 58790.592 B    >16.79    ---- 5.25E-16  3.69E-16
ASASSN-19dj  AT2019azh 58794.638 B    >16.78    ---- 6.51E-16  3.72E-16
ASASSN-19dj  AT2019azh 58796.620 B    >16.81    ---- 2.65E-16  3.63E-16
ASASSN-19dj  AT2019azh 58798.769 B    >16.25    ---- 6.66E-16  6.05E-16
ASASSN-19dj  AT2019azh 58799.691 B    >16.79    ---- 5.30E-16  3.69E-16
ASASSN-19dj  AT2019azh 58802.600 B    >16.79    ---- 5.68E-16  3.70E-16
ASASSN-19dj  AT2019azh 58810.376 B    >16.78    ---- 6.18E-16  3.71E-16
ASASSN-19dj  AT2019azh 58818.329 B    >16.79    ---- 5.23E-16  3.69E-16
ASASSN-19dj  AT2019azh 58822.517 B    >16.78    ---- 6.57E-16  3.72E-16
ASASSN-19dj  AT2019azh 58826.831 B    >16.77    ---- 8.50E-16  3.76E-16
ASASSN-19dj  AT2019azh 58830.017 B    >16.81    ---- 2.65E-16  3.63E-16
ASASSN-19dj  AT2019azh 58840.583 B    >16.79    ---- 5.27E-16  3.69E-16
ASASSN-19dj  AT2019azh 58842.378 B    >16.79    ---- 5.73E-16  3.70E-16
ASASSN-19dj  AT2019azh 58846.621 B    >16.77    ---- 8.03E-16  3.75E-16
ASASSN-19dj  AT2019azh 58850.205 B    >16.79    ---- 4.41E-16  3.67E-16
ASASSN-19dj  AT2019azh 58544.757 U    15.05     0.04 8.61E-15  3.14E-16
ASASSN-19dj  AT2019azh 58553.453 U    14.90     0.05 9.87E-15  4.54E-16
ASASSN-19dj  AT2019azh 58556.108 U    14.72     0.05 1.17E-14  5.19E-16
ASASSN-19dj  AT2019azh 58562.950 U    14.81     0.05 1.08E-14  4.88E-16
ASASSN-19dj  AT2019azh 58565.935 U    14.81     0.05 1.08E-14  4.88E-16
ASASSN-19dj  AT2019azh 58568.059 U    14.81     0.04 1.08E-14  3.71E-16
ASASSN-19dj  AT2019azh 58568.278 U    14.88     0.05 1.01E-14  4.62E-16
ASASSN-19dj  AT2019azh 58574.784 U    14.92     0.04 9.76E-15  3.44E-16
ASASSN-19dj  AT2019azh 58577.098 U    14.92     0.04 9.76E-15  3.44E-16
ASASSN-19dj  AT2019azh 58580.618 U    15.02     0.04 8.91E-15  3.21E-16
ASASSN-19dj  AT2019azh 58583.272 U    15.00     0.04 9.01E-15  3.24E-16
ASASSN-19dj  AT2019azh 58589.523 U    15.18     0.04 7.65E-15  2.89E-16
ASASSN-19dj  AT2019azh 58592.045 U    15.19     0.04 7.56E-15  2.86E-16
ASASSN-19dj  AT2019azh 58595.357 U    15.23     0.04 7.30E-15  2.80E-16
ASASSN-19dj  AT2019azh 58598.285 U    15.34     0.04 6.62E-15  2.62E-16
ASASSN-19dj  AT2019azh 58606.119 U    15.53     0.05 5.55E-15  2.35E-16
ASASSN-19dj  AT2019azh 58609.171 U    15.54     0.05 5.48E-15  2.33E-16
ASASSN-19dj  AT2019azh 58611.423 U    15.53     0.05 5.55E-15  2.35E-16
ASASSN-19dj  AT2019azh 58618.329 U    15.60     0.05 5.20E-15  2.26E-16
ASASSN-19dj  AT2019azh 58621.319 U    15.57     0.05 5.34E-15  2.30E-16
ASASSN-19dj  AT2019azh 58624.438 U    15.70     0.06 4.74E-15  2.73E-16
ASASSN-19dj  AT2019azh 58627.029 U    15.64     0.05 5.00E-15  2.21E-16
ASASSN-19dj  AT2019azh 58630.418 U    15.69     0.06 4.80E-15  2.76E-16
ASASSN-19dj  AT2019azh 58634.202 U    15.82     0.07 4.24E-15  2.56E-16
ASASSN-19dj  AT2019azh 58638.270 U    15.81     0.05 4.30E-15  2.04E-16
ASASSN-19dj  AT2019azh 58767.934 U    17.94     0.29 6.03E-16  1.62E-16
ASASSN-19dj  AT2019azh 58787.204 U    17.99     0.27 5.77E-16  1.42E-16
ASASSN-19dj  AT2019azh 58790.591 U    >18.12    ---- 3.31E-16  1.71E-16
ASASSN-19dj  AT2019azh 58794.638 U    18.04     0.28 5.51E-16  1.41E-16
ASASSN-19dj  AT2019azh 58796.620 U    >18.31    ---- 4.33E-17  1.42E-16
ASASSN-19dj  AT2019azh 58798.768 U    >18.10    ---- 3.78E-16  1.73E-16
ASASSN-19dj  AT2019azh 58799.691 U    18.14     0.30 5.01E-16  1.40E-16
ASASSN-19dj  AT2019azh 58802.600 U    18.25     0.33 4.51E-16  1.38E-16
ASASSN-19dj  AT2019azh 58810.375 U    >18.12    ---- 3.31E-16  1.71E-16
ASASSN-19dj  AT2019azh 58818.328 U    >18.37    ---- 3.31E-16  1.35E-16
ASASSN-19dj  AT2019azh 58822.516 U    18.32     0.35 4.27E-16  1.38E-16
ASASSN-19dj  AT2019azh 58826.830 U    >18.36    ---- 4.02E-16  1.37E-16
ASASSN-19dj  AT2019azh 58830.016 U    >18.37    ---- 3.55E-16  1.36E-16
ASASSN-19dj  AT2019azh 58840.583 U    >18.37    ---- 3.08E-16  1.35E-16
ASASSN-19dj  AT2019azh 58842.378 U    >18.22    ---- 4.02E-16  1.55E-16
ASASSN-19dj  AT2019azh 58846.621 U    18.25     0.33 4.51E-16  1.38E-16
ASASSN-19dj  AT2019azh 58850.204 U    >18.36    ---- 4.02E-16  1.37E-16
ASASSN-19dj  AT2019azh 58544.755 UVW1 14.79     0.04 1.98E-14  7.73E-16
ASASSN-19dj  AT2019azh 58553.451 UVW1 14.71     0.04 2.13E-14  8.31E-16
ASASSN-19dj  AT2019azh 58556.107 UVW1 14.58     0.04 2.40E-14  9.26E-16
ASASSN-19dj  AT2019azh 58562.948 UVW1 14.55     0.04 2.47E-14  9.52E-16
ASASSN-19dj  AT2019azh 58565.934 UVW1 14.62     0.04 2.31E-14  8.93E-16
ASASSN-19dj  AT2019azh 58568.277 UVW1 14.74     0.04 2.07E-14  8.09E-16
ASASSN-19dj  AT2019azh 58574.783 UVW1 14.70     0.04 2.16E-14  8.39E-16
ASASSN-19dj  AT2019azh 58577.097 UVW1 14.72     0.04 2.11E-14  8.23E-16
ASASSN-19dj  AT2019azh 58580.615 UVW1 14.79     0.04 1.98E-14  7.73E-16
ASASSN-19dj  AT2019azh 58583.269 UVW1 14.84     0.04 1.90E-14  7.46E-16
ASASSN-19dj  AT2019azh 58589.521 UVW1 14.98     0.04 1.66E-14  6.57E-16
ASASSN-19dj  AT2019azh 58592.042 UVW1 15.03     0.04 1.59E-14  6.34E-16
ASASSN-19dj  AT2019azh 58595.356 UVW1 15.10     0.04 1.49E-14  5.96E-16
ASASSN-19dj  AT2019azh 58598.282 UVW1 15.18     0.04 1.39E-14  5.60E-16
ASASSN-19dj  AT2019azh 58606.116 UVW1 15.32     0.04 1.22E-14  4.99E-16
ASASSN-19dj  AT2019azh 58609.170 UVW1 15.34     0.04 1.19E-14  4.91E-16
ASASSN-19dj  AT2019azh 58611.422 UVW1 15.34     0.04 1.19E-14  4.91E-16
ASASSN-19dj  AT2019azh 58618.328 UVW1 15.44     0.04 1.09E-14  4.54E-16
ASASSN-19dj  AT2019azh 58621.316 UVW1 15.53     0.05 1.01E-14  4.23E-16
ASASSN-19dj  AT2019azh 58624.437 UVW1 15.53     0.05 1.01E-14  4.23E-16
ASASSN-19dj  AT2019azh 58627.027 UVW1 15.57     0.05 9.65E-15  4.09E-16
ASASSN-19dj  AT2019azh 58630.349 UVW1 15.58     0.05 9.55E-15  4.05E-16
ASASSN-19dj  AT2019azh 58634.201 UVW1 15.68     0.05 8.70E-15  3.76E-16
ASASSN-19dj  AT2019azh 58638.269 UVW1 15.75     0.05 8.17E-15  3.57E-16
ASASSN-19dj  AT2019azh 58767.931 UVW1 17.52     0.11 1.60E-15  1.65E-16
ASASSN-19dj  AT2019azh 58773.922 UVW1 17.70     0.14 1.36E-15  1.74E-16
ASASSN-19dj  AT2019azh 58779.900 UVW1 17.73     0.13 1.32E-15  1.55E-16
ASASSN-19dj  AT2019azh 58782.685 UVW1 17.84     0.13 1.19E-15  1.37E-16
ASASSN-19dj  AT2019azh 58787.203 UVW1 17.84     0.14 1.19E-15  1.51E-16
ASASSN-19dj  AT2019azh 58790.589 UVW1 17.79     0.15 1.25E-15  1.69E-16
ASASSN-19dj  AT2019azh 58794.636 UVW1 18.11     0.18 9.30E-16  1.56E-16
ASASSN-19dj  AT2019azh 58796.618 UVW1 18.07     0.18 9.68E-16  1.57E-16
ASASSN-19dj  AT2019azh 58798.765 UVW1 18.05     0.19 9.87E-16  1.73E-16
ASASSN-19dj  AT2019azh 58799.689 UVW1 18.13     0.19 9.11E-16  1.55E-16
ASASSN-19dj  AT2019azh 58802.599 UVW1 17.92     0.15 1.11E-15  1.48E-16
ASASSN-19dj  AT2019azh 58810.373 UVW1 18.22     0.21 8.39E-16  1.65E-16
ASASSN-19dj  AT2019azh 58818.328 UVW1 17.96     0.15 1.06E-15  1.47E-16
ASASSN-19dj  AT2019azh 58822.515 UVW1 18.16     0.17 8.93E-16  1.42E-16
ASASSN-19dj  AT2019azh 58826.827 UVW1 18.29     0.21 7.86E-16  1.50E-16
ASASSN-19dj  AT2019azh 58830.014 UVW1 18.27     0.19 8.03E-16  1.39E-16
ASASSN-19dj  AT2019azh 58840.581 UVW1 18.32     0.20 7.69E-16  1.39E-16
ASASSN-19dj  AT2019azh 58842.376 UVW1 18.47     0.24 6.68E-16  1.46E-16
ASASSN-19dj  AT2019azh 58846.619 UVW1 18.47     0.22 6.68E-16  1.36E-16
ASASSN-19dj  AT2019azh 58850.201 UVW1 18.25     0.19 8.21E-16  1.40E-16
ASASSN-19dj  AT2019azh 58906.651 UVW1 18.58     0.30 6.04E-16  1.66E-16
ASASSN-19dj  AT2019azh 58544.763 UVM2 14.58     0.04 3.17E-14  1.20E-15
ASASSN-19dj  AT2019azh 58553.458 UVM2 14.54     0.04 3.30E-14  1.25E-15
ASASSN-19dj  AT2019azh 58556.110 UVM2 14.34     0.04 3.94E-14  1.48E-15
ASASSN-19dj  AT2019azh 58562.955 UVM2 14.34     0.04 3.94E-14  1.48E-15
ASASSN-19dj  AT2019azh 58565.940 UVM2 14.35     0.04 3.91E-14  1.47E-15
ASASSN-19dj  AT2019azh 58568.281 UVM2 14.54     0.04 3.30E-14  1.25E-15
ASASSN-19dj  AT2019azh 58574.788 UVM2 14.52     0.04 3.36E-14  1.27E-15
ASASSN-19dj  AT2019azh 58577.102 UVM2 14.54     0.04 3.30E-14  1.25E-15
ASASSN-19dj  AT2019azh 58580.626 UVM2 14.61     0.04 3.08E-14  1.17E-15
ASASSN-19dj  AT2019azh 58583.280 UVM2 14.63     0.04 3.03E-14  1.15E-15
ASASSN-19dj  AT2019azh 58589.530 UVM2 14.79     0.04 2.62E-14  1.00E-15
ASASSN-19dj  AT2019azh 58592.052 UVM2 14.82     0.04 2.55E-14  9.74E-16
ASASSN-19dj  AT2019azh 58595.359 UVM2 14.88     0.04 2.41E-14  9.22E-16
ASASSN-19dj  AT2019azh 58598.293 UVM2 15.01     0.04 2.13E-14  8.20E-16
ASASSN-19dj  AT2019azh 58600.336 UVM2 15.46     0.05 1.41E-14  6.98E-16
ASASSN-19dj  AT2019azh 58606.125 UVM2 15.11     0.04 1.95E-14  7.56E-16
ASASSN-19dj  AT2019azh 58609.173 UVM2 15.14     0.04 1.89E-14  7.35E-16
ASASSN-19dj  AT2019azh 58611.426 UVM2 15.14     0.04 1.89E-14  7.35E-16
ASASSN-19dj  AT2019azh 58618.332 UVM2 15.28     0.04 1.67E-14  6.54E-16
ASASSN-19dj  AT2019azh 58621.324 UVM2 15.34     0.04 1.58E-14  6.20E-16
ASASSN-19dj  AT2019azh 58624.442 UVM2 15.36     0.04 1.55E-14  6.09E-16
ASASSN-19dj  AT2019azh 58627.033 UVM2 15.39     0.04 1.50E-14  5.93E-16
ASASSN-19dj  AT2019azh 58630.427 UVM2 15.44     0.04 1.44E-14  5.72E-16
ASASSN-19dj  AT2019azh 58634.206 UVM2 15.49     0.04 1.37E-14  5.47E-16
ASASSN-19dj  AT2019azh 58638.276 UVM2 15.60     0.04 1.25E-14  5.01E-16
ASASSN-19dj  AT2019azh 58767.941 UVM2 17.62     0.09 1.92E-15  1.66E-16
ASASSN-19dj  AT2019azh 58773.919 UVM2 17.73     0.11 1.75E-15  1.79E-16
ASASSN-19dj  AT2019azh 58779.894 UVM2 17.68     0.10 1.82E-15  1.62E-16
ASASSN-19dj  AT2019azh 58782.679 UVM2 17.93     0.11 1.45E-15  1.49E-16
ASASSN-19dj  AT2019azh 58787.208 UVM2 17.87     0.11 1.54E-15  1.52E-16
ASASSN-19dj  AT2019azh 58794.641 UVM2 18.03     0.12 1.32E-15  1.45E-16
ASASSN-19dj  AT2019azh 58796.625 UVM2 18.13     0.13 1.20E-15  1.42E-16
ASASSN-19dj  AT2019azh 58799.695 UVM2 17.96     0.12 1.41E-15  1.48E-16
ASASSN-19dj  AT2019azh 58802.603 UVM2 18.03     0.11 1.32E-15  1.32E-16
ASASSN-19dj  AT2019azh 58810.380 UVM2 18.03     0.13 1.32E-15  1.60E-16
ASASSN-19dj  AT2019azh 58818.330 UVM2 18.26     0.14 1.07E-15  1.38E-16
ASASSN-19dj  AT2019azh 58822.519 UVM2 18.18     0.13 1.15E-15  1.40E-16
ASASSN-19dj  AT2019azh 58826.896 UVM2 18.29     0.18 1.04E-15  1.76E-16
ASASSN-19dj  AT2019azh 58830.022 UVM2 18.26     0.14 1.07E-15  1.38E-16
ASASSN-19dj  AT2019azh 58840.588 UVM2 18.49     0.17 8.67E-16  1.32E-16
ASASSN-19dj  AT2019azh 58842.382 UVM2 18.39     0.15 9.50E-16  1.34E-16
ASASSN-19dj  AT2019azh 58846.624 UVM2 18.53     0.17 8.35E-16  1.31E-16
ASASSN-19dj  AT2019azh 58850.211 UVM2 18.49     0.17 8.67E-16  1.32E-16
ASASSN-19dj  AT2019azh 58906.649 UVM2 18.87     0.31 6.12E-16  1.73E-16
ASASSN-19dj  AT2019azh 58544.759 UVW2 14.40     0.04 4.48E-14  1.68E-15
ASASSN-19dj  AT2019azh 58553.454 UVW2 14.32     0.04 4.83E-14  1.80E-15
ASASSN-19dj  AT2019azh 58556.108 UVW2 14.16     0.04 5.60E-14  2.09E-15
ASASSN-19dj  AT2019azh 58562.951 UVW2 14.38     0.04 4.56E-14  1.71E-15
ASASSN-19dj  AT2019azh 58565.937 UVW2 14.34     0.04 4.74E-14  1.77E-15
ASASSN-19dj  AT2019azh 58568.072 UVW2 14.38     0.04 4.56E-14  1.71E-15
ASASSN-19dj  AT2019azh 58568.279 UVW2 14.58     0.04 3.78E-14  1.42E-15
ASASSN-19dj  AT2019azh 58574.785 UVW2 14.46     0.04 4.23E-14  1.59E-15
ASASSN-19dj  AT2019azh 58577.099 UVW2 14.49     0.04 4.12E-14  1.54E-15
ASASSN-19dj  AT2019azh 58580.620 UVW2 14.52     0.04 4.00E-14  1.50E-15
ASASSN-19dj  AT2019azh 58583.274 UVW2 14.54     0.04 3.93E-14  1.47E-15
ASASSN-19dj  AT2019azh 58589.525 UVW2 14.66     0.04 3.51E-14  1.32E-15
ASASSN-19dj  AT2019azh 58592.047 UVW2 14.66     0.04 3.51E-14  1.32E-15
ASASSN-19dj  AT2019azh 58595.357 UVW2 14.74     0.04 3.26E-14  1.23E-15
ASASSN-19dj  AT2019azh 58598.287 UVW2 14.84     0.04 2.99E-14  1.13E-15
ASASSN-19dj  AT2019azh 58600.336 UVW2 15.18     0.07 2.19E-14  1.46E-15
ASASSN-19dj  AT2019azh 58606.120 UVW2 14.90     0.04 2.83E-14  1.07E-15
ASASSN-19dj  AT2019azh 58609.171 UVW2 14.90     0.04 2.83E-14  1.07E-15
ASASSN-19dj  AT2019azh 58611.424 UVW2 14.92     0.04 2.77E-14  1.05E-15
ASASSN-19dj  AT2019azh 58618.330 UVW2 15.01     0.04 2.55E-14  9.71E-16
ASASSN-19dj  AT2019azh 58621.320 UVW2 15.09     0.04 2.36E-14  9.04E-16
ASASSN-19dj  AT2019azh 58624.439 UVW2 15.08     0.04 2.39E-14  9.12E-16
ASASSN-19dj  AT2019azh 58627.030 UVW2 15.12     0.04 2.30E-14  8.80E-16
ASASSN-19dj  AT2019azh 58630.420 UVW2 15.17     0.04 2.21E-14  8.49E-16
ASASSN-19dj  AT2019azh 58634.203 UVW2 15.24     0.04 2.07E-14  7.98E-16
ASASSN-19dj  AT2019azh 58638.272 UVW2 15.38     0.04 1.81E-14  7.05E-16
ASASSN-19dj  AT2019azh 58767.936 UVW2 17.25     0.07 3.25E-15  2.06E-16
ASASSN-19dj  AT2019azh 58773.857 UVW2 17.39     0.08 2.84E-15  2.19E-16
ASASSN-19dj  AT2019azh 58779.888 UVW2 17.48     0.08 2.62E-15  1.91E-16
ASASSN-19dj  AT2019azh 58782.673 UVW2 17.42     0.08 2.77E-15  1.94E-16
ASASSN-19dj  AT2019azh 58787.205 UVW2 17.55     0.09 2.47E-15  2.06E-16
ASASSN-19dj  AT2019azh 58790.593 UVW2 17.45     0.11 2.71E-15  2.63E-16
ASASSN-19dj  AT2019azh 58794.639 UVW2 17.66     0.10 2.22E-15  1.98E-16
ASASSN-19dj  AT2019azh 58796.621 UVW2 17.75     0.10 2.04E-15  1.93E-16
ASASSN-19dj  AT2019azh 58799.692 UVW2 17.65     0.10 2.25E-15  1.99E-16
ASASSN-19dj  AT2019azh 58802.601 UVW2 17.62     0.09 2.30E-15  1.83E-16
ASASSN-19dj  AT2019azh 58810.376 UVW2 17.74     0.11 2.06E-15  2.11E-16
ASASSN-19dj  AT2019azh 58818.329 UVW2 17.83     0.11 1.89E-15  1.89E-16
ASASSN-19dj  AT2019azh 58822.517 UVW2 17.86     0.11 1.85E-15  1.87E-16
ASASSN-19dj  AT2019azh 58826.894 UVW2 17.94     0.15 1.71E-15  2.29E-16
ASASSN-19dj  AT2019azh 58830.018 UVW2 17.90     0.11 1.78E-15  1.86E-16
ASASSN-19dj  AT2019azh 58840.584 UVW2 18.00     0.12 1.62E-15  1.81E-16
ASASSN-19dj  AT2019azh 58842.379 UVW2 18.04     0.13 1.56E-15  1.92E-16
ASASSN-19dj  AT2019azh 58846.622 UVW2 18.07     0.13 1.52E-15  1.79E-16
ASASSN-19dj  AT2019azh 58850.206 UVW2 18.07     0.13 1.52E-15  1.79E-16
ASASSN-19dj  AT2019azh 58906.648 UVW2 18.10     0.16 1.48E-15  2.16E-16
ASASSN-19dj  AT2019azh 58911.892 UVW2 18.47     0.25 1.05E-15  2.41E-16
ATLAS18qqn   AT2018cow 58288.445 V    13.87     0.05 1.03E-14  5.12E-16
ATLAS18qqn   AT2018cow 58289.230 V    14.07     0.04 8.51E-15  3.52E-16
ATLAS18qqn   AT2018cow 58290.700 V    14.70     0.06 4.76E-15  2.53E-16
ATLAS18qqn   AT2018cow 58292.286 V    15.22     0.07 2.96E-15  1.99E-16
ATLAS18qqn   AT2018cow 58294.618 V    15.81     0.09 1.72E-15  1.34E-16
ATLAS18qqn   AT2018cow 58295.617 V    15.97     0.12 1.49E-15  1.67E-16
ATLAS18qqn   AT2018cow 58296.683 V    16.09     0.10 1.33E-15  1.28E-16
ATLAS18qqn   AT2018cow 58298.404 V    16.31     0.12 1.08E-15  1.15E-16
ATLAS18qqn   AT2018cow 58299.732 V    16.32     0.12 1.07E-15  1.14E-16
ATLAS18qqn   AT2018cow 58300.659 V    16.60     0.14 8.32E-16  1.10E-16
ATLAS18qqn   AT2018cow 58301.799 V    16.89     0.18 6.33E-16  1.06E-16
ATLAS18qqn   AT2018cow 58302.047 V    17.07     0.20 5.39E-16  9.95E-17
ATLAS18qqn   AT2018cow 58303.789 V    17.34     0.25 4.18E-16  9.72E-17
ATLAS18qqn   AT2018cow 58306.778 V    17.68     0.33 3.07E-16  9.41E-17
ATLAS18qqn   AT2018cow 58307.168 V    17.54     0.30 3.51E-16  9.72E-17
ATLAS18qqn   AT2018cow 58308.164 V    >17.83    ---- 2.67E-16  9.12E-17
ATLAS18qqn   AT2018cow 58309.233 V    >17.79    ---- 2.61E-16  9.47E-17
ATLAS18qqn   AT2018cow 58310.223 V    >17.84    ---- 1.98E-16  8.98E-17
ATLAS18qqn   AT2018cow 58311.164 V    >17.81    ---- 1.93E-16  9.28E-17
ATLAS18qqn   AT2018cow 58311.763 V    >17.86    ---- 7.79E-17  8.87E-17
ATLAS18qqn   AT2018cow 58312.423 V    >17.96    ---- 1.07E-16  8.10E-17
ATLAS18qqn   AT2018cow 58313.348 V    >17.95    ---- 1.53E-16  8.11E-17
ATLAS18qqn   AT2018cow 58314.756 V    >17.77    ---- 1.56E-16  9.61E-17
ATLAS18qqn   AT2018cow 58316.535 V    >17.93    ---- 1.03E-16  8.31E-17
ATLAS18qqn   AT2018cow 58318.936 V    >17.91    ---- 1.58E-16  8.40E-17
ATLAS18qqn   AT2018cow 58320.254 V    >17.99    ---- 2.34E-17  7.81E-17
ATLAS18qqn   AT2018cow 58322.247 V    >17.93    ---- 9.73E-17  8.27E-17
ATLAS18qqn   AT2018cow 58323.904 V    >17.91    ---- -4.70E-17 8.46E-17
ATLAS18qqn   AT2018cow 58324.166 V    >17.98    ---- -3.59E-17 7.92E-17
ATLAS18qqn   AT2018cow 58325.369 V    >17.97    ---- 5.42E-17  8.00E-17
ATLAS18qqn   AT2018cow 58326.176 V    >17.91    ---- 8.29E-17  8.41E-17
ATLAS18qqn   AT2018cow 58327.162 V    >17.97    ---- 2.53E-17  8.01E-17
ATLAS18qqn   AT2018cow 58329.221 V    >17.97    ---- 1.96E-17  7.97E-17
ATLAS18qqn   AT2018cow 58330.879 V    >17.97    ---- 1.14E-19  8.02E-17
ATLAS18qqn   AT2018cow 58331.942 V    >17.98    ---- -1.92E-17 7.88E-17
ATLAS18qqn   AT2018cow 58332.268 V    >17.96    ---- -1.72E-17 8.06E-17
ATLAS18qqn   AT2018cow 58333.405 V    >17.82    ---- -1.82E-17 9.18E-17
ATLAS18qqn   AT2018cow 58288.443 B    13.59     0.05 2.09E-14  8.73E-16
ATLAS18qqn   AT2018cow 58289.226 B    13.88     0.05 1.59E-14  6.69E-16
ATLAS18qqn   AT2018cow 58290.697 B    14.63     0.05 8.02E-15  3.47E-16
ATLAS18qqn   AT2018cow 58292.283 B    15.09     0.05 5.24E-15  2.33E-16
ATLAS18qqn   AT2018cow 58293.814 B    15.38     0.06 4.02E-15  2.20E-16
ATLAS18qqn   AT2018cow 58294.613 B    15.61     0.06 3.25E-15  1.83E-16
ATLAS18qqn   AT2018cow 58295.614 B    15.61     0.07 3.26E-15  2.13E-16
ATLAS18qqn   AT2018cow 58296.678 B    15.83     0.06 2.65E-15  1.54E-16
ATLAS18qqn   AT2018cow 58298.397 B    15.98     0.07 2.31E-15  1.38E-16
ATLAS18qqn   AT2018cow 58299.725 B    16.10     0.07 2.06E-15  1.27E-16
ATLAS18qqn   AT2018cow 58300.654 B    16.33     0.08 1.68E-15  1.25E-16
ATLAS18qqn   AT2018cow 58301.793 B    16.48     0.09 1.45E-15  1.13E-16
ATLAS18qqn   AT2018cow 58302.045 B    16.48     0.09 1.45E-15  1.13E-16
ATLAS18qqn   AT2018cow 58303.784 B    16.81     0.10 1.07E-15  1.04E-16
ATLAS18qqn   AT2018cow 58305.638 B    16.77     0.10 1.11E-15  1.06E-16
ATLAS18qqn   AT2018cow 58306.773 B    17.09     0.12 8.26E-16  8.92E-17
ATLAS18qqn   AT2018cow 58307.163 B    17.18     0.12 7.64E-16  8.57E-17
ATLAS18qqn   AT2018cow 58308.159 B    17.24     0.12 7.25E-16  8.35E-17
ATLAS18qqn   AT2018cow 58309.228 B    17.30     0.13 6.87E-16  8.13E-17
ATLAS18qqn   AT2018cow 58310.218 B    17.43     0.15 6.07E-16  8.38E-17
ATLAS18qqn   AT2018cow 58311.159 B    17.79     0.20 4.35E-16  7.86E-17
ATLAS18qqn   AT2018cow 58311.759 B    17.77     0.20 4.42E-16  7.91E-17
ATLAS18qqn   AT2018cow 58312.418 B    17.86     0.18 4.07E-16  6.66E-17
ATLAS18qqn   AT2018cow 58313.341 B    17.84     0.18 4.14E-16  6.69E-17
ATLAS18qqn   AT2018cow 58314.752 B    18.07     0.25 3.37E-16  7.67E-17
ATLAS18qqn   AT2018cow 58316.528 B    18.01     0.21 3.55E-16  6.85E-17
ATLAS18qqn   AT2018cow 58318.930 B    18.41     0.29 2.46E-16  6.61E-17
ATLAS18qqn   AT2018cow 58320.247 B    18.53     0.30 2.20E-16  6.11E-17
ATLAS18qqn   AT2018cow 58322.240 B    18.36     0.27 2.56E-16  6.30E-17
ATLAS18qqn   AT2018cow 58323.899 B    >18.58    ---- 2.10E-16  7.11E-17
ATLAS18qqn   AT2018cow 58324.163 B    >18.68    ---- 1.68E-16  6.46E-17
ATLAS18qqn   AT2018cow 58325.361 B    >18.80    ---- 6.38E-17  5.79E-17
ATLAS18qqn   AT2018cow 58326.170 B    >18.71    ---- 1.41E-16  6.28E-17
ATLAS18qqn   AT2018cow 58327.154 B    >18.80    ---- 1.08E-16  5.81E-17
ATLAS18qqn   AT2018cow 58329.213 B    >18.79    ---- 1.16E-16  5.85E-17
ATLAS18qqn   AT2018cow 58330.872 B    >18.73    ---- 1.76E-16  6.19E-17
ATLAS18qqn   AT2018cow 58331.935 B    >18.79    ---- 7.36E-17  5.85E-17
ATLAS18qqn   AT2018cow 58332.265 B    >18.72    ---- 5.78E-17  6.22E-17
ATLAS18qqn   AT2018cow 58333.401 B    >18.58    ---- 6.80E-17  7.09E-17
ATLAS18qqn   AT2018cow 58288.443 U    13.18     0.05 4.86E-14  2.24E-15
ATLAS18qqn   AT2018cow 58289.225 U    13.54     0.05 3.48E-14  1.61E-15
ATLAS18qqn   AT2018cow 58290.695 U    14.12     0.05 2.03E-14  9.44E-16
ATLAS18qqn   AT2018cow 58292.281 U    14.53     0.05 1.39E-14  6.54E-16
ATLAS18qqn   AT2018cow 58293.813 U    14.94     0.05 9.57E-15  4.54E-16
ATLAS18qqn   AT2018cow 58294.612 U    15.18     0.05 7.69E-15  3.69E-16
ATLAS18qqn   AT2018cow 58295.613 U    15.31     0.06 6.80E-15  3.92E-16
ATLAS18qqn   AT2018cow 58296.538 U    15.49     0.05 5.77E-15  2.82E-16
ATLAS18qqn   AT2018cow 58296.673 U    15.46     0.05 5.94E-15  2.90E-16
ATLAS18qqn   AT2018cow 58296.677 U    15.51     0.05 5.66E-15  2.77E-16
ATLAS18qqn   AT2018cow 58298.395 U    15.59     0.05 5.24E-15  2.58E-16
ATLAS18qqn   AT2018cow 58299.724 U    15.79     0.06 4.36E-15  2.19E-16
ATLAS18qqn   AT2018cow 58300.582 U    15.98     0.06 3.65E-15  1.88E-16
ATLAS18qqn   AT2018cow 58300.649 U    15.98     0.06 3.65E-15  1.88E-16
ATLAS18qqn   AT2018cow 58300.653 U    15.98     0.07 3.65E-15  2.22E-16
ATLAS18qqn   AT2018cow 58301.792 U    16.23     0.07 2.91E-15  1.83E-16
ATLAS18qqn   AT2018cow 58302.044 U    16.24     0.07 2.88E-15  1.81E-16
ATLAS18qqn   AT2018cow 58303.783 U    16.49     0.07 2.30E-15  1.51E-16
ATLAS18qqn   AT2018cow 58304.169 U    16.59     0.06 2.10E-15  1.21E-16
ATLAS18qqn   AT2018cow 58305.637 U    16.64     0.07 1.99E-15  1.36E-16
ATLAS18qqn   AT2018cow 58306.772 U    16.85     0.09 1.65E-15  1.34E-16
ATLAS18qqn   AT2018cow 58307.162 U    16.87     0.09 1.61E-15  1.32E-16
ATLAS18qqn   AT2018cow 58308.157 U    17.05     0.09 1.37E-15  1.18E-16
ATLAS18qqn   AT2018cow 58308.762 U    17.08     0.07 1.33E-15  9.13E-17
ATLAS18qqn   AT2018cow 58309.227 U    17.24     0.10 1.15E-15  1.06E-16
ATLAS18qqn   AT2018cow 58310.217 U    17.19     0.10 1.20E-15  1.09E-16
ATLAS18qqn   AT2018cow 58311.158 U    17.48     0.12 9.21E-16  1.03E-16
ATLAS18qqn   AT2018cow 58311.758 U    17.62     0.13 8.07E-16  9.58E-17
ATLAS18qqn   AT2018cow 58312.417 U    17.62     0.12 8.07E-16  8.80E-17
ATLAS18qqn   AT2018cow 58313.339 U    17.79     0.13 6.95E-16  8.25E-17
ATLAS18qqn   AT2018cow 58314.752 U    17.84     0.14 6.61E-16  8.72E-17
ATLAS18qqn   AT2018cow 58316.526 U    17.97     0.15 5.87E-16  8.31E-17
ATLAS18qqn   AT2018cow 58318.929 U    18.35     0.21 4.13E-16  7.83E-17
ATLAS18qqn   AT2018cow 58320.245 U    18.48     0.21 3.65E-16  7.17E-17
ATLAS18qqn   AT2018cow 58322.239 U    18.74     0.27 2.89E-16  7.14E-17
ATLAS18qqn   AT2018cow 58323.899 U    18.66     0.28 3.10E-16  7.97E-17
ATLAS18qqn   AT2018cow 58324.162 U    >19.08    ---- 1.76E-16  7.06E-17
ATLAS18qqn   AT2018cow 58325.360 U    18.91     0.32 2.46E-16  7.21E-17
ATLAS18qqn   AT2018cow 58326.169 U    18.96     0.34 2.36E-16  7.45E-17
ATLAS18qqn   AT2018cow 58327.152 U    19.02     0.35 2.23E-16  7.07E-17
ATLAS18qqn   AT2018cow 58329.212 U    >19.12    ---- 1.30E-16  6.78E-17
ATLAS18qqn   AT2018cow 58330.871 U    >19.08    ---- 1.76E-16  7.06E-17
ATLAS18qqn   AT2018cow 58331.934 U    >19.10    ---- 1.88E-16  6.88E-17
ATLAS18qqn   AT2018cow 58332.264 U    >19.09    ---- 9.60E-17  6.96E-17
ATLAS18qqn   AT2018cow 58333.401 U    >18.96    ---- 1.49E-16  7.88E-17
ATLAS18qqn   AT2018cow 58288.442 UVW1 12.94     0.06 1.08E-13  5.99E-15
ATLAS18qqn   AT2018cow 58289.223 UVW1 13.20     0.06 8.60E-14  4.75E-15
ATLAS18qqn   AT2018cow 58290.693 UVW1 14.32     0.06 3.04E-14  1.69E-15
ATLAS18qqn   AT2018cow 58291.557 UVW1 14.08     0.06 3.81E-14  2.11E-15
ATLAS18qqn   AT2018cow 58292.280 UVW1 14.86     0.07 1.86E-14  1.21E-15
ATLAS18qqn   AT2018cow 58293.810 UVW1 14.76     0.06 2.04E-14  1.14E-15
ATLAS18qqn   AT2018cow 58294.609 UVW1 15.15     0.06 1.43E-14  8.05E-16
ATLAS18qqn   AT2018cow 58295.547 UVW1 15.21     0.06 1.35E-14  7.62E-16
ATLAS18qqn   AT2018cow 58295.609 UVW1 15.41     0.06 1.12E-14  6.34E-16
ATLAS18qqn   AT2018cow 58295.612 UVW1 15.21     0.07 1.35E-14  8.88E-16
ATLAS18qqn   AT2018cow 58296.675 UVW1 15.49     0.06 1.03E-14  5.89E-16
ATLAS18qqn   AT2018cow 58298.393 UVW1 15.69     0.06 8.63E-15  4.95E-16
ATLAS18qqn   AT2018cow 58299.520 UVW1 15.91     0.07 7.05E-15  4.76E-16
ATLAS18qqn   AT2018cow 58299.719 UVW1 15.89     0.07 7.19E-15  4.85E-16
ATLAS18qqn   AT2018cow 58299.721 UVW1 15.97     0.06 6.66E-15  3.87E-16
ATLAS18qqn   AT2018cow 58300.651 UVW1 16.12     0.07 5.81E-15  3.97E-16
ATLAS18qqn   AT2018cow 58301.790 UVW1 16.46     0.08 4.24E-15  2.97E-16
ATLAS18qqn   AT2018cow 58302.043 UVW1 16.54     0.08 3.96E-15  2.79E-16
ATLAS18qqn   AT2018cow 58303.173 UVW1 16.71     0.08 3.37E-15  2.42E-16
ATLAS18qqn   AT2018cow 58303.781 UVW1 16.82     0.09 3.04E-15  2.52E-16
ATLAS18qqn   AT2018cow 58305.635 UVW1 16.93     0.09 2.75E-15  2.30E-16
ATLAS18qqn   AT2018cow 58306.770 UVW1 17.20     0.10 2.16E-15  1.88E-16
ATLAS18qqn   AT2018cow 58307.160 UVW1 17.29     0.10 1.98E-15  1.76E-16
ATLAS18qqn   AT2018cow 58307.695 UVW1 17.35     0.09 1.88E-15  1.49E-16
ATLAS18qqn   AT2018cow 58308.155 UVW1 17.41     0.10 1.78E-15  1.62E-16
ATLAS18qqn   AT2018cow 58309.225 UVW1 17.35     0.10 1.88E-15  1.69E-16
ATLAS18qqn   AT2018cow 58310.215 UVW1 17.56     0.11 1.54E-15  1.61E-16
ATLAS18qqn   AT2018cow 58310.701 UVW1 17.94     0.14 1.09E-15  1.38E-16
ATLAS18qqn   AT2018cow 58311.156 UVW1 18.05     0.13 9.88E-16  1.18E-16
ATLAS18qqn   AT2018cow 58311.756 UVW1 17.91     0.12 1.11E-15  1.28E-16
ATLAS18qqn   AT2018cow 58312.415 UVW1 18.13     0.13 9.17E-16  1.13E-16
ATLAS18qqn   AT2018cow 58313.336 UVW1 18.11     0.12 9.29E-16  1.03E-16
ATLAS18qqn   AT2018cow 58314.750 UVW1 18.32     0.14 7.66E-16  1.01E-16
ATLAS18qqn   AT2018cow 58315.663 UVW1 18.35     0.17 7.46E-16  1.18E-16
ATLAS18qqn   AT2018cow 58315.672 UVW1 18.42     0.25 6.97E-16  1.58E-16
ATLAS18qqn   AT2018cow 58316.524 UVW1 18.50     0.16 6.51E-16  9.31E-17
ATLAS18qqn   AT2018cow 58318.926 UVW1 18.62     0.17 5.81E-16  8.81E-17
ATLAS18qqn   AT2018cow 58319.326 UVW1 18.94     0.18 4.35E-16  7.24E-17
ATLAS18qqn   AT2018cow 58319.339 UVW1 18.85     0.19 4.71E-16  8.04E-17
ATLAS18qqn   AT2018cow 58320.242 UVW1 18.80     0.18 4.93E-16  8.20E-17
ATLAS18qqn   AT2018cow 58322.236 UVW1 18.95     0.21 4.28E-16  8.32E-17
ATLAS18qqn   AT2018cow 58323.897 UVW1 19.01     0.25 4.07E-16  9.32E-17
ATLAS18qqn   AT2018cow 58324.160 UVW1 19.04     0.22 3.94E-16  8.07E-17
ATLAS18qqn   AT2018cow 58325.357 UVW1 19.43     0.30 2.77E-16  7.65E-17
ATLAS18qqn   AT2018cow 58326.167 UVW1 19.56     0.35 2.44E-16  7.81E-17
ATLAS18qqn   AT2018cow 58327.149 UVW1 19.59     0.34 2.39E-16  7.35E-17
ATLAS18qqn   AT2018cow 58328.145 UVW1 >19.06    ---- 1.99E-16  1.30E-16
ATLAS18qqn   AT2018cow 58329.209 UVW1 >19.72    ---- 1.99E-16  7.03E-17
ATLAS18qqn   AT2018cow 58330.868 UVW1 19.59     0.34 2.39E-16  7.35E-17
ATLAS18qqn   AT2018cow 58331.931 UVW1 >19.77    ---- 8.58E-17  6.75E-17
ATLAS18qqn   AT2018cow 58332.262 UVW1 >19.69    ---- 1.39E-16  7.23E-17
ATLAS18qqn   AT2018cow 58333.399 UVW1 >19.50    ---- 8.58E-17  8.58E-17
ATLAS18qqn   AT2018cow 58288.446 UVM2 12.76     0.06 1.70E-13  9.36E-15
ATLAS18qqn   AT2018cow 58289.232 UVM2 13.02     0.06 1.33E-13  7.36E-15
ATLAS18qqn   AT2018cow 58290.702 UVM2 13.62     0.06 7.66E-14  4.24E-15
ATLAS18qqn   AT2018cow 58292.288 UVM2 14.39     0.06 3.79E-14  2.11E-15
ATLAS18qqn   AT2018cow 58294.540 UVM2 15.38     0.20 1.51E-14  2.70E-15
ATLAS18qqn   AT2018cow 58294.607 UVM2 14.91     0.07 2.33E-14  1.52E-15
ATLAS18qqn   AT2018cow 58294.619 UVM2 15.13     0.06 1.92E-14  1.08E-15
ATLAS18qqn   AT2018cow 58295.618 UVM2 15.09     0.07 1.99E-14  1.30E-15
ATLAS18qqn   AT2018cow 58296.684 UVM2 15.36     0.07 1.54E-14  1.02E-15
ATLAS18qqn   AT2018cow 58298.193 UVM2 15.61     0.07 1.23E-14  8.15E-16
ATLAS18qqn   AT2018cow 58298.390 UVM2 15.71     0.07 1.12E-14  7.43E-16
ATLAS18qqn   AT2018cow 58298.405 UVM2 15.71     0.07 1.12E-14  7.43E-16
ATLAS18qqn   AT2018cow 58299.733 UVM2 15.95     0.07 8.98E-15  6.02E-16
ATLAS18qqn   AT2018cow 58300.660 UVM2 16.15     0.07 7.48E-15  5.07E-16
ATLAS18qqn   AT2018cow 58301.800 UVM2 16.49     0.07 5.48E-15  3.79E-16
ATLAS18qqn   AT2018cow 58302.048 UVM2 16.48     0.07 5.54E-15  3.83E-16
ATLAS18qqn   AT2018cow 58302.383 UVM2 16.59     0.09 4.97E-15  3.95E-16
ATLAS18qqn   AT2018cow 58303.790 UVM2 16.91     0.09 3.72E-15  3.04E-16
ATLAS18qqn   AT2018cow 58306.230 UVM2 17.08     0.10 3.16E-15  2.96E-16
ATLAS18qqn   AT2018cow 58306.779 UVM2 17.34     0.11 2.49E-15  2.42E-16
ATLAS18qqn   AT2018cow 58307.169 UVM2 17.30     0.10 2.60E-15  2.50E-16
ATLAS18qqn   AT2018cow 58308.165 UVM2 17.42     0.11 2.31E-15  2.27E-16
ATLAS18qqn   AT2018cow 58309.234 UVM2 17.52     0.11 2.12E-15  2.12E-16
ATLAS18qqn   AT2018cow 58310.224 UVM2 17.62     0.11 1.92E-15  1.97E-16
ATLAS18qqn   AT2018cow 58310.684 UVM2 17.93     0.12 1.45E-15  1.60E-16
ATLAS18qqn   AT2018cow 58311.165 UVM2 17.95     0.12 1.42E-15  1.57E-16
ATLAS18qqn   AT2018cow 58311.764 UVM2 18.04     0.12 1.31E-15  1.49E-16
ATLAS18qqn   AT2018cow 58312.424 UVM2 18.05     0.12 1.29E-15  1.48E-16
ATLAS18qqn   AT2018cow 58313.350 UVM2 18.08     0.11 1.27E-15  1.32E-16
ATLAS18qqn   AT2018cow 58314.757 UVM2 18.52     0.21 8.39E-16  1.64E-16
ATLAS18qqn   AT2018cow 58316.537 UVM2 18.65     0.17 7.44E-16  1.16E-16
ATLAS18qqn   AT2018cow 58318.938 UVM2 18.73     0.17 6.95E-16  1.12E-16
ATLAS18qqn   AT2018cow 58320.256 UVM2 18.93     0.19 5.76E-16  1.02E-16
ATLAS18qqn   AT2018cow 58322.249 UVM2 18.81     0.20 6.47E-16  1.16E-16
ATLAS18qqn   AT2018cow 58323.905 UVM2 18.98     0.24 5.50E-16  1.22E-16
ATLAS18qqn   AT2018cow 58324.167 UVM2 19.22     0.26 4.40E-16  1.04E-16
ATLAS18qqn   AT2018cow 58325.370 UVM2 19.68     0.34 2.88E-16  9.05E-17
ATLAS18qqn   AT2018cow 58326.177 UVM2 >19.60    ---- 2.76E-16  1.04E-16
ATLAS18qqn   AT2018cow 58327.163 UVM2 19.37     0.28 3.84E-16  9.90E-17
ATLAS18qqn   AT2018cow 58329.222 UVM2 >19.74    ---- 2.42E-16  9.08E-17
ATLAS18qqn   AT2018cow 58330.880 UVM2 >19.73    ---- 2.53E-16  9.19E-17
ATLAS18qqn   AT2018cow 58331.944 UVM2 19.53     0.31 3.31E-16  9.42E-17
ATLAS18qqn   AT2018cow 58332.269 UVM2 >19.72    ---- 2.64E-16  9.30E-17
ATLAS18qqn   AT2018cow 58333.405 UVM2 >19.45    ---- 2.76E-16  1.19E-16
ATLAS18qqn   AT2018cow 58288.444 UVW2 12.69     0.07 2.17E-13  1.40E-14
ATLAS18qqn   AT2018cow 58289.228 UVW2 13.08     0.07 1.51E-13  9.75E-15
ATLAS18qqn   AT2018cow 58290.699 UVW2 13.78     0.08 7.92E-14  5.85E-15
ATLAS18qqn   AT2018cow 58292.285 UVW2 14.49     0.08 4.14E-14  3.07E-15
ATLAS18qqn   AT2018cow 58293.675 UVW2 14.61     0.07 3.70E-14  2.40E-15
ATLAS18qqn   AT2018cow 58293.808 UVW2 14.59     0.08 3.77E-14  2.80E-15
ATLAS18qqn   AT2018cow 58293.815 UVW2 14.73     0.07 3.31E-14  2.15E-15
ATLAS18qqn   AT2018cow 58294.555 UVW2 14.98     0.08 2.62E-14  1.96E-15
ATLAS18qqn   AT2018cow 58294.614 UVW2 15.25     0.07 2.05E-14  1.35E-15
ATLAS18qqn   AT2018cow 58295.557 UVW2 15.48     0.09 1.65E-14  1.40E-15
ATLAS18qqn   AT2018cow 58295.615 UVW2 15.22     0.08 2.11E-14  1.58E-15
ATLAS18qqn   AT2018cow 58296.551 UVW2 15.46     0.09 1.68E-14  1.43E-15
ATLAS18qqn   AT2018cow 58296.679 UVW2 15.58     0.08 1.51E-14  1.15E-15
ATLAS18qqn   AT2018cow 58297.533 UVW2 15.65     0.08 1.42E-14  1.08E-15
ATLAS18qqn   AT2018cow 58297.547 UVW2 15.76     0.09 1.28E-14  1.09E-15
ATLAS18qqn   AT2018cow 58297.797 UVW2 15.65     0.08 1.42E-14  1.08E-15
ATLAS18qqn   AT2018cow 58298.207 UVW2 15.68     0.09 1.38E-14  1.18E-15
ATLAS18qqn   AT2018cow 58298.398 UVW2 15.76     0.08 1.28E-14  9.73E-16
ATLAS18qqn   AT2018cow 58299.726 UVW2 16.02     0.08 1.00E-14  7.74E-16
ATLAS18qqn   AT2018cow 58300.599 UVW2 16.30     0.10 7.80E-15  6.86E-16
ATLAS18qqn   AT2018cow 58300.655 UVW2 16.27     0.09 8.03E-15  6.28E-16
ATLAS18qqn   AT2018cow 58301.645 UVW2 16.48     0.10 6.60E-15  5.88E-16
ATLAS18qqn   AT2018cow 58301.647 UVW2 16.52     0.09 6.35E-15  5.05E-16
ATLAS18qqn   AT2018cow 58301.660 UVW2 16.53     0.10 6.29E-15  5.62E-16
ATLAS18qqn   AT2018cow 58301.788 UVW2 16.53     0.10 6.29E-15  5.62E-16
ATLAS18qqn   AT2018cow 58301.795 UVW2 16.62     0.09 5.81E-15  4.66E-16
ATLAS18qqn   AT2018cow 58302.045 UVW2 16.68     0.09 5.47E-15  4.41E-16
ATLAS18qqn   AT2018cow 58302.400 UVW2 16.73     0.10 5.26E-15  4.78E-16
ATLAS18qqn   AT2018cow 58303.258 UVW2 17.05     0.10 3.91E-15  3.69E-16
ATLAS18qqn   AT2018cow 58303.785 UVW2 17.05     0.09 3.91E-15  3.29E-16
ATLAS18qqn   AT2018cow 58304.183 UVW2 17.07     0.10 3.84E-15  3.62E-16
ATLAS18qqn   AT2018cow 58305.166 UVW2 17.08     0.09 3.80E-15  3.21E-16
ATLAS18qqn   AT2018cow 58305.179 UVW2 17.11     0.10 3.68E-15  3.50E-16
ATLAS18qqn   AT2018cow 58305.639 UVW2 17.09     0.10 3.76E-15  3.56E-16
ATLAS18qqn   AT2018cow 58306.246 UVW2 17.33     0.11 3.01E-15  2.96E-16
ATLAS18qqn   AT2018cow 58306.774 UVW2 17.34     0.11 2.98E-15  2.93E-16
ATLAS18qqn   AT2018cow 58307.164 UVW2 17.46     0.11 2.68E-15  2.69E-16
ATLAS18qqn   AT2018cow 58307.712 UVW2 17.55     0.11 2.46E-15  2.52E-16
ATLAS18qqn   AT2018cow 58308.160 UVW2 17.70     0.12 2.15E-15  2.28E-16
ATLAS18qqn   AT2018cow 58308.779 UVW2 17.59     0.11 2.38E-15  2.45E-16
ATLAS18qqn   AT2018cow 58309.229 UVW2 17.62     0.11 2.30E-15  2.39E-16
ATLAS18qqn   AT2018cow 58310.219 UVW2 17.88     0.12 1.81E-15  2.01E-16
ATLAS18qqn   AT2018cow 58311.160 UVW2 18.30     0.14 1.23E-15  1.57E-16
ATLAS18qqn   AT2018cow 58311.760 UVW2 18.15     0.13 1.41E-15  1.71E-16
ATLAS18qqn   AT2018cow 58312.419 UVW2 18.30     0.14 1.23E-15  1.57E-16
ATLAS18qqn   AT2018cow 58313.342 UVW2 18.23     0.14 1.31E-15  1.63E-16
ATLAS18qqn   AT2018cow 58314.753 UVW2 18.47     0.16 1.05E-15  1.57E-16
ATLAS18qqn   AT2018cow 58316.529 UVW2 18.63     0.16 9.09E-16  1.34E-16
ATLAS18qqn   AT2018cow 58318.931 UVW2 18.88     0.18 7.21E-16  1.22E-16
ATLAS18qqn   AT2018cow 58320.248 UVW2 19.00     0.20 6.47E-16  1.17E-16
ATLAS18qqn   AT2018cow 58322.242 UVW2 19.10     0.21 5.87E-16  1.13E-16
ATLAS18qqn   AT2018cow 58323.900 UVW2 19.12     0.24 5.78E-16  1.27E-16
ATLAS18qqn   AT2018cow 58324.163 UVW2 19.39     0.27 4.52E-16  1.11E-16
ATLAS18qqn   AT2018cow 58325.363 UVW2 19.23     0.23 5.22E-16  1.09E-16
ATLAS18qqn   AT2018cow 58326.171 UVW2 19.43     0.27 4.35E-16  1.10E-16
ATLAS18qqn   AT2018cow 58327.156 UVW2 19.47     0.27 4.19E-16  1.03E-16
ATLAS18qqn   AT2018cow 58329.215 UVW2 19.72     0.34 3.34E-16  1.03E-16
ATLAS18qqn   AT2018cow 58330.874 UVW2 19.74     0.34 3.27E-16  1.02E-16
ATLAS18qqn   AT2018cow 58331.937 UVW2 19.74     0.34 3.27E-16  1.02E-16
ATLAS18qqn   AT2018cow 58332.265 UVW2 >19.85    ---- 2.06E-16  9.88E-17
ATLAS18qqn   AT2018cow 58333.402 UVW2 >19.63    ---- 2.91E-16  1.21E-16
ATLAS18way   AT2018hco 58534.775 V    >18.63    ---- 9.49E-17  4.34E-17
ATLAS18way   AT2018hco 58541.033 V    >18.49    ---- 1.53E-17  4.94E-17
ATLAS18way   AT2018hco 58738.122 V    >18.98    ---- 4.19E-17  3.15E-17
ATLAS18way   AT2018hco 58534.772 B    >19.31    ---- 1.05E-16  3.63E-17
ATLAS18way   AT2018hco 58541.028 B    18.83     0.27 1.67E-16  4.13E-17
ATLAS18way   AT2018hco 58738.119 B    19.65     0.35 7.86E-17  2.56E-17
ATLAS18way   AT2018hco 58459.947 U    18.48     0.14 3.68E-16  4.70E-17
ATLAS18way   AT2018hco 58463.935 U    18.24     0.08 4.57E-16  3.39E-17
ATLAS18way   AT2018hco 58471.164 U    18.29     0.07 4.39E-16  2.85E-17
ATLAS18way   AT2018hco 58473.761 U    18.39     0.07 4.00E-16  2.65E-17
ATLAS18way   AT2018hco 58480.061 U    18.48     0.10 3.68E-16  3.21E-17
ATLAS18way   AT2018hco 58487.033 U    18.45     0.08 3.75E-16  2.89E-17
ATLAS18way   AT2018hco 58494.147 U    18.51     0.09 3.56E-16  2.77E-17
ATLAS18way   AT2018hco 58501.043 U    18.56     0.09 3.41E-16  2.68E-17
ATLAS18way   AT2018hco 58508.018 U    18.52     0.09 3.52E-16  2.75E-17
ATLAS18way   AT2018hco 58534.771 U    19.01     0.15 2.26E-16  3.18E-17
ATLAS18way   AT2018hco 58541.027 U    19.03     0.17 2.20E-16  3.37E-17
ATLAS18way   AT2018hco 58738.119 U    >20.50    ---- 5.01E-17  1.91E-17
ATLAS18way   AT2018hco 58459.945 UVW1 18.22     0.09 8.44E-16  7.31E-17
ATLAS18way   AT2018hco 58463.932 UVW1 18.23     0.07 8.36E-16  5.70E-17
ATLAS18way   AT2018hco 58471.164 UVW1 18.15     0.06 8.94E-16  5.24E-17
ATLAS18way   AT2018hco 58473.758 UVW1 18.15     0.06 8.94E-16  5.24E-17
ATLAS18way   AT2018hco 58480.058 UVW1 18.33     0.07 7.61E-16  4.53E-17
ATLAS18way   AT2018hco 58487.031 UVW1 18.30     0.07 7.82E-16  4.65E-17
ATLAS18way   AT2018hco 58494.143 UVW1 18.60     0.08 5.93E-16  4.20E-17
ATLAS18way   AT2018hco 58501.041 UVW1 18.51     0.08 6.46E-16  4.52E-17
ATLAS18way   AT2018hco 58508.015 UVW1 18.62     0.08 5.82E-16  4.13E-17
ATLAS18way   AT2018hco 58534.769 UVW1 19.05     0.10 3.90E-16  3.69E-17
ATLAS18way   AT2018hco 58541.026 UVW1 18.93     0.10 4.39E-16  4.07E-17
ATLAS18way   AT2018hco 58738.118 UVW1 20.35     0.21 1.18E-16  2.29E-17
ATLAS18way   AT2018hco 58459.943 UVM2 18.36     0.10 9.71E-16  9.30E-17
ATLAS18way   AT2018hco 58463.928 UVM2 18.08     0.07 1.26E-15  8.46E-17
ATLAS18way   AT2018hco 58471.163 UVM2 18.06     0.06 1.29E-15  7.44E-17
ATLAS18way   AT2018hco 58473.753 UVM2 18.04     0.06 1.31E-15  7.57E-17
ATLAS18way   AT2018hco 58480.055 UVM2 18.12     0.06 1.22E-15  7.06E-17
ATLAS18way   AT2018hco 58487.028 UVM2 18.08     0.06 1.26E-15  7.31E-17
ATLAS18way   AT2018hco 58494.137 UVM2 18.32     0.06 1.01E-15  5.96E-17
ATLAS18way   AT2018hco 58501.039 UVM2 18.29     0.06 1.04E-15  6.11E-17
ATLAS18way   AT2018hco 58508.010 UVM2 18.51     0.08 8.51E-16  5.90E-17
ATLAS18way   AT2018hco 58534.776 UVM2 18.91     0.09 5.87E-16  4.83E-17
ATLAS18way   AT2018hco 58541.033 UVM2 18.75     0.08 6.84E-16  4.89E-17
ATLAS18way   AT2018hco 58738.122 UVM2 20.24     0.20 1.73E-16  3.10E-17
ATLAS18way   AT2018hco 58451.706 UVW2 18.43     0.05 1.09E-15  4.74E-17
ATLAS18way   AT2018hco 58459.947 UVW2 18.14     0.08 1.43E-15  1.09E-16
ATLAS18way   AT2018hco 58463.936 UVW2 18.25     0.06 1.29E-15  7.61E-17
ATLAS18way   AT2018hco 58471.165 UVW2 18.18     0.05 1.38E-15  6.86E-17
ATLAS18way   AT2018hco 58473.763 UVW2 18.20     0.05 1.35E-15  6.75E-17
ATLAS18way   AT2018hco 58480.062 UVW2 18.24     0.06 1.30E-15  6.54E-17
ATLAS18way   AT2018hco 58487.034 UVW2 18.29     0.06 1.24E-15  6.28E-17
ATLAS18way   AT2018hco 58494.149 UVW2 18.49     0.06 1.03E-15  5.39E-17
ATLAS18way   AT2018hco 58501.044 UVW2 18.35     0.06 1.18E-15  6.00E-17
ATLAS18way   AT2018hco 58508.019 UVW2 18.48     0.06 1.04E-15  5.43E-17
ATLAS18way   AT2018hco 58534.772 UVW2 18.76     0.07 8.08E-16  5.16E-17
ATLAS18way   AT2018hco 58541.029 UVW2 18.77     0.07 8.00E-16  5.12E-17
ATLAS18way   AT2018hco 58648.921 UVW2 19.55     0.10 3.91E-16  3.58E-17
ATLAS18way   AT2018hco 58738.120 UVW2 20.23     0.16 2.08E-16  3.06E-17
ATLAS18yzs   AT2018iih 58696.592 V    >18.95    ---- 6.97E-17  3.25E-17
ATLAS18yzs   AT2018iih 58696.587 B    >19.83    ---- 6.43E-17  2.24E-17
ATLAS18yzs   AT2018iih 58696.586 U    19.19     0.12 1.90E-16  2.17E-17
ATLAS18yzs   AT2018iih 58696.584 UVW1 19.58     0.11 2.40E-16  2.39E-17
ATLAS18yzs   AT2018iih 58696.856 UVM2 19.57     0.13 3.21E-16  3.92E-17
ATLAS18yzs   AT2018iih 58553.020 UVW2 19.60     0.06 3.71E-16  2.07E-17
ATLAS18yzs   AT2018iih 58696.588 UVW2 19.84     0.09 2.97E-16  2.48E-17
ATLAS19qqu   AT2019mha 58732.374 U    >20.69    ---- 4.28E-17  1.60E-17
ATLAS19qqu   AT2019mha 58732.372 UVW1 21.03     0.30 6.33E-17  1.76E-17
ATLAS19qqu   AT2019mha 58743.200 UVW1 21.64     0.23 3.61E-17  7.78E-18
ATLAS19qqu   AT2019mha 58750.635 UVW1 >22.01    ---- 2.49E-17  8.51E-18
ATLAS19qqu   AT2019mha 58732.370 UVM2 20.84     0.21 9.91E-17  1.88E-17
ATLAS19qqu   AT2019mha 58743.197 UVM2 21.54     0.23 5.23E-17  1.12E-17
ATLAS19qqu   AT2019mha 58750.629 UVM2 >22.14    ---- 2.75E-17  9.99E-18
ATLAS19qqu   AT2019mha 58732.375 UVW2 20.52     0.11 1.59E-16  1.66E-17
ATLAS19qqu   AT2019mha 58743.194 UVW2 21.25     0.16 8.15E-17  1.19E-17
ATLAS19qqu   AT2019mha 58750.623 UVW2 22.20     0.35 3.38E-17  1.10E-17
Gaia19axp    AT2019brs 58563.783 V    >18.74    ---- 7.75E-17  3.93E-17
Gaia19axp    AT2019brs 58584.888 V    18.34     0.23 1.67E-16  3.55E-17
Gaia19axp    AT2019brs 58591.060 V    >18.88    ---- 9.12E-17  3.45E-17
Gaia19axp    AT2019brs 58598.499 V    18.67     0.35 1.23E-16  4.00E-17
Gaia19axp    AT2019brs 58603.744 V    >17.92    ---- 2.10E-16  8.39E-17
Gaia19axp    AT2019brs 58605.875 V    18.44     0.28 1.52E-16  3.87E-17
Gaia19axp    AT2019brs 58625.011 V    18.47     0.28 1.48E-16  3.80E-17
Gaia19axp    AT2019brs 58632.848 V    18.49     0.26 1.46E-16  3.46E-17
Gaia19axp    AT2019brs 58639.471 V    18.93     0.36 9.68E-17  3.20E-17
Gaia19axp    AT2019brs 58646.506 V    18.56     0.27 1.37E-16  3.35E-17
Gaia19axp    AT2019brs 59037.343 V    >19.05    ---- 7.81E-17  2.94E-17
Gaia19axp    AT2019brs 58563.780 B    18.76     0.18 1.78E-16  2.88E-17
Gaia19axp    AT2019brs 58584.883 B    18.47     0.12 2.33E-16  2.64E-17
Gaia19axp    AT2019brs 58591.055 B    18.54     0.14 2.19E-16  2.73E-17
Gaia19axp    AT2019brs 58598.493 B    18.73     0.17 1.82E-16  2.93E-17
Gaia19axp    AT2019brs 58603.742 B    18.07     0.19 3.38E-16  5.89E-17
Gaia19axp    AT2019brs 58605.868 B    18.45     0.13 2.38E-16  2.92E-17
Gaia19axp    AT2019brs 58625.006 B    18.15     0.11 3.12E-16  3.04E-17
Gaia19axp    AT2019brs 58632.845 B    18.28     0.11 2.78E-16  2.78E-17
Gaia19axp    AT2019brs 58639.465 B    18.13     0.09 3.19E-16  2.51E-17
Gaia19axp    AT2019brs 58646.503 B    18.19     0.11 3.02E-16  2.97E-17
Gaia19axp    AT2019brs 59037.338 B    19.42     0.21 9.71E-17  1.90E-17
Gaia19axp    AT2019brs 58563.779 U    18.91     0.13 2.47E-16  2.90E-17
Gaia19axp    AT2019brs 58584.882 U    18.72     0.09 2.94E-16  2.50E-17
Gaia19axp    AT2019brs 58591.054 U    18.59     0.09 3.31E-16  2.76E-17
Gaia19axp    AT2019brs 58598.492 U    18.40     0.10 3.96E-16  3.60E-17
Gaia19axp    AT2019brs 58603.742 U    18.32     0.16 4.24E-16  6.28E-17
Gaia19axp    AT2019brs 58605.866 U    18.47     0.09 3.70E-16  3.03E-17
Gaia19axp    AT2019brs 58625.005 U    18.50     0.09 3.59E-16  2.96E-17
Gaia19axp    AT2019brs 58632.844 U    18.35     0.08 4.12E-16  2.94E-17
Gaia19axp    AT2019brs 58639.464 U    18.38     0.08 4.04E-16  2.89E-17
Gaia19axp    AT2019brs 58646.502 U    18.35     0.09 4.12E-16  3.33E-17
Gaia19axp    AT2019brs 59037.337 U    19.34     0.13 1.66E-16  1.96E-17
Gaia19axp    AT2019brs 58563.777 UVW1 19.00     0.10 4.11E-16  3.85E-17
Gaia19axp    AT2019brs 58584.880 UVW1 18.98     0.10 4.16E-16  3.88E-17
Gaia19axp    AT2019brs 58591.053 UVW1 18.87     0.10 4.61E-16  4.26E-17
Gaia19axp    AT2019brs 58598.489 UVW1 18.74     0.10 5.21E-16  4.75E-17
Gaia19axp    AT2019brs 58603.741 UVW1 18.72     0.17 5.31E-16  8.04E-17
Gaia19axp    AT2019brs 58605.863 UVW1 18.65     0.09 5.65E-16  4.55E-17
Gaia19axp    AT2019brs 58625.003 UVW1 18.80     0.10 4.95E-16  4.54E-17
Gaia19axp    AT2019brs 58632.843 UVW1 18.67     0.09 5.53E-16  4.46E-17
Gaia19axp    AT2019brs 58639.462 UVW1 18.64     0.08 5.70E-16  4.02E-17
Gaia19axp    AT2019brs 58646.501 UVW1 18.70     0.09 5.42E-16  4.38E-17
Gaia19axp    AT2019brs 59037.336 UVW1 20.69     0.21 8.64E-17  1.70E-17
Gaia19axp    AT2019brs 58563.784 UVM2 19.43     0.13 3.65E-16  4.29E-17
Gaia19axp    AT2019brs 58584.889 UVM2 18.93     0.10 5.76E-16  5.25E-17
Gaia19axp    AT2019brs 58591.060 UVM2 18.95     0.09 5.65E-16  4.59E-17
Gaia19axp    AT2019brs 58598.500 UVM2 18.87     0.10 6.12E-16  5.54E-17
Gaia19axp    AT2019brs 58605.876 UVM2 18.89     0.10 6.00E-16  5.45E-17
Gaia19axp    AT2019brs 58625.012 UVM2 18.78     0.10 6.63E-16  5.97E-17
Gaia19axp    AT2019brs 58632.848 UVM2 18.78     0.09 6.63E-16  5.31E-17
Gaia19axp    AT2019brs 58639.472 UVM2 18.84     0.09 6.25E-16  5.03E-17
Gaia19axp    AT2019brs 58646.507 UVM2 18.83     0.09 6.31E-16  5.07E-17
Gaia19axp    AT2019brs 59037.344 UVM2 20.69     0.20 1.14E-16  2.10E-17
Gaia19axp    AT2019brs 58563.780 UVW2 19.39     0.12 4.54E-16  5.10E-17
Gaia19axp    AT2019brs 58584.884 UVW2 19.23     0.10 5.24E-16  4.71E-17
Gaia19axp    AT2019brs 58591.056 UVW2 19.16     0.10 5.57E-16  4.88E-17
Gaia19axp    AT2019brs 58598.494 UVW2 19.07     0.10 6.05E-16  5.65E-17
Gaia19axp    AT2019brs 58603.743 UVW2 19.12     0.14 5.81E-16  7.60E-17
Gaia19axp    AT2019brs 58605.869 UVW2 19.01     0.09 6.42E-16  5.33E-17
Gaia19axp    AT2019brs 58625.007 UVW2 18.94     0.09 6.82E-16  5.55E-17
Gaia19axp    AT2019brs 58632.845 UVW2 19.03     0.09 6.30E-16  5.26E-17
Gaia19axp    AT2019brs 58639.467 UVW2 19.00     0.08 6.49E-16  4.83E-17
Gaia19axp    AT2019brs 58646.503 UVW2 19.02     0.09 6.36E-16  5.30E-17
Gaia19axp    AT2019brs 59037.339 UVW2 20.91     0.32 1.12E-16  3.25E-17
Gaia19bpt    AT2019ehz 58620.749 V    18.41     0.27 1.57E-16  3.88E-17
Gaia19bpt    AT2019ehz 58628.069 V    18.71     0.33 1.19E-16  3.53E-17
Gaia19bpt    AT2019ehz 58633.766 V    >18.28    ---- 9.95E-17  5.98E-17
Gaia19bpt    AT2019ehz 58636.624 V    18.24     0.28 1.84E-16  4.75E-17
Gaia19bpt    AT2019ehz 58639.208 V    18.13     0.24 2.02E-16  4.53E-17
Gaia19bpt    AT2019ehz 58642.058 V    18.30     0.21 1.72E-16  3.41E-17
Gaia19bpt    AT2019ehz 58645.111 V    18.54     0.27 1.39E-16  3.44E-17
Gaia19bpt    AT2019ehz 58669.159 V    >18.78    ---- 6.82E-18  3.80E-17
Gaia19bpt    AT2019ehz 58674.670 V    >18.76    ---- 5.90E-17  3.84E-17
Gaia19bpt    AT2019ehz 58679.986 V    >18.76    ---- 5.39E-17  3.85E-17
Gaia19bpt    AT2019ehz 58684.094 V    >18.28    ---- 1.01E-16  6.02E-17
Gaia19bpt    AT2019ehz 58689.137 V    >18.60    ---- -2.57E-17 4.48E-17
Gaia19bpt    AT2019ehz 58692.127 V    >18.79    ---- 8.03E-18  3.75E-17
Gaia19bpt    AT2019ehz 58694.588 V    >18.54    ---- 6.67E-17  4.73E-17
Gaia19bpt    AT2019ehz 58696.385 V    >18.55    ---- 4.30E-17  4.68E-17
Gaia19bpt    AT2019ehz 58698.766 V    >18.30    ---- 8.58E-17  5.90E-17
Gaia19bpt    AT2019ehz 58699.966 V    >18.69    ---- 3.28E-17  4.13E-17
Gaia19bpt    AT2019ehz 58702.349 V    >18.56    ---- 3.76E-17  4.62E-17
Gaia19bpt    AT2019ehz 58704.609 V    >18.77    ---- -2.68E-17 3.82E-17
Gaia19bpt    AT2019ehz 58620.745 B    18.10     0.12 3.26E-16  3.56E-17
Gaia19bpt    AT2019ehz 58628.067 B    18.30     0.12 2.72E-16  3.12E-17
Gaia19bpt    AT2019ehz 58633.762 B    18.21     0.16 2.95E-16  4.25E-17
Gaia19bpt    AT2019ehz 58636.621 B    18.44     0.17 2.39E-16  3.66E-17
Gaia19bpt    AT2019ehz 58639.141 B    18.40     0.12 2.48E-16  2.68E-17
Gaia19bpt    AT2019ehz 58642.056 B    18.33     0.12 2.65E-16  2.80E-17
Gaia19bpt    AT2019ehz 58645.108 B    18.27     0.12 2.81E-16  3.20E-17
Gaia19bpt    AT2019ehz 58669.157 B    >19.48    ---- 9.24E-17  3.10E-17
Gaia19bpt    AT2019ehz 58674.667 B    >19.57    ---- 8.56E-17  2.86E-17
Gaia19bpt    AT2019ehz 58679.980 B    >19.57    ---- 6.93E-17  2.85E-17
Gaia19bpt    AT2019ehz 58684.091 B    18.71     0.34 1.86E-16  5.82E-17
Gaia19bpt    AT2019ehz 58689.135 B    >19.14    ---- 1.35E-17  4.24E-17
Gaia19bpt    AT2019ehz 58692.123 B    >19.19    ---- 7.25E-17  4.02E-17
Gaia19bpt    AT2019ehz 58694.584 B    >19.30    ---- 7.88E-17  3.65E-17
Gaia19bpt    AT2019ehz 58696.382 B    >19.19    ---- 6.91E-17  4.06E-17
Gaia19bpt    AT2019ehz 58698.763 B    >19.27    ---- 5.28E-17  3.74E-17
Gaia19bpt    AT2019ehz 58699.962 B    >19.32    ---- 3.95E-17  3.57E-17
Gaia19bpt    AT2019ehz 58702.345 B    >19.13    ---- 4.27E-17  4.27E-17
Gaia19bpt    AT2019ehz 58704.605 B    >19.29    ---- 7.97E-17  3.67E-17
Gaia19bpt    AT2019ehz 58620.745 U    17.89     0.07 6.29E-16  4.31E-17
Gaia19bpt    AT2019ehz 58628.067 U    17.99     0.07 5.76E-16  3.97E-17
Gaia19bpt    AT2019ehz 58633.712 U    18.19     0.08 4.77E-16  3.35E-17
Gaia19bpt    AT2019ehz 58636.621 U    18.15     0.10 4.97E-16  4.44E-17
Gaia19bpt    AT2019ehz 58639.140 U    18.26     0.08 4.50E-16  3.17E-17
Gaia19bpt    AT2019ehz 58642.055 U    18.28     0.08 4.41E-16  3.12E-17
Gaia19bpt    AT2019ehz 58645.107 U    18.21     0.08 4.68E-16  3.29E-17
Gaia19bpt    AT2019ehz 58669.156 U    19.20     0.18 1.90E-16  3.17E-17
Gaia19bpt    AT2019ehz 58674.666 U    19.39     0.19 1.59E-16  2.75E-17
Gaia19bpt    AT2019ehz 58679.979 U    19.05     0.15 2.16E-16  3.07E-17
Gaia19bpt    AT2019ehz 58684.090 U    >19.46    ---- 1.37E-16  4.96E-17
Gaia19bpt    AT2019ehz 58689.134 U    19.50     0.32 1.43E-16  4.16E-17
Gaia19bpt    AT2019ehz 58692.122 U    19.81     0.35 1.07E-16  3.48E-17
Gaia19bpt    AT2019ehz 58694.583 U    19.53     0.27 1.40E-16  3.45E-17
Gaia19bpt    AT2019ehz 58696.382 U    >19.82    ---- 1.05E-16  3.55E-17
Gaia19bpt    AT2019ehz 58698.762 U    19.60     0.29 1.30E-16  3.42E-17
Gaia19bpt    AT2019ehz 58699.961 U    19.80     0.33 1.09E-16  3.25E-17
Gaia19bpt    AT2019ehz 58702.344 U    >19.85    ---- 5.67E-17  3.48E-17
Gaia19bpt    AT2019ehz 58704.605 U    19.66     0.29 1.24E-16  3.30E-17
Gaia19bpt    AT2019ehz 58620.743 UVW1 17.75     0.06 1.30E-15  7.24E-17
Gaia19bpt    AT2019ehz 58628.066 UVW1 17.76     0.06 1.29E-15  7.18E-17
Gaia19bpt    AT2019ehz 58633.708 UVW1 18.06     0.06 9.73E-16  5.45E-17
Gaia19bpt    AT2019ehz 58636.620 UVW1 18.11     0.07 9.29E-16  6.07E-17
Gaia19bpt    AT2019ehz 58639.137 UVW1 18.19     0.06 8.62E-16  4.84E-17
Gaia19bpt    AT2019ehz 58642.054 UVW1 18.22     0.06 8.38E-16  4.71E-17
Gaia19bpt    AT2019ehz 58645.105 UVW1 18.24     0.06 8.22E-16  4.62E-17
Gaia19bpt    AT2019ehz 58669.155 UVW1 18.93     0.09 4.37E-16  3.74E-17
Gaia19bpt    AT2019ehz 58674.665 UVW1 18.98     0.09 4.17E-16  3.58E-17
Gaia19bpt    AT2019ehz 58679.976 UVW1 19.17     0.10 3.51E-16  3.37E-17
Gaia19bpt    AT2019ehz 58684.089 UVW1 19.39     0.18 2.87E-16  4.71E-17
Gaia19bpt    AT2019ehz 58689.133 UVW1 19.29     0.14 3.13E-16  3.92E-17
Gaia19bpt    AT2019ehz 58692.120 UVW1 19.52     0.13 2.55E-16  2.99E-17
Gaia19bpt    AT2019ehz 58694.581 UVW1 19.60     0.17 2.36E-16  3.69E-17
Gaia19bpt    AT2019ehz 58696.380 UVW1 19.56     0.15 2.45E-16  3.35E-17
Gaia19bpt    AT2019ehz 58698.761 UVW1 19.64     0.14 2.27E-16  2.90E-17
Gaia19bpt    AT2019ehz 58699.959 UVW1 19.50     0.14 2.58E-16  3.26E-17
Gaia19bpt    AT2019ehz 58702.342 UVW1 19.74     0.15 2.08E-16  2.87E-17
Gaia19bpt    AT2019ehz 58704.603 UVW1 19.79     0.15 1.98E-16  2.75E-17
Gaia19bpt    AT2019ehz 58620.750 UVM2 17.71     0.05 1.77E-15  8.20E-17
Gaia19bpt    AT2019ehz 58628.069 UVM2 17.75     0.05 1.71E-15  7.90E-17
Gaia19bpt    AT2019ehz 58636.624 UVM2 18.04     0.06 1.31E-15  7.26E-17
Gaia19bpt    AT2019ehz 58639.209 UVM2 18.10     0.06 1.23E-15  6.87E-17
Gaia19bpt    AT2019ehz 58642.059 UVM2 18.09     0.05 1.25E-15  5.78E-17
Gaia19bpt    AT2019ehz 58645.112 UVM2 18.16     0.06 1.17E-15  6.50E-17
Gaia19bpt    AT2019ehz 58669.159 UVM2 19.08     0.09 5.04E-16  4.27E-17
Gaia19bpt    AT2019ehz 58674.671 UVM2 18.98     0.08 5.48E-16  4.12E-17
Gaia19bpt    AT2019ehz 58679.987 UVM2 18.95     0.08 5.69E-16  4.28E-17
Gaia19bpt    AT2019ehz 58684.094 UVM2 19.23     0.11 4.38E-16  4.54E-17
Gaia19bpt    AT2019ehz 58689.137 UVM2 19.28     0.09 4.17E-16  3.56E-17
Gaia19bpt    AT2019ehz 58692.128 UVM2 19.49     0.09 3.45E-16  2.97E-17
Gaia19bpt    AT2019ehz 58694.589 UVM2 19.34     0.09 3.94E-16  3.37E-17
Gaia19bpt    AT2019ehz 58696.386 UVM2 19.38     0.09 3.83E-16  3.28E-17
Gaia19bpt    AT2019ehz 58698.766 UVM2 19.49     0.11 3.45E-16  3.61E-17
Gaia19bpt    AT2019ehz 58699.967 UVM2 19.62     0.09 3.05E-16  2.64E-17
Gaia19bpt    AT2019ehz 58702.350 UVM2 19.50     0.09 3.42E-16  2.94E-17
Gaia19bpt    AT2019ehz 58704.610 UVM2 19.67     0.09 2.91E-16  2.52E-17
Gaia19bpt    AT2019ehz 58620.746 UVW2 17.73     0.05 2.09E-15  9.60E-17
Gaia19bpt    AT2019ehz 58628.067 UVW2 17.83     0.05 1.90E-15  8.76E-17
Gaia19bpt    AT2019ehz 58633.763 UVW2 17.97     0.06 1.67E-15  9.24E-17
Gaia19bpt    AT2019ehz 58636.622 UVW2 18.09     0.06 1.50E-15  8.27E-17
Gaia19bpt    AT2019ehz 58639.142 UVW2 18.18     0.06 1.38E-15  7.62E-17
Gaia19bpt    AT2019ehz 58642.056 UVW2 18.17     0.05 1.39E-15  6.41E-17
Gaia19bpt    AT2019ehz 58645.108 UVW2 18.19     0.05 1.36E-15  6.29E-17
Gaia19bpt    AT2019ehz 58669.157 UVW2 19.02     0.08 6.37E-16  4.73E-17
Gaia19bpt    AT2019ehz 58674.668 UVW2 19.02     0.08 6.37E-16  4.73E-17
Gaia19bpt    AT2019ehz 58679.981 UVW2 18.94     0.08 6.86E-16  5.09E-17
Gaia19bpt    AT2019ehz 58684.091 UVW2 19.23     0.11 5.24E-16  5.36E-17
Gaia19bpt    AT2019ehz 58689.135 UVW2 19.31     0.09 4.86E-16  4.08E-17
Gaia19bpt    AT2019ehz 58692.124 UVW2 19.29     0.08 4.95E-16  3.70E-17
Gaia19bpt    AT2019ehz 58694.585 UVW2 19.47     0.10 4.19E-16  3.91E-17
Gaia19bpt    AT2019ehz 58696.383 UVW2 19.46     0.09 4.23E-16  3.56E-17
Gaia19bpt    AT2019ehz 58698.763 UVW2 19.47     0.10 4.19E-16  3.91E-17
Gaia19bpt    AT2019ehz 58699.963 UVW2 19.43     0.09 4.35E-16  3.66E-17
Gaia19bpt    AT2019ehz 58702.346 UVW2 19.61     0.09 3.67E-16  3.10E-17
Gaia19bpt    AT2019ehz 58704.606 UVW2 19.58     0.09 3.78E-16  3.19E-17
Gaia19bpt    AT2019ehz 58716.296 UVW2 19.76     0.06 3.22E-16  1.83E-17
Gaia19bpt    AT2019ehz 58718.022 UVW2 19.76     0.06 3.22E-16  1.83E-17
Gaia19bpt    AT2019ehz 58721.412 UVW2 20.18     0.31 2.19E-16  6.21E-17
iPTF15af     ----      57049.204 V    >18.56    ---- 2.08E-17  4.63E-17
iPTF15af     ----      57053.527 V    >18.64    ---- 4.29E-17  4.29E-17
iPTF15af     ----      57059.779 V    >18.27    ---- 1.25E-16  6.05E-17
iPTF15af     ----      57064.318 V    >18.43    ---- -7.69E-17 5.24E-17
iPTF15af     ----      57069.574 V    >18.70    ---- 4.26E-17  4.06E-17
iPTF15af     ----      57074.158 V    >18.48    ---- 2.93E-17  4.99E-17
iPTF15af     ----      57075.497 V    >18.36    ---- -3.89E-18 5.58E-17
iPTF15af     ----      57079.150 V    >18.49    ---- -6.13E-18 4.95E-17
iPTF15af     ----      57089.336 V    >18.66    ---- 3.81E-17  4.23E-17
iPTF15af     ----      57099.653 V    >18.71    ---- -3.46E-17 4.06E-17
iPTF15af     ----      57108.632 V    >18.70    ---- -1.33E-17 4.07E-17
iPTF15af     ----      57168.309 V    >18.51    ---- 1.06E-17  4.87E-17
iPTF15af     ----      57177.433 V    >17.80    ---- -2.44E-17 9.30E-17
iPTF15af     ----      57185.344 V    >18.11    ---- -7.96E-17 7.00E-17
iPTF15af     ----      57049.201 B    >19.39    ---- 2.35E-17  3.37E-17
iPTF15af     ----      57053.521 B    >19.48    ---- 2.60E-17  3.10E-17
iPTF15af     ----      57059.777 B    >19.10    ---- 1.12E-16  4.38E-17
iPTF15af     ----      57064.315 B    >19.28    ---- 3.56E-17  3.73E-17
iPTF15af     ----      57069.568 B    >19.56    ---- 3.24E-17  2.88E-17
iPTF15af     ----      57074.156 B    >19.37    ---- -4.34E-18 3.43E-17
iPTF15af     ----      57075.492 B    >19.18    ---- 2.11E-17  4.09E-17
iPTF15af     ----      57079.148 B    >19.37    ---- -2.17E-17 3.43E-17
iPTF15af     ----      57089.335 B    >19.50    ---- 2.12E-17  3.03E-17
iPTF15af     ----      57099.648 B    >19.49    ---- -3.08E-18 3.07E-17
iPTF15af     ----      57108.627 B    >19.44    ---- 4.58E-17  3.22E-17
iPTF15af     ----      57168.307 B    >19.24    ---- 4.30E-17  3.86E-17
iPTF15af     ----      57177.428 B    >18.66    ---- -2.02E-17 6.56E-17
iPTF15af     ----      57185.338 B    >18.89    ---- 2.71E-17  5.34E-17
iPTF15af     ----      57049.200 U    >20.18    ---- 7.12E-17  2.55E-17
iPTF15af     ----      57053.520 U    19.86     0.27 1.03E-16  2.58E-17
iPTF15af     ----      57059.777 U    19.50     0.27 1.43E-16  3.51E-17
iPTF15af     ----      57064.315 U    19.56     0.24 1.35E-16  3.01E-17
iPTF15af     ----      57069.567 U    19.59     0.21 1.31E-16  2.59E-17
iPTF15af     ----      57074.155 U    19.58     0.26 1.33E-16  3.17E-17
iPTF15af     ----      57075.491 U    19.35     0.25 1.65E-16  3.84E-17
iPTF15af     ----      57079.147 U    19.38     0.21 1.60E-16  3.13E-17
iPTF15af     ----      57089.334 U    19.58     0.21 1.33E-16  2.61E-17
iPTF15af     ----      57099.647 U    19.91     0.28 9.79E-17  2.51E-17
iPTF15af     ----      57108.626 U    >20.24    ---- 6.32E-17  2.42E-17
iPTF15af     ----      57168.307 U    >20.04    ---- 4.06E-17  2.90E-17
iPTF15af     ----      57177.427 U    >19.50    ---- -5.20E-17 4.79E-17
iPTF15af     ----      57185.337 U    >19.63    ---- 7.39E-17  4.22E-17
iPTF15af     ----      57049.199 UVW1 19.26     0.10 3.22E-16  2.84E-17
iPTF15af     ----      57053.517 UVW1 19.08     0.09 3.80E-16  2.95E-17
iPTF15af     ----      57059.775 UVW1 18.90     0.10 4.48E-16  4.30E-17
iPTF15af     ----      57064.314 UVW1 19.08     0.09 3.80E-16  2.95E-17
iPTF15af     ----      57069.564 UVW1 19.10     0.09 3.73E-16  2.90E-17
iPTF15af     ----      57074.154 UVW1 19.21     0.11 3.38E-16  3.30E-17
iPTF15af     ----      57075.488 UVW1 19.24     0.12 3.29E-16  3.53E-17
iPTF15af     ----      57079.147 UVW1 19.23     0.11 3.32E-16  3.24E-17
iPTF15af     ----      57089.334 UVW1 19.24     0.10 3.29E-16  2.89E-17
iPTF15af     ----      57099.644 UVW1 19.51     0.11 2.57E-16  2.55E-17
iPTF15af     ----      57108.624 UVW1 19.52     0.12 2.54E-16  2.78E-17
iPTF15af     ----      57168.306 UVW1 20.00     0.15 1.63E-16  2.20E-17
iPTF15af     ----      57177.425 UVW1 >20.53    ---- 7.53E-17  3.32E-17
iPTF15af     ----      57185.334 UVW1 20.43     0.27 1.10E-16  2.76E-17
iPTF15af     ----      57049.205 UVM2 18.86     0.06 6.13E-16  3.43E-17
iPTF15af     ----      57053.528 UVM2 18.83     0.06 6.30E-16  3.53E-17
iPTF15af     ----      57059.780 UVM2 18.75     0.07 6.79E-16  4.43E-17
iPTF15af     ----      57064.318 UVM2 18.82     0.07 6.36E-16  4.15E-17
iPTF15af     ----      57069.575 UVM2 18.82     0.06 6.36E-16  3.56E-17
iPTF15af     ----      57074.158 UVM2 18.93     0.07 5.79E-16  3.79E-17
iPTF15af     ----      57075.498 UVM2 18.86     0.08 6.13E-16  4.58E-17
iPTF15af     ----      57079.150 UVM2 18.91     0.07 5.90E-16  3.86E-17
iPTF15af     ----      57089.336 UVM2 19.09     0.07 4.99E-16  3.27E-17
iPTF15af     ----      57099.654 UVM2 19.25     0.07 4.29E-16  2.83E-17
iPTF15af     ----      57108.632 UVM2 19.31     0.07 4.05E-16  2.68E-17
iPTF15af     ----      57168.309 UVM2 20.14     0.10 1.89E-16  1.66E-17
iPTF15af     ----      57177.433 UVM2 20.09     0.16 1.98E-16  2.87E-17
iPTF15af     ----      57185.345 UVM2 20.09     0.12 1.98E-16  2.11E-17
iPTF15af     ----      57049.202 UVW2 18.61     0.06 9.29E-16  5.15E-17
iPTF15af     ----      57053.522 UVW2 18.58     0.05 9.55E-16  4.41E-17
iPTF15af     ----      57059.777 UVW2 18.53     0.07 1.00E-15  6.46E-17
iPTF15af     ----      57064.316 UVW2 18.54     0.07 9.91E-16  6.40E-17
iPTF15af     ----      57069.569 UVW2 18.56     0.05 9.73E-16  4.49E-17
iPTF15af     ----      57074.156 UVW2 18.74     0.07 8.23E-16  5.33E-17
iPTF15af     ----      57075.493 UVW2 18.71     0.07 8.47E-16  5.48E-17
iPTF15af     ----      57079.148 UVW2 18.78     0.07 7.93E-16  5.13E-17
iPTF15af     ----      57089.335 UVW2 18.79     0.06 7.86E-16  4.36E-17
iPTF15af     ----      57099.648 UVW2 18.98     0.06 6.59E-16  3.66E-17
iPTF15af     ----      57108.628 UVW2 19.19     0.07 5.42E-16  3.52E-17
iPTF15af     ----      57168.307 UVW2 19.99     0.09 2.59E-16  2.19E-17
iPTF15af     ----      57177.429 UVW2 20.16     0.17 2.23E-16  3.56E-17
iPTF15af     ----      57185.339 UVW2 19.91     0.10 2.79E-16  2.62E-17
iPTF16axa    ----      57551.236 V    >18.33    ---- -6.62E-16 5.72E-17
iPTF16axa    ----      57556.828 V    >18.36    ---- -7.09E-16 5.56E-17
iPTF16axa    ----      57571.637 V    >18.30    ---- -6.21E-16 5.88E-17
iPTF16axa    ----      57576.488 V    >18.30    ---- -6.20E-16 5.89E-17
iPTF16axa    ----      57585.942 V    >18.10    ---- -5.85E-16 7.07E-17
iPTF16axa    ----      57587.593 V    >18.44    ---- -6.31E-16 5.18E-17
iPTF16axa    ----      57592.586 V    >18.11    ---- -5.79E-16 7.04E-17
iPTF16axa    ----      57594.436 V    >18.47    ---- -6.67E-16 5.05E-17
iPTF16axa    ----      57599.099 V    >18.41    ---- -6.25E-16 5.31E-17
iPTF16axa    ----      57608.002 V    >18.47    ---- -6.52E-16 5.04E-17
iPTF16axa    ----      57613.247 V    >18.48    ---- -6.51E-16 5.00E-17
iPTF16axa    ----      57620.546 V    >18.45    ---- -6.36E-16 5.15E-17
iPTF16axa    ----      57551.233 B    >19.12    ---- -4.17E-16 4.29E-17
iPTF16axa    ----      57556.824 B    >19.14    ---- -4.43E-16 4.23E-17
iPTF16axa    ----      57571.634 B    >19.12    ---- -4.31E-16 4.29E-17
iPTF16axa    ----      57576.485 B    >19.13    ---- -4.51E-16 4.26E-17
iPTF16axa    ----      57585.937 B    >19.11    ---- -4.61E-16 4.36E-17
iPTF16axa    ----      57587.589 B    >19.27    ---- -4.51E-16 3.76E-17
iPTF16axa    ----      57592.583 B    >18.99    ---- -4.62E-16 4.86E-17
iPTF16axa    ----      57594.427 B    >19.28    ---- -4.41E-16 3.71E-17
iPTF16axa    ----      57599.095 B    >19.25    ---- -4.55E-16 3.82E-17
iPTF16axa    ----      57608.000 B    >19.27    ---- -4.60E-16 3.74E-17
iPTF16axa    ----      57613.240 B    >19.30    ---- -4.60E-16 3.66E-17
iPTF16axa    ----      57620.541 B    >19.23    ---- -4.46E-16 3.88E-17
iPTF16axa    ----      57551.232 U    >19.93    ---- -7.42E-17 3.21E-17
iPTF16axa    ----      57556.823 U    >19.94    ---- -8.93E-17 3.20E-17
iPTF16axa    ----      57561.459 U    >17.86    ---- -1.92E-17 2.17E-16
iPTF16axa    ----      57571.633 U    >20.06    ---- -1.67E-16 2.86E-17
iPTF16axa    ----      57576.485 U    >20.08    ---- -1.81E-16 2.79E-17
iPTF16axa    ----      57585.936 U    >19.97    ---- -1.53E-16 3.09E-17
iPTF16axa    ----      57587.588 U    >20.31    ---- -1.61E-16 2.26E-17
iPTF16axa    ----      57592.583 U    >19.93    ---- -2.24E-16 3.23E-17
iPTF16axa    ----      57594.426 U    >20.34    ---- -1.68E-16 2.20E-17
iPTF16axa    ----      57599.094 U    >20.32    ---- -1.97E-16 2.24E-17
iPTF16axa    ----      57607.999 U    >20.33    ---- -2.03E-16 2.23E-17
iPTF16axa    ----      57613.239 U    >20.42    ---- -1.97E-16 2.05E-17
iPTF16axa    ----      57620.541 U    >20.25    ---- -1.90E-16 2.39E-17
iPTF16axa    ----      57551.230 UVW1 19.48     0.15 2.64E-16  3.53E-17
iPTF16axa    ----      57556.821 UVW1 19.73     0.17 2.10E-16  3.33E-17
iPTF16axa    ----      57561.392 UVW1 20.05     0.26 1.55E-16  3.76E-17
iPTF16axa    ----      57571.631 UVW1 20.25     0.25 1.29E-16  2.97E-17
iPTF16axa    ----      57576.483 UVW1 >20.79    ---- 3.30E-17  2.64E-17
iPTF16axa    ----      57585.934 UVW1 20.41     0.35 1.12E-16  3.58E-17
iPTF16axa    ----      57587.586 UVW1 >21.08    ---- 4.57E-17  2.01E-17
iPTF16axa    ----      57592.581 UVW1 >20.26    ---- 8.68E-17  4.27E-17
iPTF16axa    ----      57594.422 UVW1 >21.20    ---- 1.65E-17  1.80E-17
iPTF16axa    ----      57599.093 UVW1 >20.94    ---- 5.62E-17  2.28E-17
iPTF16axa    ----      57607.998 UVW1 >21.13    ---- 1.77E-17  1.93E-17
iPTF16axa    ----      57613.236 UVW1 >21.22    ---- 2.39E-17  1.77E-17
iPTF16axa    ----      57620.539 UVW1 >21.15    ---- -6.28E-18 1.89E-17
iPTF16axa    ----      57551.237 UVM2 19.07     0.08 5.05E-16  3.83E-17
iPTF16axa    ----      57556.828 UVM2 19.39     0.10 3.79E-16  3.46E-17
iPTF16axa    ----      57571.638 UVM2 19.98     0.14 2.19E-16  2.84E-17
iPTF16axa    ----      57576.488 UVM2 20.08     0.16 1.99E-16  2.93E-17
iPTF16axa    ----      57587.594 UVM2 20.20     0.17 1.79E-16  2.73E-17
iPTF16axa    ----      57592.587 UVM2 >20.47    ---- 1.08E-16  4.66E-17
iPTF16axa    ----      57594.437 UVM2 20.13     0.15 1.92E-16  2.60E-17
iPTF16axa    ----      57599.100 UVM2 20.26     0.24 1.70E-16  3.79E-17
iPTF16axa    ----      57608.002 UVM2 21.12     0.29 7.67E-17  2.01E-17
iPTF16axa    ----      57613.248 UVM2 20.88     0.24 9.57E-17  2.07E-17
iPTF16axa    ----      57620.547 UVM2 21.30     0.36 6.51E-17  2.15E-17
iPTF16axa    ----      57546.190 UVW2 18.81     0.06 7.73E-16  4.50E-17
iPTF16axa    ----      57551.233 UVW2 18.77     0.07 7.96E-16  5.40E-17
iPTF16axa    ----      57556.824 UVW2 19.06     0.07 6.11E-16  4.21E-17
iPTF16axa    ----      57571.634 UVW2 19.70     0.11 3.40E-16  3.53E-17
iPTF16axa    ----      57576.486 UVW2 19.81     0.12 3.06E-16  3.22E-17
iPTF16axa    ----      57585.938 UVW2 19.70     0.14 3.40E-16  4.23E-17
iPTF16axa    ----      57587.590 UVW2 19.79     0.09 3.12E-16  2.63E-17
iPTF16axa    ----      57592.584 UVW2 20.02     0.19 2.52E-16  4.36E-17
iPTF16axa    ----      57594.429 UVW2 19.62     0.08 3.65E-16  2.64E-17
iPTF16axa    ----      57599.096 UVW2 19.89     0.10 2.84E-16  2.72E-17
iPTF16axa    ----      57608.000 UVW2 20.13     0.10 2.29E-16  2.02E-17
iPTF16axa    ----      57613.242 UVW2 20.22     0.10 2.09E-16  1.88E-17
iPTF16axa    ----      57620.542 UVW2 20.31     0.11 1.94E-16  1.98E-17
iPTF16fnl    AT2016fnl 57630.868 V    16.99     0.26 5.79E-16  1.37E-16
iPTF16fnl    AT2016fnl 57635.251 V    >17.47    ---- 3.50E-16  1.27E-16
iPTF16fnl    AT2016fnl 57636.593 V    >17.57    ---- 1.18E-16  1.16E-16
iPTF16fnl    AT2016fnl 57638.319 V    >17.35    ---- 2.06E-16  1.42E-16
iPTF16fnl    AT2016fnl 57639.452 V    >17.61    ---- 2.95E-17  1.12E-16
iPTF16fnl    AT2016fnl 57640.118 V    >17.59    ---- 7.51E-17  1.14E-16
iPTF16fnl    AT2016fnl 57642.576 V    >17.01    ---- 3.16E-16  1.94E-16
iPTF16fnl    AT2016fnl 57643.571 V    >17.52    ---- 2.19E-16  1.20E-16
iPTF16fnl    AT2016fnl 57645.820 V    >17.53    ---- 2.01E-16  1.20E-16
iPTF16fnl    AT2016fnl 57648.688 V    >17.05    ---- 2.24E-16  1.87E-16
iPTF16fnl    AT2016fnl 57651.407 V    >17.55    ---- 1.55E-16  1.17E-16
iPTF16fnl    AT2016fnl 57655.393 V    >17.29    ---- -1.99E-17 1.49E-16
iPTF16fnl    AT2016fnl 57655.452 V    >17.09    ---- -3.40E-16 1.80E-16
iPTF16fnl    AT2016fnl 57657.512 V    >17.41    ---- 6.62E-17  1.34E-16
iPTF16fnl    AT2016fnl 57660.375 V    >17.61    ---- 2.65E-17  1.11E-16
iPTF16fnl    AT2016fnl 57663.635 V    >17.58    ---- -2.86E-16 1.14E-16
iPTF16fnl    AT2016fnl 57667.553 V    >17.62    ---- 5.45E-18  1.10E-16
iPTF16fnl    AT2016fnl 57676.134 V    >17.45    ---- -2.28E-17 1.29E-16
iPTF16fnl    AT2016fnl 57679.577 V    >17.76    ---- -2.81E-16 9.69E-17
iPTF16fnl    AT2016fnl 57683.100 V    >17.51    ---- -1.41E-16 1.22E-16
iPTF16fnl    AT2016fnl 57687.827 V    >17.70    ---- -1.63E-16 1.02E-16
iPTF16fnl    AT2016fnl 57691.869 V    >17.54    ---- -2.01E-16 1.19E-16
iPTF16fnl    AT2016fnl 57630.818 B    16.66     0.12 1.24E-15  1.41E-16
iPTF16fnl    AT2016fnl 57635.246 B    16.82     0.14 1.06E-15  1.34E-16
iPTF16fnl    AT2016fnl 57636.589 B    17.11     0.17 8.12E-16  1.24E-16
iPTF16fnl    AT2016fnl 57638.314 B    16.89     0.14 1.00E-15  1.31E-16
iPTF16fnl    AT2016fnl 57639.448 B    17.15     0.17 7.85E-16  1.23E-16
iPTF16fnl    AT2016fnl 57640.115 B    17.22     0.18 7.34E-16  1.21E-16
iPTF16fnl    AT2016fnl 57642.574 B    17.50     0.30 5.70E-16  1.57E-16
iPTF16fnl    AT2016fnl 57643.567 B    17.50     0.22 5.67E-16  1.15E-16
iPTF16fnl    AT2016fnl 57645.816 B    17.92     0.30 3.86E-16  1.08E-16
iPTF16fnl    AT2016fnl 57648.686 B    17.86     0.29 4.08E-16  1.08E-16
iPTF16fnl    AT2016fnl 57651.403 B    17.93     0.30 3.84E-16  1.07E-16
iPTF16fnl    AT2016fnl 57655.389 B    >18.00    ---- 2.73E-16  1.21E-16
iPTF16fnl    AT2016fnl 57655.450 B    >17.68    ---- 3.08E-16  1.62E-16
iPTF16fnl    AT2016fnl 57657.506 B    18.13     0.36 3.18E-16  1.05E-16
iPTF16fnl    AT2016fnl 57660.370 B    >18.20    ---- 1.93E-16  1.00E-16
iPTF16fnl    AT2016fnl 57663.631 B    17.89     0.30 3.97E-16  1.08E-16
iPTF16fnl    AT2016fnl 57667.549 B    >18.21    ---- 1.72E-16  9.94E-17
iPTF16fnl    AT2016fnl 57671.604 B    18.00     0.32 3.58E-16  1.07E-16
iPTF16fnl    AT2016fnl 57676.132 B    >18.01    ---- 2.26E-16  1.19E-16
iPTF16fnl    AT2016fnl 57679.572 B    >18.22    ---- 1.49E-16  9.85E-17
iPTF16fnl    AT2016fnl 57683.094 B    >18.20    ---- 2.08E-16  1.01E-16
iPTF16fnl    AT2016fnl 57687.822 B    >18.22    ---- 1.47E-16  9.85E-17
iPTF16fnl    AT2016fnl 57691.863 B    >18.07    ---- 1.09E-16  1.14E-16
iPTF16fnl    AT2016fnl 57630.817 U    16.49     0.06 2.30E-15  1.23E-16
iPTF16fnl    AT2016fnl 57635.245 U    16.77     0.08 1.76E-15  1.29E-16
iPTF16fnl    AT2016fnl 57636.589 U    16.74     0.06 1.82E-15  1.06E-16
iPTF16fnl    AT2016fnl 57638.313 U    16.87     0.07 1.61E-15  9.80E-17
iPTF16fnl    AT2016fnl 57639.447 U    17.04     0.07 1.38E-15  8.95E-17
iPTF16fnl    AT2016fnl 57640.115 U    16.99     0.07 1.45E-15  9.19E-17
iPTF16fnl    AT2016fnl 57642.573 U    17.38     0.14 1.01E-15  1.32E-16
iPTF16fnl    AT2016fnl 57643.566 U    17.44     0.10 9.52E-16  9.21E-17
iPTF16fnl    AT2016fnl 57645.816 U    17.60     0.11 8.27E-16  8.64E-17
iPTF16fnl    AT2016fnl 57648.685 U    17.64     0.12 7.93E-16  8.49E-17
iPTF16fnl    AT2016fnl 57651.402 U    18.12     0.15 5.12E-16  7.21E-17
iPTF16fnl    AT2016fnl 57655.388 U    18.42     0.26 3.88E-16  9.26E-17
iPTF16fnl    AT2016fnl 57655.449 U    17.92     0.24 6.16E-16  1.38E-16
iPTF16fnl    AT2016fnl 57657.505 U    18.38     0.22 4.01E-16  8.02E-17
iPTF16fnl    AT2016fnl 57660.369 U    18.21     0.16 4.69E-16  7.01E-17
iPTF16fnl    AT2016fnl 57663.631 U    >19.10    ---- 2.03E-16  6.94E-17
iPTF16fnl    AT2016fnl 57667.548 U    18.70     0.27 2.98E-16  7.46E-17
iPTF16fnl    AT2016fnl 57671.603 U    18.62     0.26 3.23E-16  7.59E-17
iPTF16fnl    AT2016fnl 57676.132 U    >18.96    ---- 1.69E-16  7.86E-17
iPTF16fnl    AT2016fnl 57679.571 U    >19.11    ---- 1.91E-16  6.87E-17
iPTF16fnl    AT2016fnl 57683.093 U    19.06     0.36 2.14E-16  7.00E-17
iPTF16fnl    AT2016fnl 57687.821 U    >19.12    ---- 1.69E-16  6.75E-17
iPTF16fnl    AT2016fnl 57691.862 U    >19.01    ---- 1.14E-16  7.51E-17
iPTF16fnl    AT2016fnl 57712.741 U    >19.62    ---- 9.26E-17  4.27E-17
iPTF16fnl    AT2016fnl 57716.720 U    >19.41    ---- 7.18E-17  5.21E-17
iPTF16fnl    AT2016fnl 57720.035 U    >19.68    ---- 3.13E-17  4.05E-17
iPTF16fnl    AT2016fnl 57724.708 U    >19.66    ---- 5.14E-17  4.12E-17
iPTF16fnl    AT2016fnl 57728.087 U    >19.61    ---- 1.03E-16  4.31E-17
iPTF16fnl    AT2016fnl 57732.399 U    >19.44    ---- 4.13E-17  5.07E-17
iPTF16fnl    AT2016fnl 57630.815 UVW1 16.37     0.05 4.63E-15  1.98E-16
iPTF16fnl    AT2016fnl 57635.243 UVW1 16.51     0.06 4.05E-15  2.18E-16
iPTF16fnl    AT2016fnl 57636.587 UVW1 16.61     0.06 3.69E-15  2.02E-16
iPTF16fnl    AT2016fnl 57638.311 UVW1 16.80     0.06 3.11E-15  1.77E-16
iPTF16fnl    AT2016fnl 57639.445 UVW1 16.82     0.06 3.05E-15  1.74E-16
iPTF16fnl    AT2016fnl 57640.113 UVW1 16.92     0.06 2.80E-15  1.63E-16
iPTF16fnl    AT2016fnl 57642.572 UVW1 17.09     0.09 2.37E-15  1.94E-16
iPTF16fnl    AT2016fnl 57643.564 UVW1 17.17     0.07 2.22E-15  1.39E-16
iPTF16fnl    AT2016fnl 57645.814 UVW1 17.33     0.07 1.91E-15  1.26E-16
iPTF16fnl    AT2016fnl 57648.684 UVW1 17.55     0.09 1.56E-15  1.29E-16
iPTF16fnl    AT2016fnl 57651.400 UVW1 17.77     0.10 1.28E-15  1.16E-16
iPTF16fnl    AT2016fnl 57655.386 UVW1 18.01     0.14 1.02E-15  1.27E-16
iPTF16fnl    AT2016fnl 57655.448 UVW1 17.82     0.14 1.21E-15  1.54E-16
iPTF16fnl    AT2016fnl 57657.502 UVW1 18.11     0.13 9.26E-16  1.10E-16
iPTF16fnl    AT2016fnl 57660.367 UVW1 18.21     0.14 8.49E-16  1.06E-16
iPTF16fnl    AT2016fnl 57663.629 UVW1 18.31     0.14 7.77E-16  1.02E-16
iPTF16fnl    AT2016fnl 57667.547 UVW1 18.41     0.15 7.08E-16  9.89E-17
iPTF16fnl    AT2016fnl 57671.601 UVW1 18.62     0.17 5.82E-16  9.27E-17
iPTF16fnl    AT2016fnl 57676.131 UVW1 18.85     0.22 4.69E-16  9.39E-17
iPTF16fnl    AT2016fnl 57679.568 UVW1 18.73     0.19 5.24E-16  8.99E-17
iPTF16fnl    AT2016fnl 57683.090 UVW1 18.81     0.21 4.87E-16  9.49E-17
iPTF16fnl    AT2016fnl 57687.819 UVW1 19.17     0.27 3.52E-16  8.76E-17
iPTF16fnl    AT2016fnl 57691.859 UVW1 18.94     0.23 4.34E-16  9.19E-17
iPTF16fnl    AT2016fnl 57712.739 UVW1 18.98     0.22 4.17E-16  8.50E-17
iPTF16fnl    AT2016fnl 57716.716 UVW1 >19.62    ---- 2.22E-16  7.69E-17
iPTF16fnl    AT2016fnl 57720.034 UVW1 19.45     0.32 2.70E-16  7.88E-17
iPTF16fnl    AT2016fnl 57724.707 UVW1 19.45     0.32 2.70E-16  7.88E-17
iPTF16fnl    AT2016fnl 57728.085 UVW1 19.32     0.29 3.06E-16  8.02E-17
iPTF16fnl    AT2016fnl 57732.396 UVW1 >19.59    ---- 1.83E-16  7.92E-17
iPTF16fnl    AT2016fnl 57630.869 UVM2 16.22     0.05 7.03E-15  3.48E-16
iPTF16fnl    AT2016fnl 57635.252 UVM2 16.40     0.04 5.95E-15  2.44E-16
iPTF16fnl    AT2016fnl 57636.594 UVM2 16.46     0.04 5.61E-15  2.32E-16
iPTF16fnl    AT2016fnl 57638.320 UVM2 16.58     0.06 5.03E-15  2.59E-16
iPTF16fnl    AT2016fnl 57639.453 UVM2 16.70     0.05 4.51E-15  1.94E-16
iPTF16fnl    AT2016fnl 57640.119 UVM2 16.72     0.05 4.42E-15  1.90E-16
iPTF16fnl    AT2016fnl 57642.577 UVM2 16.90     0.07 3.75E-15  2.40E-16
iPTF16fnl    AT2016fnl 57643.571 UVM2 17.07     0.06 3.22E-15  1.81E-16
iPTF16fnl    AT2016fnl 57645.821 UVM2 17.19     0.06 2.87E-15  1.66E-16
iPTF16fnl    AT2016fnl 57648.689 UVM2 17.35     0.09 2.47E-15  1.98E-16
iPTF16fnl    AT2016fnl 57651.408 UVM2 17.67     0.07 1.84E-15  1.25E-16
iPTF16fnl    AT2016fnl 57655.393 UVM2 17.89     0.10 1.51E-15  1.42E-16
iPTF16fnl    AT2016fnl 57655.452 UVM2 17.89     0.12 1.51E-15  1.73E-16
iPTF16fnl    AT2016fnl 57657.513 UVM2 18.04     0.10 1.31E-15  1.18E-16
iPTF16fnl    AT2016fnl 57660.376 UVM2 18.20     0.11 1.13E-15  1.10E-16
iPTF16fnl    AT2016fnl 57663.636 UVM2 18.23     0.11 1.10E-15  1.09E-16
iPTF16fnl    AT2016fnl 57667.554 UVM2 18.44     0.12 9.06E-16  1.01E-16
iPTF16fnl    AT2016fnl 57676.134 UVM2 18.67     0.21 7.36E-16  1.44E-16
iPTF16fnl    AT2016fnl 57679.578 UVM2 18.83     0.17 6.34E-16  9.70E-17
iPTF16fnl    AT2016fnl 57683.101 UVM2 18.84     0.17 6.25E-16  9.66E-17
iPTF16fnl    AT2016fnl 57687.827 UVM2 19.12     0.20 4.83E-16  9.05E-17
iPTF16fnl    AT2016fnl 57691.870 UVM2 19.05     0.21 5.16E-16  9.76E-17
iPTF16fnl    AT2016fnl 57712.737 UVM2 19.60     0.31 3.12E-16  8.78E-17
iPTF16fnl    AT2016fnl 57716.711 UVM2 19.64     0.33 2.99E-16  9.13E-17
iPTF16fnl    AT2016fnl 57720.032 UVM2 19.42     0.27 3.67E-16  9.04E-17
iPTF16fnl    AT2016fnl 57724.706 UVM2 19.44     0.27 3.60E-16  9.00E-17
iPTF16fnl    AT2016fnl 57728.082 UVM2 19.62     0.31 3.05E-16  8.76E-17
iPTF16fnl    AT2016fnl 57732.392 UVM2 19.44     0.29 3.60E-16  9.46E-17
iPTF16fnl    AT2016fnl 57630.819 UVW2 15.86     0.04 1.16E-14  4.44E-16
iPTF16fnl    AT2016fnl 57635.247 UVW2 16.11     0.04 9.24E-15  3.57E-16
iPTF16fnl    AT2016fnl 57636.590 UVW2 16.14     0.04 8.98E-15  3.48E-16
iPTF16fnl    AT2016fnl 57638.315 UVW2 16.29     0.04 7.85E-15  3.07E-16
iPTF16fnl    AT2016fnl 57639.449 UVW2 16.41     0.04 7.06E-15  2.78E-16
iPTF16fnl    AT2016fnl 57640.116 UVW2 16.38     0.04 7.19E-15  2.83E-16
iPTF16fnl    AT2016fnl 57642.574 UVW2 16.59     0.05 5.98E-15  2.97E-16
iPTF16fnl    AT2016fnl 57643.567 UVW2 16.62     0.04 5.81E-15  2.34E-16
iPTF16fnl    AT2016fnl 57645.817 UVW2 16.82     0.04 4.82E-15  1.98E-16
iPTF16fnl    AT2016fnl 57648.686 UVW2 17.04     0.06 3.94E-15  2.06E-16
iPTF16fnl    AT2016fnl 57651.403 UVW2 17.37     0.06 2.90E-15  1.60E-16
iPTF16fnl    AT2016fnl 57655.389 UVW2 17.47     0.07 2.64E-15  1.75E-16
iPTF16fnl    AT2016fnl 57655.450 UVW2 17.44     0.09 2.73E-15  2.34E-16
iPTF16fnl    AT2016fnl 57657.507 UVW2 17.77     0.08 2.00E-15  1.42E-16
iPTF16fnl    AT2016fnl 57660.371 UVW2 17.87     0.08 1.83E-15  1.34E-16
iPTF16fnl    AT2016fnl 57663.632 UVW2 17.94     0.08 1.71E-15  1.28E-16
iPTF16fnl    AT2016fnl 57667.550 UVW2 18.17     0.09 1.39E-15  1.12E-16
iPTF16fnl    AT2016fnl 57671.604 UVW2 18.40     0.12 1.12E-15  1.23E-16
iPTF16fnl    AT2016fnl 57676.132 UVW2 18.60     0.13 9.32E-16  1.11E-16
iPTF16fnl    AT2016fnl 57679.573 UVW2 18.59     0.12 9.44E-16  1.02E-16
iPTF16fnl    AT2016fnl 57683.095 UVW2 18.52     0.11 1.01E-15  1.05E-16
iPTF16fnl    AT2016fnl 57687.823 UVW2 18.88     0.14 7.23E-16  9.01E-17
iPTF16fnl    AT2016fnl 57691.864 UVW2 18.82     0.14 7.64E-16  1.01E-16
iPTF16fnl    AT2016fnl 57712.742 UVW2 19.23     0.16 5.22E-16  7.48E-17
iPTF16fnl    AT2016fnl 57716.722 UVW2 19.16     0.16 5.56E-16  8.20E-17
iPTF16fnl    AT2016fnl 57720.036 UVW2 19.32     0.17 4.82E-16  7.34E-17
iPTF16fnl    AT2016fnl 57724.708 UVW2 19.41     0.19 4.44E-16  7.69E-17
iPTF16fnl    AT2016fnl 57728.089 UVW2 19.21     0.15 5.31E-16  7.51E-17
iPTF16fnl    AT2016fnl 57732.401 UVW2 19.28     0.17 4.98E-16  7.93E-17
OGLE16aaa    ----      58888.045 V    >18.78    ---- -3.85E-17 3.78E-17
OGLE16aaa    ----      58888.041 B    >19.75    ---- 4.95E-17  2.41E-17
OGLE16aaa    ----      58888.040 U    >20.40    ---- 4.36E-17  2.09E-17
OGLE16aaa    ----      57415.066 UVW1 18.49     0.06 6.54E-16  3.63E-17
OGLE16aaa    ----      57419.252 UVW1 18.72     0.10 5.30E-16  5.06E-17
OGLE16aaa    ----      57420.121 UVW1 18.62     0.06 5.80E-16  3.33E-17
OGLE16aaa    ----      57421.914 UVW1 18.70     0.08 5.41E-16  4.14E-17
OGLE16aaa    ----      57426.108 UVW1 18.81     0.11 4.89E-16  4.74E-17
OGLE16aaa    ----      57440.608 UVW1 18.84     0.09 4.75E-16  3.75E-17
OGLE16aaa    ----      57442.070 UVW1 18.94     0.09 4.33E-16  3.51E-17
OGLE16aaa    ----      57445.600 UVW1 19.11     0.11 3.71E-16  3.84E-17
OGLE16aaa    ----      57449.571 UVW1 18.87     0.10 4.60E-16  4.09E-17
OGLE16aaa    ----      57457.414 UVW1 19.06     0.08 3.87E-16  2.92E-17
OGLE16aaa    ----      57461.866 UVW1 19.23     0.11 3.30E-16  3.24E-17
OGLE16aaa    ----      57466.113 UVW1 19.14     0.09 3.59E-16  2.80E-17
OGLE16aaa    ----      57533.047 UVW1 19.79     0.14 1.97E-16  2.63E-17
OGLE16aaa    ----      57544.689 UVW1 19.87     0.17 1.84E-16  2.88E-17
OGLE16aaa    ----      57547.677 UVW1 >19.97    ---- 1.68E-16  5.60E-17
OGLE16aaa    ----      57555.393 UVW1 19.89     0.24 1.80E-16  3.93E-17
OGLE16aaa    ----      57556.856 UVW1 20.32     0.29 1.22E-16  3.26E-17
OGLE16aaa    ----      57560.633 UVW1 19.81     0.15 1.95E-16  2.61E-17
OGLE16aaa    ----      57803.296 UVW1 >21.04    ---- 4.94E-17  2.09E-17
OGLE16aaa    ----      57904.752 UVW1 >20.66    ---- 3.52E-17  2.97E-17
OGLE16aaa    ----      57908.280 UVW1 20.78     0.32 7.94E-17  2.34E-17
OGLE16aaa    ----      58888.038 UVW1 >20.85    ---- 6.39E-17  2.49E-17
OGLE16aaa    ----      57406.844 UVM2 18.56     0.06 8.14E-16  4.43E-17
OGLE16aaa    ----      57415.062 UVM2 18.62     0.07 7.67E-16  4.92E-17
OGLE16aaa    ----      57419.249 UVM2 18.66     0.09 7.38E-16  6.10E-17
OGLE16aaa    ----      57420.117 UVM2 18.87     0.07 6.12E-16  4.15E-17
OGLE16aaa    ----      57421.911 UVM2 18.93     0.10 5.77E-16  5.53E-17
OGLE16aaa    ----      57426.106 UVM2 18.98     0.12 5.49E-16  5.82E-17
OGLE16aaa    ----      57440.606 UVM2 19.05     0.10 5.17E-16  4.60E-17
OGLE16aaa    ----      57442.066 UVM2 18.93     0.10 5.77E-16  5.00E-17
OGLE16aaa    ----      57445.597 UVM2 19.25     0.14 4.31E-16  5.63E-17
OGLE16aaa    ----      57449.569 UVM2 18.92     0.10 5.82E-16  5.57E-17
OGLE16aaa    ----      57457.412 UVM2 19.03     0.09 5.27E-16  4.20E-17
OGLE16aaa    ----      57461.861 UVM2 19.05     0.09 5.17E-16  4.14E-17
OGLE16aaa    ----      57466.110 UVM2 19.21     0.09 4.44E-16  3.74E-17
OGLE16aaa    ----      57533.045 UVM2 19.68     0.13 2.90E-16  3.43E-17
OGLE16aaa    ----      57544.688 UVM2 19.78     0.14 2.63E-16  3.49E-17
OGLE16aaa    ----      57547.674 UVM2 20.35     0.28 1.56E-16  4.07E-17
OGLE16aaa    ----      57555.391 UVM2 20.27     0.30 1.68E-16  4.59E-17
OGLE16aaa    ----      57556.854 UVM2 20.06     0.23 2.04E-16  4.40E-17
OGLE16aaa    ----      57560.630 UVM2 20.00     0.16 2.16E-16  3.14E-17
OGLE16aaa    ----      57806.815 UVM2 20.71     0.29 1.12E-16  2.97E-17
OGLE16aaa    ----      57807.811 UVM2 21.02     0.33 8.38E-17  2.55E-17
OGLE16aaa    ----      57904.751 UVM2 >20.89    ---- 2.72E-17  3.16E-17
OGLE16aaa    ----      57908.277 UVM2 20.95     0.33 8.99E-17  2.76E-17
OGLE16aaa    ----      58888.046 UVM2 >20.85    ---- 8.87E-17  3.30E-17
OGLE16aaa    ----      57415.059 UVW2 18.92     0.07 6.95E-16  4.60E-17
OGLE16aaa    ----      57419.247 UVW2 19.04     0.08 6.24E-16  4.79E-17
OGLE16aaa    ----      57420.113 UVW2 19.16     0.08 5.60E-16  3.95E-17
OGLE16aaa    ----      57421.908 UVW2 19.26     0.11 5.07E-16  5.02E-17
OGLE16aaa    ----      57426.104 UVW2 19.20     0.11 5.38E-16  5.25E-17
OGLE16aaa    ----      57440.604 UVW2 19.37     0.10 4.59E-16  4.26E-17
OGLE16aaa    ----      57442.062 UVW2 19.33     0.10 4.77E-16  4.38E-17
OGLE16aaa    ----      57445.595 UVW2 19.68     0.15 3.45E-16  4.77E-17
OGLE16aaa    ----      57449.567 UVW2 19.29     0.11 4.97E-16  4.95E-17
OGLE16aaa    ----      57457.409 UVW2 19.34     0.09 4.73E-16  3.95E-17
OGLE16aaa    ----      57461.856 UVW2 19.35     0.09 4.68E-16  3.92E-17
OGLE16aaa    ----      57466.107 UVW2 19.45     0.10 4.27E-16  3.71E-17
OGLE16aaa    ----      57533.043 UVW2 19.92     0.13 2.77E-16  3.40E-17
OGLE16aaa    ----      57544.686 UVW2 19.86     0.13 2.92E-16  3.50E-17
OGLE16aaa    ----      57547.671 UVW2 20.17     0.21 2.21E-16  4.21E-17
OGLE16aaa    ----      57555.390 UVW2 20.24     0.23 2.07E-16  4.44E-17
OGLE16aaa    ----      57556.853 UVW2 19.75     0.15 3.24E-16  4.57E-17
OGLE16aaa    ----      57560.628 UVW2 20.06     0.14 2.44E-16  3.20E-17
OGLE16aaa    ----      57709.346 UVW2 20.96     0.25 1.07E-16  2.48E-17
OGLE16aaa    ----      57740.830 UVW2 21.03     0.27 1.00E-16  2.46E-17
OGLE16aaa    ----      57749.084 UVW2 20.92     0.25 1.11E-16  2.57E-17
OGLE16aaa    ----      57757.327 UVW2 20.88     0.23 1.15E-16  2.45E-17
OGLE16aaa    ----      57904.750 UVW2 >20.95    ---- 7.40E-17  3.59E-17
OGLE16aaa    ----      57908.274 UVW2 20.98     0.30 1.04E-16  2.86E-17
OGLE16aaa    ----      58888.042 UVW2 >21.25    ---- 5.72E-17  2.71E-17
OGLE17aaj    ----      57777.184 V    >17.57    ---- -3.83E-17 1.15E-16
OGLE17aaj    ----      57799.723 V    >17.60    ---- -2.24E-17 1.13E-16
OGLE17aaj    ----      57808.551 V    >17.55    ---- -2.02E-17 1.18E-16
OGLE17aaj    ----      57820.832 V    >17.47    ---- -3.72E-17 1.26E-16
OGLE17aaj    ----      57821.897 V    >17.51    ---- -4.60E-17 1.22E-16
OGLE17aaj    ----      57827.804 V    >17.57    ---- 1.58E-18  1.16E-16
OGLE17aaj    ----      57834.913 V    >17.56    ---- -7.31E-17 1.17E-16
OGLE17aaj    ----      57835.844 V    >17.37    ---- 9.68E-17  1.39E-16
OGLE17aaj    ----      57904.295 V    >17.52    ---- -1.09E-18 1.20E-16
OGLE17aaj    ----      57941.608 V    >17.59    ---- 8.33E-18  1.13E-16
OGLE17aaj    ----      57962.084 V    >17.56    ---- 4.74E-18  1.17E-16
OGLE17aaj    ----      58005.665 V    >17.54    ---- -3.05E-17 1.19E-16
OGLE17aaj    ----      57777.176 B    >18.24    ---- 2.30E-17  9.68E-17
OGLE17aaj    ----      57799.720 B    >18.29    ---- 3.43E-17  9.29E-17
OGLE17aaj    ----      57808.548 B    >18.21    ---- 1.23E-17  9.99E-17
OGLE17aaj    ----      57820.829 B    >18.13    ---- 2.66E-17  1.07E-16
OGLE17aaj    ----      57821.894 B    >18.17    ---- 1.38E-17  1.04E-16
OGLE17aaj    ----      57827.799 B    >18.25    ---- 4.96E-17  9.62E-17
OGLE17aaj    ----      57834.906 B    >18.23    ---- 1.90E-17  9.81E-17
OGLE17aaj    ----      57835.841 B    >18.05    ---- 1.50E-16  1.15E-16
OGLE17aaj    ----      57904.292 B    >18.18    ---- 4.95E-18  1.02E-16
OGLE17aaj    ----      57941.604 B    >18.29    ---- 5.34E-18  9.29E-17
OGLE17aaj    ----      57962.076 B    >18.28    ---- 1.32E-17  9.35E-17
OGLE17aaj    ----      58005.663 B    >18.25    ---- 8.89E-18  9.63E-17
OGLE17aaj    ----      57777.174 U    >19.36    ---- 6.57E-17  5.44E-17
OGLE17aaj    ----      57799.720 U    >19.53    ---- 4.69E-17  4.64E-17
OGLE17aaj    ----      57808.548 U    >19.29    ---- 8.32E-17  5.79E-17
OGLE17aaj    ----      57813.069 U    >19.44    ---- 2.88E-17  5.05E-17
OGLE17aaj    ----      57820.828 U    >19.15    ---- 1.27E-17  6.58E-17
OGLE17aaj    ----      57821.893 U    >19.23    ---- 4.37E-17  6.14E-17
OGLE17aaj    ----      57827.798 U    >19.41    ---- 5.25E-17  5.19E-17
OGLE17aaj    ----      57834.904 U    >19.36    ---- 5.02E-17  5.42E-17
OGLE17aaj    ----      57835.840 U    >19.08    ---- 1.35E-17  7.04E-17
OGLE17aaj    ----      57904.291 U    >19.26    ---- -1.50E-18 5.98E-17
OGLE17aaj    ----      57941.603 U    >19.53    ---- 2.43E-17  4.65E-17
OGLE17aaj    ----      57962.074 U    >19.52    ---- 1.58E-17  4.69E-17
OGLE17aaj    ----      58005.662 U    >19.43    ---- 3.16E-17  5.09E-17
OGLE17aaj    ----      58284.817 U    >19.35    ---- 7.48E-17  5.49E-17
OGLE17aaj    ----      58286.150 U    >19.43    ---- 3.07E-17  5.07E-17
OGLE17aaj    ----      58287.735 U    >19.46    ---- 1.04E-17  4.96E-17
OGLE17aaj    ----      57777.171 UVW1 >20.52    ---- 8.86E-17  3.36E-17
OGLE17aaj    ----      57799.719 UVW1 >20.84    ---- 5.88E-17  2.51E-17
OGLE17aaj    ----      57808.547 UVW1 >20.43    ---- 6.95E-17  3.68E-17
OGLE17aaj    ----      57813.067 UVW1 20.59     0.33 9.49E-17  2.90E-17
OGLE17aaj    ----      57820.827 UVW1 >20.09    ---- 1.05E-16  5.03E-17
OGLE17aaj    ----      57821.891 UVW1 >20.32    ---- 4.20E-17  4.04E-17
OGLE17aaj    ----      57827.796 UVW1 20.57     0.34 9.65E-17  3.06E-17
OGLE17aaj    ----      57834.902 UVW1 >20.57    ---- 7.09E-17  3.21E-17
OGLE17aaj    ----      57835.839 UVW1 >20.01    ---- 1.19E-16  5.37E-17
OGLE17aaj    ----      57904.290 UVW1 >20.37    ---- 5.63E-17  3.87E-17
OGLE17aaj    ----      57941.601 UVW1 >20.84    ---- 2.92E-17  2.50E-17
OGLE17aaj    ----      57962.071 UVW1 >20.74    ---- 5.38E-17  2.74E-17
OGLE17aaj    ----      58005.661 UVW1 >20.66    ---- 3.65E-17  2.95E-17
OGLE17aaj    ----      58284.815 UVW1 >20.57    ---- 2.05E-17  3.21E-17
OGLE17aaj    ----      58286.149 UVW1 >20.70    ---- 5.38E-17  2.84E-17
OGLE17aaj    ----      58287.733 UVW1 >20.54    ---- 3.23E-17  3.32E-17
OGLE17aaj    ----      57777.185 UVM2 20.27     0.23 1.69E-16  3.60E-17
OGLE17aaj    ----      57799.723 UVM2 20.88     0.34 9.60E-17  3.03E-17
OGLE17aaj    ----      57808.552 UVM2 20.55     0.33 1.29E-16  3.89E-17
OGLE17aaj    ----      57820.832 UVM2 >20.29    ---- 1.46E-16  5.50E-17
OGLE17aaj    ----      57821.898 UVM2 20.39     0.33 1.50E-16  4.57E-17
OGLE17aaj    ----      57827.805 UVM2 20.57     0.27 1.27E-16  3.19E-17
OGLE17aaj    ----      57834.914 UVM2 >20.70    ---- 1.08E-16  3.76E-17
OGLE17aaj    ----      57835.844 UVM2 >20.34    ---- 1.18E-16  5.27E-17
OGLE17aaj    ----      57904.295 UVM2 >20.66    ---- 8.94E-17  3.91E-17
OGLE17aaj    ----      57941.609 UVM2 >20.80    ---- 7.52E-17  3.42E-17
OGLE17aaj    ----      57962.085 UVM2 >20.81    ---- 7.37E-17  3.40E-17
OGLE17aaj    ----      58005.666 UVM2 >20.81    ---- 2.15E-18  3.40E-17
OGLE17aaj    ----      58284.812 UVM2 >20.67    ---- 7.98E-17  3.89E-17
OGLE17aaj    ----      58286.146 UVM2 >20.94    ---- 3.91E-17  3.01E-17
OGLE17aaj    ----      58287.731 UVM2 >20.66    ---- 5.40E-17  3.89E-17
OGLE17aaj    ----      57777.177 UVW2 19.97     0.21 2.64E-16  5.03E-17
OGLE17aaj    ----      57799.721 UVW2 20.15     0.23 2.25E-16  4.66E-17
OGLE17aaj    ----      57808.549 UVW2 19.97     0.22 2.64E-16  5.24E-17
OGLE17aaj    ----      57820.829 UVW2 20.27     0.32 2.01E-16  5.89E-17
OGLE17aaj    ----      57821.894 UVW2 20.03     0.25 2.51E-16  5.80E-17
OGLE17aaj    ----      57827.800 UVW2 20.57     0.33 1.53E-16  4.57E-17
OGLE17aaj    ----      57834.907 UVW2 20.61     0.35 1.46E-16  4.76E-17
OGLE17aaj    ----      57835.842 UVW2 20.05     0.29 2.45E-16  6.43E-17
OGLE17aaj    ----      57904.292 UVW2 >20.59    ---- 1.15E-16  4.97E-17
OGLE17aaj    ----      57941.605 UVW2 >20.71    ---- 1.15E-16  4.47E-17
OGLE17aaj    ----      57962.077 UVW2 >20.67    ---- 1.26E-16  4.63E-17
OGLE17aaj    ----      57985.911 UVW2 >20.80    ---- 9.29E-17  4.11E-17
OGLE17aaj    ----      58005.663 UVW2 >20.65    ---- 1.08E-16  4.70E-17
OGLE17aaj    ----      58284.819 UVW2 >20.63    ---- 7.74E-17  4.80E-17
OGLE17aaj    ----      58286.151 UVW2 >20.67    ---- 1.13E-16  4.64E-17
OGLE17aaj    ----      58287.736 UVW2 >20.60    ---- 1.01E-16  4.94E-17
PS16dtm      AT2016ezh 57632.202 V    16.37     0.09 1.03E-15  8.14E-17
PS16dtm      AT2016ezh 57635.800 V    16.13     0.07 1.28E-15  8.46E-17
PS16dtm      AT2016ezh 57638.385 V    16.29     0.09 1.11E-15  8.65E-17
PS16dtm      AT2016ezh 57641.978 V    16.08     0.08 1.34E-15  1.01E-16
PS16dtm      AT2016ezh 57647.758 V    16.05     0.07 1.38E-15  9.04E-17
PS16dtm      AT2016ezh 57653.402 V    15.96     0.07 1.50E-15  9.71E-17
PS16dtm      AT2016ezh 57659.856 V    15.97     0.08 1.49E-15  1.11E-16
PS16dtm      AT2016ezh 57663.703 V    16.06     0.07 1.37E-15  8.96E-17
PS16dtm      AT2016ezh 57668.479 V    16.05     0.07 1.38E-15  9.05E-17
PS16dtm      AT2016ezh 57673.677 V    16.07     0.07 1.35E-15  8.89E-17
PS16dtm      AT2016ezh 57690.410 V    16.16     0.08 1.25E-15  9.53E-17
PS16dtm      AT2016ezh 57700.304 V    16.07     0.07 1.35E-15  8.89E-17
PS16dtm      AT2016ezh 57707.219 V    15.90     0.08 1.58E-15  1.17E-16
PS16dtm      AT2016ezh 57710.209 V    15.98     0.07 1.47E-15  9.55E-17
PS16dtm      AT2016ezh 57713.199 V    16.06     0.07 1.37E-15  8.97E-17
PS16dtm      AT2016ezh 57716.453 V    15.98     0.07 1.47E-15  9.54E-17
PS16dtm      AT2016ezh 57720.574 V    15.97     0.07 1.49E-15  9.63E-17
PS16dtm      AT2016ezh 57730.355 V    15.99     0.06 1.46E-15  8.05E-17
PS16dtm      AT2016ezh 57735.659 V    15.96     0.07 1.50E-15  9.70E-17
PS16dtm      AT2016ezh 57740.972 V    15.94     0.07 1.52E-15  9.80E-17
PS16dtm      AT2016ezh 57750.608 V    15.99     0.07 1.45E-15  9.44E-17
PS16dtm      AT2016ezh 57755.723 V    16.06     0.07 1.37E-15  8.97E-17
PS16dtm      AT2016ezh 57761.305 V    16.10     0.07 1.31E-15  8.66E-17
PS16dtm      AT2016ezh 57765.950 V    16.16     0.13 1.25E-15  1.46E-16
PS16dtm      AT2016ezh 57774.920 V    16.15     0.08 1.26E-15  9.62E-17
PS16dtm      AT2016ezh 57777.450 V    16.08     0.08 1.34E-15  1.02E-16
PS16dtm      AT2016ezh 57784.160 V    16.08     0.07 1.34E-15  8.79E-17
PS16dtm      AT2016ezh 57791.012 V    16.12     0.07 1.29E-15  8.54E-17
PS16dtm      AT2016ezh 57798.644 V    16.08     0.08 1.34E-15  1.02E-16
PS16dtm      AT2016ezh 57632.198 B    16.14     0.05 1.99E-15  9.03E-17
PS16dtm      AT2016ezh 57635.796 B    16.14     0.05 1.99E-15  9.02E-17
PS16dtm      AT2016ezh 57638.382 B    16.04     0.05 2.18E-15  9.76E-17
PS16dtm      AT2016ezh 57641.973 B    16.01     0.05 2.24E-15  1.00E-16
PS16dtm      AT2016ezh 57647.755 B    15.87     0.05 2.54E-15  1.12E-16
PS16dtm      AT2016ezh 57653.399 B    15.88     0.05 2.52E-15  1.11E-16
PS16dtm      AT2016ezh 57658.778 B    15.88     0.08 2.52E-15  1.79E-16
PS16dtm      AT2016ezh 57659.854 B    15.85     0.06 2.59E-15  1.37E-16
PS16dtm      AT2016ezh 57663.699 B    15.97     0.05 2.33E-15  1.04E-16
PS16dtm      AT2016ezh 57668.475 B    15.95     0.05 2.38E-15  1.06E-16
PS16dtm      AT2016ezh 57673.673 B    16.03     0.05 2.20E-15  9.85E-17
PS16dtm      AT2016ezh 57690.403 B    15.97     0.05 2.33E-15  1.04E-16
PS16dtm      AT2016ezh 57700.301 B    15.93     0.05 2.42E-15  1.07E-16
PS16dtm      AT2016ezh 57707.214 B    15.96     0.05 2.35E-15  1.05E-16
PS16dtm      AT2016ezh 57710.204 B    15.95     0.05 2.38E-15  1.06E-16
PS16dtm      AT2016ezh 57713.194 B    15.91     0.05 2.47E-15  1.09E-16
PS16dtm      AT2016ezh 57716.449 B    15.92     0.05 2.45E-15  1.09E-16
PS16dtm      AT2016ezh 57720.569 B    15.92     0.05 2.45E-15  1.09E-16
PS16dtm      AT2016ezh 57725.442 B    15.81     0.06 2.70E-15  1.42E-16
PS16dtm      AT2016ezh 57730.352 B    15.88     0.05 2.52E-15  1.11E-16
PS16dtm      AT2016ezh 57735.653 B    15.81     0.05 2.70E-15  1.19E-16
PS16dtm      AT2016ezh 57740.967 B    15.96     0.05 2.35E-15  1.05E-16
PS16dtm      AT2016ezh 57745.021 B    16.00     0.05 2.26E-15  1.01E-16
PS16dtm      AT2016ezh 57750.602 B    16.03     0.05 2.20E-15  9.85E-17
PS16dtm      AT2016ezh 57755.717 B    16.07     0.05 2.13E-15  9.59E-17
PS16dtm      AT2016ezh 57761.299 B    16.13     0.05 2.01E-15  9.10E-17
PS16dtm      AT2016ezh 57765.948 B    16.27     0.09 1.77E-15  1.46E-16
PS16dtm      AT2016ezh 57770.140 B    16.18     0.07 1.92E-15  1.21E-16
PS16dtm      AT2016ezh 57774.918 B    16.10     0.05 2.07E-15  9.34E-17
PS16dtm      AT2016ezh 57777.444 B    16.15     0.06 1.97E-15  1.07E-16
PS16dtm      AT2016ezh 57784.154 B    16.07     0.05 2.13E-15  9.59E-17
PS16dtm      AT2016ezh 57791.007 B    16.14     0.05 1.99E-15  9.02E-17
PS16dtm      AT2016ezh 57798.641 B    16.13     0.05 2.01E-15  9.10E-17
PS16dtm      AT2016ezh 57632.197 U    16.08     0.04 3.35E-15  1.27E-16
PS16dtm      AT2016ezh 57635.796 U    16.10     0.04 3.29E-15  1.25E-16
PS16dtm      AT2016ezh 57638.381 U    15.98     0.04 3.65E-15  1.38E-16
PS16dtm      AT2016ezh 57641.972 U    15.90     0.04 3.94E-15  1.48E-16
PS16dtm      AT2016ezh 57647.755 U    15.85     0.04 4.13E-15  1.55E-16
PS16dtm      AT2016ezh 57653.398 U    15.72     0.04 4.66E-15  1.75E-16
PS16dtm      AT2016ezh 57658.777 U    15.88     0.06 4.01E-15  2.26E-16
PS16dtm      AT2016ezh 57659.854 U    15.86     0.04 4.09E-15  1.54E-16
PS16dtm      AT2016ezh 57663.698 U    15.83     0.04 4.21E-15  1.58E-16
PS16dtm      AT2016ezh 57668.474 U    15.84     0.04 4.17E-15  1.57E-16
PS16dtm      AT2016ezh 57673.672 U    15.98     0.04 3.65E-15  1.38E-16
PS16dtm      AT2016ezh 57690.402 U    15.88     0.04 4.01E-15  1.51E-16
PS16dtm      AT2016ezh 57700.301 U    15.76     0.04 4.49E-15  1.69E-16
PS16dtm      AT2016ezh 57707.214 U    15.86     0.04 4.09E-15  1.54E-16
PS16dtm      AT2016ezh 57710.203 U    15.78     0.04 4.41E-15  1.66E-16
PS16dtm      AT2016ezh 57713.194 U    15.77     0.04 4.45E-15  1.67E-16
PS16dtm      AT2016ezh 57716.448 U    15.77     0.04 4.45E-15  1.67E-16
PS16dtm      AT2016ezh 57720.569 U    15.81     0.04 4.29E-15  1.61E-16
PS16dtm      AT2016ezh 57725.441 U    15.76     0.04 4.49E-15  1.69E-16
PS16dtm      AT2016ezh 57730.352 U    15.76     0.04 4.49E-15  1.69E-16
PS16dtm      AT2016ezh 57735.652 U    15.79     0.04 4.37E-15  1.64E-16
PS16dtm      AT2016ezh 57740.966 U    15.81     0.04 4.29E-15  1.61E-16
PS16dtm      AT2016ezh 57745.020 U    15.93     0.04 3.83E-15  1.44E-16
PS16dtm      AT2016ezh 57750.601 U    15.96     0.04 3.72E-15  1.40E-16
PS16dtm      AT2016ezh 57755.716 U    16.04     0.04 3.48E-15  1.32E-16
PS16dtm      AT2016ezh 57761.298 U    16.15     0.04 3.14E-15  1.19E-16
PS16dtm      AT2016ezh 57765.947 U    16.00     0.06 3.58E-15  2.03E-16
PS16dtm      AT2016ezh 57770.139 U    16.10     0.05 3.29E-15  1.56E-16
PS16dtm      AT2016ezh 57774.917 U    16.15     0.04 3.14E-15  1.19E-16
PS16dtm      AT2016ezh 57777.443 U    16.14     0.04 3.17E-15  1.20E-16
PS16dtm      AT2016ezh 57784.153 U    16.17     0.04 3.08E-15  1.17E-16
PS16dtm      AT2016ezh 57791.006 U    16.27     0.04 2.80E-15  1.07E-16
PS16dtm      AT2016ezh 57798.640 U    16.25     0.04 2.86E-15  1.09E-16
PS16dtm      AT2016ezh 57632.195 UVW1 16.95     0.05 2.72E-15  1.29E-16
PS16dtm      AT2016ezh 57635.794 UVW1 16.93     0.05 2.75E-15  1.31E-16
PS16dtm      AT2016ezh 57638.380 UVW1 16.93     0.05 2.75E-15  1.31E-16
PS16dtm      AT2016ezh 57641.970 UVW1 16.82     0.05 3.05E-15  1.44E-16
PS16dtm      AT2016ezh 57647.753 UVW1 16.74     0.04 3.29E-15  1.24E-16
PS16dtm      AT2016ezh 57653.397 UVW1 16.78     0.05 3.17E-15  1.50E-16
PS16dtm      AT2016ezh 57658.776 UVW1 16.81     0.07 3.08E-15  2.04E-16
PS16dtm      AT2016ezh 57659.852 UVW1 16.77     0.05 3.20E-15  1.51E-16
PS16dtm      AT2016ezh 57663.696 UVW1 16.86     0.05 2.94E-15  1.39E-16
PS16dtm      AT2016ezh 57668.472 UVW1 16.88     0.05 2.88E-15  1.37E-16
PS16dtm      AT2016ezh 57673.670 UVW1 17.04     0.05 2.50E-15  1.19E-16
PS16dtm      AT2016ezh 57690.399 UVW1 17.03     0.05 2.52E-15  1.20E-16
PS16dtm      AT2016ezh 57700.300 UVW1 16.95     0.05 2.72E-15  1.29E-16
PS16dtm      AT2016ezh 57707.211 UVW1 16.91     0.05 2.80E-15  1.33E-16
PS16dtm      AT2016ezh 57710.201 UVW1 16.85     0.05 2.96E-15  1.40E-16
PS16dtm      AT2016ezh 57713.191 UVW1 16.91     0.05 2.80E-15  1.33E-16
PS16dtm      AT2016ezh 57716.446 UVW1 16.92     0.05 2.77E-15  1.32E-16
PS16dtm      AT2016ezh 57720.566 UVW1 16.95     0.05 2.72E-15  1.29E-16
PS16dtm      AT2016ezh 57725.439 UVW1 16.93     0.06 2.75E-15  1.57E-16
PS16dtm      AT2016ezh 57730.351 UVW1 16.83     0.04 3.02E-15  1.15E-16
PS16dtm      AT2016ezh 57735.649 UVW1 16.88     0.05 2.88E-15  1.37E-16
PS16dtm      AT2016ezh 57740.963 UVW1 16.91     0.05 2.80E-15  1.33E-16
PS16dtm      AT2016ezh 57745.017 UVW1 16.97     0.05 2.67E-15  1.27E-16
PS16dtm      AT2016ezh 57750.598 UVW1 17.08     0.05 2.40E-15  1.15E-16
PS16dtm      AT2016ezh 57755.713 UVW1 17.12     0.05 2.31E-15  1.11E-16
PS16dtm      AT2016ezh 57761.295 UVW1 17.23     0.07 2.10E-15  1.41E-16
PS16dtm      AT2016ezh 57765.946 UVW1 17.26     0.08 2.04E-15  1.57E-16
PS16dtm      AT2016ezh 57770.138 UVW1 17.27     0.07 2.02E-15  1.36E-16
PS16dtm      AT2016ezh 57774.916 UVW1 17.37     0.06 1.84E-15  1.06E-16
PS16dtm      AT2016ezh 57777.440 UVW1 17.44     0.06 1.73E-15  1.01E-16
PS16dtm      AT2016ezh 57784.150 UVW1 17.40     0.05 1.78E-15  8.63E-17
PS16dtm      AT2016ezh 57791.003 UVW1 17.50     0.05 1.63E-15  7.94E-17
PS16dtm      AT2016ezh 57798.639 UVW1 17.51     0.06 1.62E-15  9.44E-17
PS16dtm      AT2016ezh 57632.203 UVM2 17.60     0.05 1.97E-15  9.56E-17
PS16dtm      AT2016ezh 57635.800 UVM2 17.57     0.05 2.01E-15  9.74E-17
PS16dtm      AT2016ezh 57638.385 UVM2 17.64     0.05 1.90E-15  9.22E-17
PS16dtm      AT2016ezh 57641.979 UVM2 17.54     0.05 2.07E-15  1.00E-16
PS16dtm      AT2016ezh 57647.759 UVM2 17.48     0.05 2.19E-15  1.06E-16
PS16dtm      AT2016ezh 57653.402 UVM2 17.52     0.05 2.11E-15  1.02E-16
PS16dtm      AT2016ezh 57659.857 UVM2 17.60     0.05 1.97E-15  9.56E-17
PS16dtm      AT2016ezh 57663.704 UVM2 17.65     0.05 1.88E-15  9.13E-17
PS16dtm      AT2016ezh 57668.479 UVM2 17.67     0.05 1.84E-15  8.96E-17
PS16dtm      AT2016ezh 57673.678 UVM2 17.82     0.05 1.61E-15  7.88E-17
PS16dtm      AT2016ezh 57690.411 UVM2 17.89     0.05 1.50E-15  7.39E-17
PS16dtm      AT2016ezh 57700.304 UVM2 17.85     0.05 1.56E-15  7.67E-17
PS16dtm      AT2016ezh 57707.220 UVM2 17.75     0.06 1.70E-15  9.99E-17
PS16dtm      AT2016ezh 57710.209 UVM2 17.75     0.05 1.70E-15  8.33E-17
PS16dtm      AT2016ezh 57713.200 UVM2 17.72     0.05 1.75E-15  8.56E-17
PS16dtm      AT2016ezh 57716.454 UVM2 17.67     0.05 1.84E-15  8.96E-17
PS16dtm      AT2016ezh 57720.575 UVM2 17.75     0.05 1.70E-15  8.33E-17
PS16dtm      AT2016ezh 57730.356 UVM2 17.72     0.05 1.75E-15  8.56E-17
PS16dtm      AT2016ezh 57735.660 UVM2 17.73     0.05 1.74E-15  8.49E-17
PS16dtm      AT2016ezh 57740.973 UVM2 17.78     0.05 1.67E-15  8.18E-17
PS16dtm      AT2016ezh 57750.609 UVM2 17.86     0.05 1.54E-15  7.60E-17
PS16dtm      AT2016ezh 57755.724 UVM2 18.01     0.05 1.34E-15  6.69E-17
PS16dtm      AT2016ezh 57761.306 UVM2 18.13     0.07 1.20E-15  7.25E-17
PS16dtm      AT2016ezh 57765.950 UVM2 18.14     0.10 1.19E-15  1.07E-16
PS16dtm      AT2016ezh 57774.921 UVM2 18.23     0.09 1.10E-15  8.89E-17
PS16dtm      AT2016ezh 57777.451 UVM2 18.31     0.07 1.02E-15  6.26E-17
PS16dtm      AT2016ezh 57784.161 UVM2 18.29     0.06 1.05E-15  5.32E-17
PS16dtm      AT2016ezh 57791.013 UVM2 18.40     0.07 9.44E-16  5.82E-17
PS16dtm      AT2016ezh 57798.645 UVM2 18.39     0.07 9.53E-16  5.87E-17
PS16dtm      AT2016ezh 57632.199 UVW2 18.12     0.05 1.45E-15  7.22E-17
PS16dtm      AT2016ezh 57635.797 UVW2 18.15     0.07 1.42E-15  8.49E-17
PS16dtm      AT2016ezh 57638.382 UVW2 18.21     0.07 1.34E-15  8.04E-17
PS16dtm      AT2016ezh 57641.974 UVW2 18.08     0.07 1.51E-15  8.97E-17
PS16dtm      AT2016ezh 57647.756 UVW2 18.05     0.05 1.55E-15  7.70E-17
PS16dtm      AT2016ezh 57653.399 UVW2 17.97     0.05 1.67E-15  8.20E-17
PS16dtm      AT2016ezh 57659.854 UVW2 18.18     0.07 1.38E-15  8.26E-17
PS16dtm      AT2016ezh 57663.700 UVW2 18.19     0.07 1.37E-15  8.19E-17
PS16dtm      AT2016ezh 57668.476 UVW2 18.14     0.07 1.44E-15  8.57E-17
PS16dtm      AT2016ezh 57673.674 UVW2 18.29     0.07 1.25E-15  7.54E-17
PS16dtm      AT2016ezh 57690.404 UVW2 18.23     0.07 1.31E-15  7.90E-17
PS16dtm      AT2016ezh 57700.302 UVW2 18.23     0.07 1.31E-15  7.90E-17
PS16dtm      AT2016ezh 57707.215 UVW2 18.15     0.07 1.42E-15  8.49E-17
PS16dtm      AT2016ezh 57710.205 UVW2 18.11     0.05 1.46E-15  7.29E-17
PS16dtm      AT2016ezh 57713.195 UVW2 18.15     0.05 1.42E-15  7.09E-17
PS16dtm      AT2016ezh 57716.450 UVW2 18.09     0.05 1.49E-15  7.42E-17
PS16dtm      AT2016ezh 57720.570 UVW2 18.17     0.05 1.39E-15  6.96E-17
PS16dtm      AT2016ezh 57725.442 UVW2 18.04     0.11 1.57E-15  1.55E-16
PS16dtm      AT2016ezh 57730.353 UVW2 18.11     0.05 1.46E-15  7.29E-17
PS16dtm      AT2016ezh 57735.654 UVW2 18.03     0.07 1.58E-15  9.40E-17
PS16dtm      AT2016ezh 57740.968 UVW2 18.19     0.06 1.37E-15  6.83E-17
PS16dtm      AT2016ezh 57745.022 UVW2 18.21     0.07 1.34E-15  8.04E-17
PS16dtm      AT2016ezh 57750.603 UVW2 18.28     0.06 1.26E-15  6.35E-17
PS16dtm      AT2016ezh 57755.718 UVW2 18.38     0.07 1.15E-15  7.01E-17
PS16dtm      AT2016ezh 57761.300 UVW2 18.51     0.07 1.02E-15  6.28E-17
PS16dtm      AT2016ezh 57765.948 UVW2 18.33     0.10 1.20E-15  1.09E-16
PS16dtm      AT2016ezh 57770.141 UVW2 18.62     0.10 9.18E-16  8.57E-17
PS16dtm      AT2016ezh 57774.918 UVW2 18.69     0.08 8.62E-16  6.33E-17
PS16dtm      AT2016ezh 57777.445 UVW2 18.57     0.08 9.56E-16  6.93E-17
PS16dtm      AT2016ezh 57784.155 UVW2 18.53     0.07 9.97E-16  6.17E-17
PS16dtm      AT2016ezh 57791.008 UVW2 18.78     0.07 7.92E-16  5.05E-17
PS16dtm      AT2016ezh 57798.641 UVW2 18.81     0.08 7.67E-16  5.72E-17
PS17dhz      AT2017eqx 57945.797 V    >18.63    ---- 3.96E-17  4.34E-17
PS17dhz      AT2017eqx 57945.792 B    >19.39    ---- -6.86E-18 3.35E-17
PS17dhz      AT2017eqx 57945.791 U    19.70     0.26 1.19E-16  2.87E-17
PS17dhz      AT2017eqx 57953.417 U    >20.12    ---- 7.47E-17  2.70E-17
PS17dhz      AT2017eqx 57958.151 U    >20.17    ---- 4.80E-17  2.57E-17
PS17dhz      AT2017eqx 57963.581 U    >19.63    ---- 5.88E-17  4.24E-17
PS17dhz      AT2017eqx 57968.054 U    >20.20    ---- 4.86E-17  2.50E-17
PS17dhz      AT2017eqx 57973.349 U    >19.85    ---- 4.86E-17  3.47E-17
PS17dhz      AT2017eqx 57945.790 UVW1 20.21     0.36 1.35E-16  4.44E-17
PS17dhz      AT2017eqx 57953.417 UVW1 >20.27    ---- 1.09E-16  4.24E-17
PS17dhz      AT2017eqx 57958.148 UVW1 >20.27    ---- 1.10E-16  4.25E-17
PS17dhz      AT2017eqx 57963.580 UVW1 >19.90    ---- 9.29E-17  5.98E-17
PS17dhz      AT2017eqx 57968.053 UVW1 >20.31    ---- 7.76E-17  4.08E-17
PS17dhz      AT2017eqx 57973.348 UVW1 >20.08    ---- 6.03E-17  5.06E-17
PS17dhz      AT2017eqx 57945.798 UVM2 19.74     0.23 2.73E-16  5.83E-17
PS17dhz      AT2017eqx 57953.415 UVM2 20.09     0.30 1.99E-16  5.55E-17
PS17dhz      AT2017eqx 57958.144 UVM2 >20.32    ---- 1.56E-16  5.33E-17
PS17dhz      AT2017eqx 57963.531 UVM2 >20.04    ---- 1.62E-16  6.89E-17
PS17dhz      AT2017eqx 57968.051 UVM2 >20.37    ---- 1.10E-16  5.13E-17
PS17dhz      AT2017eqx 57973.345 UVM2 >20.10    ---- 1.56E-16  6.53E-17
PS17dhz      AT2017eqx 57945.793 UVW2 19.62     0.18 3.67E-16  6.05E-17
PS17dhz      AT2017eqx 57953.418 UVW2 19.68     0.19 3.45E-16  5.95E-17
PS17dhz      AT2017eqx 57958.152 UVW2 20.00     0.24 2.58E-16  5.73E-17
PS17dhz      AT2017eqx 57963.582 UVW2 >20.24    ---- 1.66E-16  6.85E-17
PS17dhz      AT2017eqx 57968.055 UVW2 20.22     0.29 2.11E-16  5.63E-17
PS17dhz      AT2017eqx 57973.350 UVW2 >20.37    ---- 1.09E-16  6.12E-17
PS18kh       AT2018zr  58204.533 V    17.59     0.17 3.35E-16  5.07E-17
PS18kh       AT2018zr  58208.843 V    18.13     0.27 2.03E-16  5.07E-17
PS18kh       AT2018zr  58210.378 V    >17.74    ---- 1.36E-16  9.86E-17
PS18kh       AT2018zr  58212.894 V    >17.58    ---- 9.72E-17  1.15E-16
PS18kh       AT2018zr  58213.032 V    17.89     0.30 2.54E-16  6.91E-17
PS18kh       AT2018zr  58215.026 V    18.00     0.24 2.29E-16  5.06E-17
PS18kh       AT2018zr  58221.217 V    18.44     0.31 1.52E-16  4.36E-17
PS18kh       AT2018zr  58223.270 V    18.00     0.34 2.29E-16  7.20E-17
PS18kh       AT2018zr  58228.510 V    >18.20    ---- 1.08E-16  6.48E-17
PS18kh       AT2018zr  58231.964 V    >17.64    ---- 1.24E-16  1.08E-16
PS18kh       AT2018zr  58234.022 V    >18.41    ---- 1.58E-16  5.33E-17
PS18kh       AT2018zr  58237.079 V    18.38     0.32 1.62E-16  4.79E-17
PS18kh       AT2018zr  58240.138 V    18.38     0.32 1.62E-16  4.79E-17
PS18kh       AT2018zr  58242.319 V    >18.24    ---- 1.59E-16  6.21E-17
PS18kh       AT2018zr  58249.370 V    >18.55    ---- 6.90E-18  4.68E-17
PS18kh       AT2018zr  58252.151 V    >18.02    ---- 4.06E-17  7.65E-17
PS18kh       AT2018zr  58255.737 V    >18.38    ---- 9.64E-17  5.48E-17
PS18kh       AT2018zr  58261.122 V    >18.29    ---- 8.67E-17  5.96E-17
PS18kh       AT2018zr  58264.041 V    >18.24    ---- 1.31E-16  6.22E-17
PS18kh       AT2018zr  58267.823 V    >18.08    ---- 6.92E-17  7.24E-17
PS18kh       AT2018zr  58381.601 V    >18.58    ---- 3.49E-17  4.55E-17
PS18kh       AT2018zr  58396.670 V    >18.58    ---- 5.20E-17  4.55E-17
PS18kh       AT2018zr  58403.570 V    >18.74    ---- 6.08E-17  3.91E-17
PS18kh       AT2018zr  58410.812 V    >18.85    ---- 5.10E-17  3.55E-17
PS18kh       AT2018zr  58417.723 V    >18.59    ---- 3.43E-17  4.53E-17
PS18kh       AT2018zr  58424.424 V    >18.84    ---- 6.49E-17  3.57E-17
PS18kh       AT2018zr  58431.145 V    >18.71    ---- 5.40E-18  4.02E-17
PS18kh       AT2018zr  58438.775 V    >18.83    ---- 9.94E-17  3.63E-17
PS18kh       AT2018zr  58445.409 V    >17.77    ---- 1.63E-16  9.59E-17
PS18kh       AT2018zr  58452.724 V    18.68     0.33 1.22E-16  3.68E-17
PS18kh       AT2018zr  58565.079 V    >18.83    ---- -4.75E-17 3.60E-17
PS18kh       AT2018zr  58596.829 V    >18.62    ---- 2.07E-17  4.39E-17
PS18kh       AT2018zr  58626.108 V    >18.22    ---- 1.82E-16  6.34E-17
PS18kh       AT2018zr  58814.945 V    >18.05    ---- 3.36E-17  7.39E-17
PS18kh       AT2018zr  58817.675 V    >18.81    ---- 7.31E-17  3.70E-17
PS18kh       AT2018zr  58820.662 V    >18.82    ---- 7.05E-17  3.66E-17
PS18kh       AT2018zr  58823.575 V    >18.73    ---- 4.22E-17  3.96E-17
PS18kh       AT2018zr  58826.098 V    >18.77    ---- 8.21E-17  3.84E-17
PS18kh       AT2018zr  58829.568 V    >18.81    ---- 8.56E-17  3.67E-17
PS18kh       AT2018zr  58833.411 V    18.77     0.34 1.13E-16  3.56E-17
PS18kh       AT2018zr  58835.547 V    18.30     0.25 1.73E-16  4.04E-17
PS18kh       AT2018zr  58838.388 V    >18.11    ---- 1.19E-16  7.00E-17
PS18kh       AT2018zr  58841.921 V    18.69     0.33 1.21E-16  3.67E-17
PS18kh       AT2018zr  58844.047 V    >18.84    ---- 5.26E-17  3.58E-17
PS18kh       AT2018zr  58204.528 B    17.45     0.09 5.97E-16  4.72E-17
PS18kh       AT2018zr  58208.840 B    17.68     0.11 4.84E-16  5.01E-17
PS18kh       AT2018zr  58210.376 B    17.64     0.20 5.01E-16  9.00E-17
PS18kh       AT2018zr  58212.638 B    17.86     0.19 4.08E-16  7.15E-17
PS18kh       AT2018zr  58213.029 B    18.01     0.18 3.55E-16  6.00E-17
PS18kh       AT2018zr  58215.024 B    17.74     0.11 4.57E-16  4.79E-17
PS18kh       AT2018zr  58221.213 B    18.21     0.14 2.95E-16  3.78E-17
PS18kh       AT2018zr  58223.267 B    18.17     0.20 3.07E-16  5.76E-17
PS18kh       AT2018zr  58228.508 B    18.30     0.21 2.73E-16  5.28E-17
PS18kh       AT2018zr  58231.961 B    18.26     0.33 2.84E-16  8.63E-17
PS18kh       AT2018zr  58234.019 B    19.17     0.36 1.22E-16  4.03E-17
PS18kh       AT2018zr  58237.074 B    18.30     0.17 2.74E-16  4.26E-17
PS18kh       AT2018zr  58240.132 B    18.30     0.16 2.74E-16  3.92E-17
PS18kh       AT2018zr  58242.318 B    18.31     0.21 2.70E-16  5.24E-17
PS18kh       AT2018zr  58249.365 B    19.17     0.32 1.22E-16  3.61E-17
PS18kh       AT2018zr  58252.146 B    >18.63    ---- 2.01E-16  6.79E-17
PS18kh       AT2018zr  58255.733 B    18.93     0.33 1.52E-16  4.56E-17
PS18kh       AT2018zr  58261.117 B    18.93     0.33 1.52E-16  4.55E-17
PS18kh       AT2018zr  58264.035 B    >19.03    ---- 7.55E-17  4.70E-17
PS18kh       AT2018zr  58267.821 B    >18.78    ---- 1.30E-16  5.88E-17
PS18kh       AT2018zr  58381.595 B    >19.43    ---- 2.24E-17  3.22E-17
PS18kh       AT2018zr  58396.664 B    >19.47    ---- 3.36E-17  3.12E-17
PS18kh       AT2018zr  58403.568 B    >19.65    ---- 2.25E-17  2.64E-17
PS18kh       AT2018zr  58410.806 B    >19.69    ---- 5.43E-17  2.56E-17
PS18kh       AT2018zr  58417.717 B    19.04     0.27 1.38E-16  3.41E-17
PS18kh       AT2018zr  58424.421 B    >19.70    ---- 7.27E-17  2.52E-17
PS18kh       AT2018zr  58431.141 B    >19.52    ---- 6.16E-17  2.97E-17
PS18kh       AT2018zr  58438.769 B    >19.70    ---- 2.23E-17  2.52E-17
PS18kh       AT2018zr  58445.276 B    19.65     0.36 7.85E-17  2.60E-17
PS18kh       AT2018zr  58452.721 B    19.31     0.27 1.07E-16  2.61E-17
PS18kh       AT2018zr  58565.074 B    >19.50    ---- 4.89E-17  3.03E-17
PS18kh       AT2018zr  58596.823 B    >19.36    ---- 5.61E-17  3.46E-17
PS18kh       AT2018zr  58626.103 B    >18.98    ---- 9.74E-17  4.89E-17
PS18kh       AT2018zr  58814.614 B    >19.65    ---- 5.09E-17  2.64E-17
PS18kh       AT2018zr  58817.667 B    >19.62    ---- 3.94E-17  2.72E-17
PS18kh       AT2018zr  58820.654 B    >19.74    ---- 4.70E-17  2.44E-17
PS18kh       AT2018zr  58823.573 B    >19.59    ---- 3.08E-17  2.81E-17
PS18kh       AT2018zr  58826.095 B    >19.61    ---- 4.11E-17  2.75E-17
PS18kh       AT2018zr  58829.564 B    >19.67    ---- 6.73E-17  2.60E-17
PS18kh       AT2018zr  58833.403 B    >19.68    ---- 7.62E-17  2.57E-17
PS18kh       AT2018zr  58835.545 B    19.03     0.23 1.39E-16  2.99E-17
PS18kh       AT2018zr  58838.385 B    >19.01    ---- 4.16E-17  4.77E-17
PS18kh       AT2018zr  58841.914 B    19.13     0.23 1.27E-16  2.64E-17
PS18kh       AT2018zr  58844.041 B    19.24     0.26 1.15E-16  2.70E-17
PS18kh       AT2018zr  58204.527 U    17.59     0.06 8.33E-16  4.87E-17
PS18kh       AT2018zr  58208.840 U    17.68     0.07 7.63E-16  5.23E-17
PS18kh       AT2018zr  58210.376 U    17.96     0.16 5.90E-16  8.81E-17
PS18kh       AT2018zr  58212.637 U    17.99     0.13 5.78E-16  6.92E-17
PS18kh       AT2018zr  58213.029 U    17.71     0.10 7.48E-16  6.60E-17
PS18kh       AT2018zr  58215.023 U    18.00     0.09 5.72E-16  4.58E-17
PS18kh       AT2018zr  58221.212 U    17.99     0.08 5.78E-16  4.05E-17
PS18kh       AT2018zr  58223.266 U    17.98     0.11 5.84E-16  5.83E-17
PS18kh       AT2018zr  58228.507 U    18.14     0.12 5.02E-16  5.58E-17
PS18kh       AT2018zr  58231.961 U    18.26     0.20 4.49E-16  8.25E-17
PS18kh       AT2018zr  58234.018 U    18.41     0.11 3.93E-16  4.07E-17
PS18kh       AT2018zr  58237.073 U    18.39     0.10 3.97E-16  3.70E-17
PS18kh       AT2018zr  58240.131 U    18.41     0.10 3.93E-16  3.67E-17
PS18kh       AT2018zr  58242.317 U    18.61     0.16 3.25E-16  4.83E-17
PS18kh       AT2018zr  58249.364 U    18.83     0.13 2.65E-16  3.19E-17
PS18kh       AT2018zr  58252.146 U    18.62     0.22 3.21E-16  6.49E-17
PS18kh       AT2018zr  58255.732 U    18.93     0.18 2.42E-16  4.04E-17
PS18kh       AT2018zr  58261.116 U    18.89     0.18 2.50E-16  4.15E-17
PS18kh       AT2018zr  58264.034 U    18.64     0.15 3.18E-16  4.40E-17
PS18kh       AT2018zr  58267.821 U    18.88     0.22 2.53E-16  5.02E-17
PS18kh       AT2018zr  58381.594 U    >20.16    ---- 7.17E-17  2.59E-17
PS18kh       AT2018zr  58396.663 U    19.95     0.29 9.50E-17  2.55E-17
PS18kh       AT2018zr  58403.568 U    20.09     0.29 8.35E-17  2.23E-17
PS18kh       AT2018zr  58410.805 U    19.99     0.25 9.10E-17  2.09E-17
PS18kh       AT2018zr  58417.716 U    19.95     0.31 9.50E-17  2.68E-17
PS18kh       AT2018zr  58424.420 U    >20.48    ---- 5.40E-17  1.93E-17
PS18kh       AT2018zr  58431.140 U    19.78     0.25 1.10E-16  2.52E-17
PS18kh       AT2018zr  58438.768 U    19.95     0.23 9.50E-17  2.02E-17
PS18kh       AT2018zr  58445.275 U    20.34     0.32 6.62E-17  1.95E-17
PS18kh       AT2018zr  58452.721 U    20.27     0.31 7.06E-17  2.02E-17
PS18kh       AT2018zr  58565.073 U    >20.25    ---- 3.65E-17  2.41E-17
PS18kh       AT2018zr  58596.822 U    >20.11    ---- 2.53E-17  2.72E-17
PS18kh       AT2018zr  58626.102 U    >19.71    ---- 7.98E-17  3.95E-17
PS18kh       AT2018zr  58814.612 U    20.12     0.29 8.10E-17  2.19E-17
PS18kh       AT2018zr  58817.666 U    >20.51    ---- 2.96E-18  1.88E-17
PS18kh       AT2018zr  58820.653 U    20.36     0.32 6.51E-17  1.93E-17
PS18kh       AT2018zr  58823.572 U    >20.41    ---- 2.19E-17  2.07E-17
PS18kh       AT2018zr  58826.095 U    >20.46    ---- 1.61E-17  1.97E-17
PS18kh       AT2018zr  58829.564 U    >20.49    ---- 2.96E-17  1.93E-17
PS18kh       AT2018zr  58833.402 U    >20.57    ---- 2.96E-17  1.78E-17
PS18kh       AT2018zr  58835.544 U    >20.43    ---- 3.41E-17  2.03E-17
PS18kh       AT2018zr  58838.384 U    >19.80    ---- 4.31E-17  3.61E-17
PS18kh       AT2018zr  58841.913 U    >20.45    ---- 4.75E-17  1.99E-17
PS18kh       AT2018zr  58844.040 U    >20.42    ---- 4.57E-17  2.05E-17
PS18kh       AT2018zr  58204.524 UVW1 18.21     0.07 8.52E-16  5.55E-17
PS18kh       AT2018zr  58208.839 UVW1 18.37     0.08 7.34E-16  5.47E-17
PS18kh       AT2018zr  58210.375 UVW1 18.20     0.12 8.60E-16  9.60E-17
PS18kh       AT2018zr  58212.636 UVW1 18.49     0.10 6.56E-16  6.12E-17
PS18kh       AT2018zr  58213.027 UVW1 18.32     0.09 7.69E-16  6.45E-17
PS18kh       AT2018zr  58215.022 UVW1 18.56     0.08 6.14E-16  4.59E-17
PS18kh       AT2018zr  58221.210 UVW1 18.55     0.07 6.20E-16  4.06E-17
PS18kh       AT2018zr  58223.265 UVW1 18.59     0.10 5.97E-16  5.59E-17
PS18kh       AT2018zr  58228.506 UVW1 18.58     0.09 6.03E-16  5.07E-17
PS18kh       AT2018zr  58231.960 UVW1 18.55     0.14 6.20E-16  8.11E-17
PS18kh       AT2018zr  58234.017 UVW1 18.89     0.09 4.54E-16  3.85E-17
PS18kh       AT2018zr  58237.070 UVW1 18.91     0.09 4.46E-16  3.78E-17
PS18kh       AT2018zr  58240.128 UVW1 18.87     0.09 4.63E-16  3.92E-17
PS18kh       AT2018zr  58242.317 UVW1 19.03     0.11 3.98E-16  4.14E-17
PS18kh       AT2018zr  58249.361 UVW1 18.87     0.09 4.63E-16  3.92E-17
PS18kh       AT2018zr  58252.143 UVW1 18.92     0.11 4.41E-16  4.58E-17
PS18kh       AT2018zr  58255.731 UVW1 18.61     0.09 5.86E-16  4.93E-17
PS18kh       AT2018zr  58261.113 UVW1 18.93     0.09 4.37E-16  3.71E-17
PS18kh       AT2018zr  58264.031 UVW1 18.91     0.09 4.46E-16  3.78E-17
PS18kh       AT2018zr  58267.820 UVW1 18.80     0.09 4.95E-16  4.18E-17
PS18kh       AT2018zr  58381.591 UVW1 19.50     0.10 2.59E-16  2.48E-17
PS18kh       AT2018zr  58396.660 UVW1 20.02     0.15 1.61E-16  2.22E-17
PS18kh       AT2018zr  58403.567 UVW1 19.75     0.12 2.05E-16  2.19E-17
PS18kh       AT2018zr  58410.802 UVW1 19.89     0.12 1.81E-16  1.95E-17
PS18kh       AT2018zr  58417.713 UVW1 20.21     0.18 1.34E-16  2.28E-17
PS18kh       AT2018zr  58424.419 UVW1 20.22     0.14 1.33E-16  1.73E-17
PS18kh       AT2018zr  58431.138 UVW1 20.09     0.15 1.50E-16  2.08E-17
PS18kh       AT2018zr  58438.765 UVW1 19.86     0.12 1.86E-16  2.00E-17
PS18kh       AT2018zr  58445.272 UVW1 19.98     0.13 1.67E-16  1.97E-17
PS18kh       AT2018zr  58452.719 UVW1 20.39     0.17 1.14E-16  1.74E-17
PS18kh       AT2018zr  58565.070 UVW1 >21.17    ---- 4.91E-17  1.85E-17
PS18kh       AT2018zr  58596.818 UVW1 20.17     0.18 1.40E-16  2.36E-17
PS18kh       AT2018zr  58626.100 UVW1 20.43     0.28 1.10E-16  2.79E-17
PS18kh       AT2018zr  58814.609 UVW1 20.86     0.30 7.38E-17  2.04E-17
PS18kh       AT2018zr  58817.662 UVW1 >21.13    ---- 4.80E-17  1.92E-17
PS18kh       AT2018zr  58820.649 UVW1 21.07     0.32 6.07E-17  1.80E-17
PS18kh       AT2018zr  58823.571 UVW1 20.73     0.30 8.29E-17  2.26E-17
PS18kh       AT2018zr  58826.094 UVW1 20.58     0.25 9.60E-17  2.18E-17
PS18kh       AT2018zr  58829.562 UVW1 >21.26    ---- 2.96E-17  1.71E-17
PS18kh       AT2018zr  58833.399 UVW1 21.03     0.31 6.35E-17  1.80E-17
PS18kh       AT2018zr  58835.543 UVW1 20.70     0.26 8.56E-17  2.06E-17
PS18kh       AT2018zr  58838.383 UVW1 20.25     0.34 1.30E-16  4.04E-17
PS18kh       AT2018zr  58841.911 UVW1 20.92     0.29 6.99E-17  1.88E-17
PS18kh       AT2018zr  58844.038 UVW1 20.94     0.30 6.85E-17  1.92E-17
PS18kh       AT2018zr  58204.534 UVM2 18.14     0.05 1.20E-15  5.53E-17
PS18kh       AT2018zr  58208.843 UVM2 18.56     0.06 8.13E-16  4.50E-17
PS18kh       AT2018zr  58210.378 UVM2 18.42     0.09 9.25E-16  7.68E-17
PS18kh       AT2018zr  58212.895 UVM2 19.06     0.14 5.11E-16  6.63E-17
PS18kh       AT2018zr  58213.032 UVM2 18.42     0.07 9.25E-16  5.98E-17
PS18kh       AT2018zr  58215.026 UVM2 18.57     0.06 8.05E-16  4.46E-17
PS18kh       AT2018zr  58221.218 UVM2 18.71     0.07 7.07E-16  4.58E-17
PS18kh       AT2018zr  58223.271 UVM2 18.79     0.08 6.57E-16  4.86E-17
PS18kh       AT2018zr  58228.510 UVM2 18.77     0.08 6.69E-16  4.95E-17
PS18kh       AT2018zr  58231.964 UVM2 18.82     0.12 6.39E-16  7.09E-17
PS18kh       AT2018zr  58234.023 UVM2 18.96     0.07 5.61E-16  3.64E-17
PS18kh       AT2018zr  58237.080 UVM2 19.05     0.07 5.16E-16  3.35E-17
PS18kh       AT2018zr  58240.139 UVM2 19.06     0.07 5.11E-16  3.32E-17
PS18kh       AT2018zr  58242.319 UVM2 19.04     0.08 5.20E-16  3.86E-17
PS18kh       AT2018zr  58249.371 UVM2 19.09     0.09 4.97E-16  4.15E-17
PS18kh       AT2018zr  58252.152 UVM2 18.97     0.09 5.55E-16  4.63E-17
PS18kh       AT2018zr  58255.737 UVM2 18.96     0.07 5.61E-16  3.64E-17
PS18kh       AT2018zr  58261.123 UVM2 18.78     0.07 6.63E-16  4.29E-17
PS18kh       AT2018zr  58264.042 UVM2 18.85     0.07 6.21E-16  4.02E-17
PS18kh       AT2018zr  58267.823 UVM2 18.83     0.07 6.33E-16  4.10E-17
PS18kh       AT2018zr  58381.602 UVM2 19.71     0.08 2.81E-16  2.10E-17
PS18kh       AT2018zr  58396.671 UVM2 19.88     0.09 2.42E-16  2.04E-17
PS18kh       AT2018zr  58403.570 UVM2 19.75     0.08 2.71E-16  2.03E-17
PS18kh       AT2018zr  58410.813 UVM2 19.67     0.08 2.92E-16  2.18E-17
PS18kh       AT2018zr  58417.724 UVM2 19.86     0.10 2.44E-16  2.29E-17
PS18kh       AT2018zr  58424.424 UVM2 19.88     0.09 2.42E-16  2.04E-17
PS18kh       AT2018zr  58431.145 UVM2 19.76     0.09 2.68E-16  2.26E-17
PS18kh       AT2018zr  58438.776 UVM2 19.86     0.09 2.44E-16  2.06E-17
PS18kh       AT2018zr  58445.409 UVM2 20.22     0.23 1.75E-16  3.65E-17
PS18kh       AT2018zr  58452.725 UVM2 19.96     0.09 2.24E-16  1.90E-17
PS18kh       AT2018zr  58565.080 UVM2 20.30     0.11 1.64E-16  1.71E-17
PS18kh       AT2018zr  58596.830 UVM2 20.31     0.11 1.63E-16  1.70E-17
PS18kh       AT2018zr  58626.109 UVM2 20.58     0.15 1.27E-16  1.70E-17
PS18kh       AT2018zr  58814.946 UVM2 >20.64    ---- 8.86E-17  3.97E-17
PS18kh       AT2018zr  58817.677 UVM2 20.88     0.24 9.58E-17  2.14E-17
PS18kh       AT2018zr  58820.664 UVM2 21.08     0.25 7.96E-17  1.79E-17
PS18kh       AT2018zr  58823.576 UVM2 20.94     0.24 9.04E-17  2.02E-17
PS18kh       AT2018zr  58826.099 UVM2 20.87     0.22 9.67E-17  1.97E-17
PS18kh       AT2018zr  58829.569 UVM2 20.99     0.28 8.69E-17  2.20E-17
PS18kh       AT2018zr  58833.412 UVM2 20.89     0.22 9.49E-17  1.93E-17
PS18kh       AT2018zr  58835.547 UVM2 21.02     0.24 8.44E-17  1.90E-17
PS18kh       AT2018zr  58838.389 UVM2 >20.93    ---- 5.08E-17  3.04E-17
PS18kh       AT2018zr  58841.922 UVM2 21.20     0.29 7.14E-17  1.90E-17
PS18kh       AT2018zr  58844.048 UVM2 20.63     0.20 1.21E-16  2.20E-17
PS18kh       AT2018zr  58204.529 UVW2 18.33     0.06 1.20E-15  6.63E-17
PS18kh       AT2018zr  58208.841 UVW2 18.77     0.07 7.99E-16  5.16E-17
PS18kh       AT2018zr  58210.376 UVW2 18.53     0.11 9.98E-16  1.01E-16
PS18kh       AT2018zr  58212.638 UVW2 19.14     0.12 5.67E-16  6.29E-17
PS18kh       AT2018zr  58213.030 UVW2 18.70     0.09 8.53E-16  7.08E-17
PS18kh       AT2018zr  58215.024 UVW2 18.77     0.07 7.99E-16  5.16E-17
PS18kh       AT2018zr  58221.214 UVW2 18.78     0.06 7.92E-16  4.38E-17
PS18kh       AT2018zr  58223.268 UVW2 18.93     0.09 6.89E-16  5.72E-17
PS18kh       AT2018zr  58228.508 UVW2 18.99     0.09 6.52E-16  5.42E-17
PS18kh       AT2018zr  58231.962 UVW2 19.15     0.14 5.62E-16  7.27E-17
PS18kh       AT2018zr  58234.019 UVW2 19.13     0.08 5.73E-16  4.23E-17
PS18kh       AT2018zr  58237.075 UVW2 19.14     0.08 5.67E-16  4.19E-17
PS18kh       AT2018zr  58240.133 UVW2 19.17     0.08 5.52E-16  4.08E-17
PS18kh       AT2018zr  58242.318 UVW2 19.28     0.09 4.98E-16  4.15E-17
PS18kh       AT2018zr  58249.366 UVW2 19.09     0.07 5.94E-16  3.84E-17
PS18kh       AT2018zr  58252.147 UVW2 19.18     0.10 5.47E-16  5.05E-17
PS18kh       AT2018zr  58255.734 UVW2 19.13     0.08 5.73E-16  4.23E-17
PS18kh       AT2018zr  58261.118 UVW2 18.86     0.07 7.36E-16  4.75E-17
PS18kh       AT2018zr  58264.036 UVW2 18.98     0.07 6.58E-16  4.25E-17
PS18kh       AT2018zr  58267.821 UVW2 18.81     0.08 7.70E-16  5.68E-17
PS18kh       AT2018zr  58381.596 UVW2 19.52     0.08 3.99E-16  2.96E-17
PS18kh       AT2018zr  58396.665 UVW2 19.66     0.09 3.53E-16  2.95E-17
PS18kh       AT2018zr  58403.568 UVW2 19.59     0.08 3.77E-16  2.80E-17
PS18kh       AT2018zr  58410.807 UVW2 19.74     0.08 3.28E-16  2.44E-17
PS18kh       AT2018zr  58417.718 UVW2 19.60     0.09 3.74E-16  3.12E-17
PS18kh       AT2018zr  58424.422 UVW2 19.79     0.09 3.13E-16  2.62E-17
PS18kh       AT2018zr  58431.142 UVW2 19.91     0.09 2.80E-16  2.34E-17
PS18kh       AT2018zr  58438.770 UVW2 19.73     0.08 3.31E-16  2.46E-17
PS18kh       AT2018zr  58445.277 UVW2 19.84     0.10 2.99E-16  2.78E-17
PS18kh       AT2018zr  58452.722 UVW2 19.83     0.09 3.02E-16  2.52E-17
PS18kh       AT2018zr  58565.075 UVW2 20.41     0.13 1.77E-16  2.16E-17
PS18kh       AT2018zr  58596.824 UVW2 20.15     0.11 2.24E-16  2.30E-17
PS18kh       AT2018zr  58626.104 UVW2 20.63     0.17 1.44E-16  2.30E-17
PS18kh       AT2018zr  58814.615 UVW2 >21.14    ---- 7.80E-17  3.00E-17
PS18kh       AT2018zr  58817.669 UVW2 20.73     0.15 1.32E-16  1.87E-17
PS18kh       AT2018zr  58820.656 UVW2 20.84     0.15 1.19E-16  1.69E-17
PS18kh       AT2018zr  58823.573 UVW2 20.85     0.18 1.18E-16  1.90E-17
PS18kh       AT2018zr  58826.096 UVW2 20.64     0.14 1.42E-16  1.88E-17
PS18kh       AT2018zr  58829.565 UVW2 20.72     0.15 1.33E-16  1.89E-17
PS18kh       AT2018zr  58833.405 UVW2 21.03     0.18 1.00E-16  1.62E-17
PS18kh       AT2018zr  58835.545 UVW2 20.78     0.17 1.26E-16  1.91E-17
PS18kh       AT2018zr  58838.386 UVW2 20.65     0.27 1.41E-16  3.46E-17
PS18kh       AT2018zr  58841.916 UVW2 21.22     0.20 8.34E-17  1.52E-17
PS18kh       AT2018zr  58844.042 UVW2 20.81     0.17 1.22E-16  1.85E-17
ZTF18aahqkbt AT2018bsi 58269.088 V    >17.83    ---- -4.23E-17 9.12E-17
ZTF18aahqkbt AT2018bsi 58271.292 V    >17.82    ---- -4.00E-17 9.14E-17
ZTF18aahqkbt AT2018bsi 58366.123 V    >17.58    ---- -8.62E-18 1.14E-16
ZTF18aahqkbt AT2018bsi 58543.247 V    >18.14    ---- -1.21E-16 6.83E-17
ZTF18aahqkbt AT2018bsi 58269.086 B    18.39     0.30 2.51E-16  6.86E-17
ZTF18aahqkbt AT2018bsi 58271.288 B    >18.54    ---- 1.95E-16  7.38E-17
ZTF18aahqkbt AT2018bsi 58366.117 B    >18.38    ---- 2.42E-16  8.54E-17
ZTF18aahqkbt AT2018bsi 58543.242 B    >18.88    ---- 9.90E-17  5.40E-17
ZTF18aahqkbt AT2018bsi 58269.086 U    17.76     0.10 7.13E-16  6.43E-17
ZTF18aahqkbt AT2018bsi 58271.288 U    17.95     0.12 5.97E-16  6.69E-17
ZTF18aahqkbt AT2018bsi 58366.116 U    >19.27    ---- 1.54E-16  5.91E-17
ZTF18aahqkbt AT2018bsi 58543.242 U    >19.71    ---- 6.56E-17  3.94E-17
ZTF18aahqkbt AT2018bsi 58269.085 UVW1 17.87     0.07 1.16E-15  7.41E-17
ZTF18aahqkbt AT2018bsi 58271.286 UVW1 17.83     0.07 1.21E-15  7.69E-17
ZTF18aahqkbt AT2018bsi 58366.113 UVW1 18.91     0.13 4.45E-16  5.23E-17
ZTF18aahqkbt AT2018bsi 58543.239 UVW1 19.83     0.18 1.91E-16  3.20E-17
ZTF18aahqkbt AT2018bsi 58269.088 UVM2 17.69     0.06 1.80E-15  9.04E-17
ZTF18aahqkbt AT2018bsi 58271.293 UVM2 17.76     0.06 1.70E-15  8.56E-17
ZTF18aahqkbt AT2018bsi 58366.124 UVM2 19.10     0.12 4.92E-16  5.44E-17
ZTF18aahqkbt AT2018bsi 58543.248 UVM2 19.69     0.13 2.88E-16  3.41E-17
ZTF18aahqkbt AT2018bsi 58261.440 UVW2 17.49     0.04 2.60E-15  1.02E-16
ZTF18aahqkbt AT2018bsi 58269.087 UVW2 17.71     0.05 2.12E-15  1.05E-16
ZTF18aahqkbt AT2018bsi 58271.289 UVW2 17.72     0.05 2.10E-15  1.04E-16
ZTF18aahqkbt AT2018bsi 58366.118 UVW2 18.93     0.11 6.91E-16  7.16E-17
ZTF18aahqkbt AT2018bsi 58543.243 UVW2 19.67     0.12 3.49E-16  3.90E-17
ZTF18aajupnt AT2018dyk 58342.095 V    >17.37    ---- 1.44E-16  1.39E-16
ZTF18aajupnt AT2018dyk 58350.534 V    >17.66    ---- 8.72E-17  1.06E-16
ZTF18aajupnt AT2018dyk 58352.400 V    >17.69    ---- -1.65E-17 1.03E-16
ZTF18aajupnt AT2018dyk 58357.045 V    >17.68    ---- 2.38E-17  1.04E-16
ZTF18aajupnt AT2018dyk 58362.093 V    >17.66    ---- 1.04E-16  1.07E-16
ZTF18aajupnt AT2018dyk 58559.731 V    >17.66    ---- 8.79E-17  1.06E-16
ZTF18aajupnt AT2018dyk 58342.091 B    >18.15    ---- 3.11E-16  1.05E-16
ZTF18aajupnt AT2018dyk 58350.527 B    >18.17    ---- 2.36E-16  1.03E-16
ZTF18aajupnt AT2018dyk 58352.396 B    17.93     0.30 3.83E-16  1.07E-16
ZTF18aajupnt AT2018dyk 58357.039 B    18.07     0.34 3.38E-16  1.06E-16
ZTF18aajupnt AT2018dyk 58362.089 B    >18.15    ---- 3.10E-16  1.05E-16
ZTF18aajupnt AT2018dyk 58559.728 B    >18.18    ---- 2.22E-16  1.03E-16
ZTF18aajupnt AT2018dyk 58342.090 U    18.31     0.17 4.30E-16  6.49E-17
ZTF18aajupnt AT2018dyk 58350.525 U    18.55     0.20 3.44E-16  6.30E-17
ZTF18aajupnt AT2018dyk 58352.395 U    18.49     0.21 3.63E-16  6.92E-17
ZTF18aajupnt AT2018dyk 58357.038 U    18.41     0.18 3.91E-16  6.40E-17
ZTF18aajupnt AT2018dyk 58362.088 U    18.23     0.15 4.60E-16  6.56E-17
ZTF18aajupnt AT2018dyk 58559.727 U    18.90     0.27 2.49E-16  6.11E-17
ZTF18aajupnt AT2018dyk 58342.088 UVW1 18.11     0.07 9.32E-16  6.32E-17
ZTF18aajupnt AT2018dyk 58350.522 UVW1 18.19     0.08 8.67E-16  6.06E-17
ZTF18aajupnt AT2018dyk 58352.393 UVW1 18.29     0.09 7.86E-16  6.59E-17
ZTF18aajupnt AT2018dyk 58357.036 UVW1 18.29     0.08 7.86E-16  5.75E-17
ZTF18aajupnt AT2018dyk 58362.086 UVW1 18.17     0.08 8.78E-16  6.11E-17
ZTF18aajupnt AT2018dyk 58559.726 UVW1 18.92     0.12 4.40E-16  4.98E-17
ZTF18aajupnt AT2018dyk 58342.096 UVM2 18.05     0.10 1.30E-15  1.21E-16
ZTF18aajupnt AT2018dyk 58350.536 UVM2 18.29     0.09 1.05E-15  8.31E-17
ZTF18aajupnt AT2018dyk 58352.401 UVM2 18.40     0.10 9.44E-16  8.74E-17
ZTF18aajupnt AT2018dyk 58357.046 UVM2 18.24     0.09 1.09E-15  8.53E-17
ZTF18aajupnt AT2018dyk 58362.094 UVM2 18.36     0.09 9.76E-16  7.99E-17
ZTF18aajupnt AT2018dyk 58559.732 UVM2 19.06     0.14 5.12E-16  6.52E-17
ZTF18aajupnt AT2018dyk 58329.937 UVW2 17.79     0.05 1.97E-15  9.79E-17
ZTF18aajupnt AT2018dyk 58342.092 UVW2 18.00     0.07 1.63E-15  1.02E-16
ZTF18aajupnt AT2018dyk 58350.528 UVW2 18.10     0.06 1.48E-15  8.37E-17
ZTF18aajupnt AT2018dyk 58352.397 UVW2 18.16     0.07 1.40E-15  9.34E-17
ZTF18aajupnt AT2018dyk 58357.040 UVW2 18.09     0.06 1.49E-15  8.42E-17
ZTF18aajupnt AT2018dyk 58362.090 UVW2 18.16     0.06 1.40E-15  8.16E-17
ZTF18aajupnt AT2018dyk 58379.157 UVW2 18.29     0.07 1.24E-15  7.74E-17
ZTF18aajupnt AT2018dyk 58384.002 UVW2 18.21     0.07 1.34E-15  8.00E-17
ZTF18aajupnt AT2018dyk 58389.706 UVW2 18.29     0.07 1.24E-15  7.74E-17
ZTF18aajupnt AT2018dyk 58394.299 UVW2 18.23     0.07 1.31E-15  7.92E-17
ZTF18aajupnt AT2018dyk 58399.402 UVW2 18.28     0.07 1.26E-15  7.77E-17
ZTF18aajupnt AT2018dyk 58404.054 UVW2 18.39     0.07 1.14E-15  7.47E-17
ZTF18aajupnt AT2018dyk 58445.622 UVW2 18.55     0.08 9.80E-16  7.09E-17
ZTF18aajupnt AT2018dyk 58450.737 UVW2 18.64     0.08 9.03E-16  6.91E-17
ZTF18aajupnt AT2018dyk 58455.849 UVW2 18.52     0.08 1.00E-15  7.14E-17
ZTF18aajupnt AT2018dyk 58460.382 UVW2 18.49     0.08 1.04E-15  7.23E-17
ZTF18aajupnt AT2018dyk 58559.729 UVW2 18.90     0.11 7.10E-16  7.02E-17
ZTF18actaqdw AT2018lni 58541.716 UVM2 18.88     0.11 6.06E-16  6.10E-17
ZTF18actaqdw AT2018lni 58572.558 UVM2 19.78     0.23 2.64E-16  5.50E-17
ZTF19aabbnzo AT2018lna 58524.427 UVW2 17.82     0.04 1.91E-15  7.05E-17
ZTF19aabbnzo AT2018lna 58541.496 UVW2 18.20     0.05 1.35E-15  6.27E-17
ZTF19aabbnzo AT2018lna 58546.011 UVW2 18.33     0.04 1.20E-15  4.45E-17
ZTF19aabbnzo AT2018lna 58551.323 UVW2 18.42     0.04 1.10E-15  4.10E-17
ZTF19aabbnzo AT2018lna 58555.308 UVW2 18.67     0.05 8.75E-16  4.07E-17
ZTF19aabbnzo AT2018lna 58561.089 UVW2 19.06     0.05 6.14E-16  2.87E-17
ZTF19aabbnzo AT2018lna 58572.039 UVW2 18.78     0.06 7.90E-16  4.41E-17
ZTF19aaiqmgl AT2019avd 58988.388 V    >17.17    ---- 4.82E-17  1.67E-16
ZTF19aaiqmgl AT2019avd 58994.023 V    >18.03    ---- -5.27E-18 7.53E-17
ZTF19aaiqmgl AT2019avd 59108.424 V    >18.09    ---- 1.33E-16  7.15E-17
ZTF19aaiqmgl AT2019avd 58988.386 B    >18.12    ---- -8.27E-18 1.08E-16
ZTF19aaiqmgl AT2019avd 58994.020 B    17.83     0.18 4.18E-16  6.88E-17
ZTF19aaiqmgl AT2019avd 59108.420 B    18.05     0.18 3.42E-16  5.60E-17
ZTF19aaiqmgl AT2019avd 58988.386 U    18.01     0.21 5.68E-16  1.10E-16
ZTF19aaiqmgl AT2019avd 58994.019 U    18.15     0.12 4.97E-16  5.31E-17
ZTF19aaiqmgl AT2019avd 59108.420 U    17.89     0.07 6.33E-16  4.20E-17
ZTF19aaiqmgl AT2019avd 58982.396 UVW1 18.58     0.05 6.04E-16  2.99E-17
ZTF19aaiqmgl AT2019avd 58988.253 UVW1 18.88     0.21 4.60E-16  8.87E-17
ZTF19aaiqmgl AT2019avd 58994.018 UVW1 18.44     0.10 6.88E-16  6.43E-17
ZTF19aaiqmgl AT2019avd 59003.308 UVW1 18.38     0.05 7.29E-16  3.43E-17
ZTF19aaiqmgl AT2019avd 59010.616 UVW1 18.25     0.05 8.16E-16  3.75E-17
ZTF19aaiqmgl AT2019avd 59108.418 UVW1 18.25     0.07 8.16E-16  5.55E-17
ZTF19aaiqmgl AT2019avd 59108.804 UVW1 18.24     0.09 8.26E-16  6.52E-17
ZTF19aaiqmgl AT2019avd 59116.527 UVW1 18.34     0.09 7.54E-16  6.06E-17
ZTF19aaiqmgl AT2019avd 59117.308 UVW1 18.24     0.09 8.26E-16  6.52E-17
ZTF19aaiqmgl AT2019avd 59119.832 UVW1 18.25     0.09 8.16E-16  6.46E-17
ZTF19aaiqmgl AT2019avd 59120.165 UVW1 18.24     0.11 8.26E-16  8.36E-17
ZTF19aaiqmgl AT2019avd 59121.357 UVW1 18.36     0.11 7.37E-16  7.63E-17
ZTF19aaiqmgl AT2019avd 59122.753 UVW1 18.29     0.09 7.89E-16  6.29E-17
ZTF19aaiqmgl AT2019avd 58988.253 UVM2 18.65     0.13 7.46E-16  9.08E-17
ZTF19aaiqmgl AT2019avd 58994.023 UVM2 18.65     0.10 7.46E-16  6.62E-17
ZTF19aaiqmgl AT2019avd 59108.425 UVM2 18.52     0.08 8.42E-16  6.41E-17
ZTF19aaiqmgl AT2019avd 59116.523 UVM2 18.72     0.11 6.98E-16  7.04E-17
ZTF19aaiqmgl AT2019avd 59117.305 UVM2 18.56     0.11 8.15E-16  8.00E-17
ZTF19aaiqmgl AT2019avd 59118.052 UVM2 >18.76    ---- 2.79E-16  2.25E-16
ZTF19aaiqmgl AT2019avd 59119.828 UVM2 18.52     0.11 8.42E-16  8.22E-17
ZTF19aaiqmgl AT2019avd 59120.162 UVM2 18.63     0.11 7.63E-16  7.57E-17
ZTF19aaiqmgl AT2019avd 59121.355 UVM2 18.71     0.13 7.06E-16  8.67E-17
ZTF19aaiqmgl AT2019avd 59122.749 UVM2 18.65     0.11 7.46E-16  7.44E-17
ZTF19aaiqmgl AT2019avd 58988.253 UVW2 18.63     0.12 9.08E-16  9.84E-17
ZTF19aaiqmgl AT2019avd 58994.020 UVW2 18.75     0.07 8.13E-16  5.42E-17
ZTF19aaiqmgl AT2019avd 59108.421 UVW2 18.66     0.06 8.88E-16  4.87E-17
ZTF19aaiqmgl AT2019avd 59116.519 UVW2 18.73     0.10 8.32E-16  7.33E-17
ZTF19aaiqmgl AT2019avd 59117.302 UVW2 18.64     0.10 8.98E-16  7.81E-17
ZTF19aaiqmgl AT2019avd 59118.048 UVW2 18.57     0.08 9.58E-16  7.23E-17
ZTF19aaiqmgl AT2019avd 59119.825 UVW2 18.63     0.10 9.08E-16  7.89E-17
ZTF19aaiqmgl AT2019avd 59120.159 UVW2 18.70     0.11 8.50E-16  8.39E-17
ZTF19aaiqmgl AT2019avd 59121.354 UVW2 18.66     0.11 8.88E-16  8.70E-17
ZTF19aaiqmgl AT2019avd 59122.746 UVW2 18.81     0.10 7.69E-16  6.88E-17
ZTF19aakswrb AT2019bhf 58639.076 V    >18.76    ---- 9.19E-18  3.84E-17
ZTF19aakswrb AT2019bhf 58639.011 B    >19.75    ---- 1.81E-17  2.42E-17
ZTF19aakswrb AT2019bhf 58639.009 U    20.17     0.25 7.72E-17  1.78E-17
ZTF19aakswrb AT2019bhf 58639.007 UVW1 20.42     0.24 1.11E-16  2.41E-17
ZTF19aakswrb AT2019bhf 58639.077 UVM2 >20.34    ---- 9.62E-17  5.26E-17
ZTF19aakswrb AT2019bhf 58622.620 UVW2 20.80     0.26 1.24E-16  2.98E-17
ZTF19aakswrb AT2019bhf 58639.070 UVW2 >20.98    ---- 1.00E-16  3.48E-17
ZTF19aakiwze AT2019cho 58582.756 UVW2 20.91     0.31 1.12E-16  3.16E-17
ZTF19aakiwze AT2019cho 58585.486 UVW2 20.72     0.26 1.33E-16  3.17E-17
ZTF19aapreis AT2019dsg 58620.179 V    >17.93    ---- 2.01E-16  8.32E-17
ZTF19aapreis AT2019dsg 58624.084 V    >17.42    ---- 1.11E-16  1.33E-16
ZTF19aapreis AT2019dsg 58627.208 V    >17.57    ---- 1.04E-16  1.16E-16
ZTF19aapreis AT2019dsg 58630.326 V    >17.57    ---- 1.04E-16  1.16E-16
ZTF19aapreis AT2019dsg 58633.523 V    >17.90    ---- 2.27E-16  8.54E-17
ZTF19aapreis AT2019dsg 58636.100 V    17.72     0.30 2.96E-16  8.13E-17
ZTF19aapreis AT2019dsg 58639.830 V    >18.01    ---- 1.26E-16  7.70E-17
ZTF19aapreis AT2019dsg 58642.408 V    >17.98    ---- 1.54E-16  7.93E-17
ZTF19aapreis AT2019dsg 58645.327 V    >17.84    ---- 1.82E-16  9.04E-17
ZTF19aapreis AT2019dsg 58648.797 V    >17.58    ---- 2.37E-16  1.14E-16
ZTF19aapreis AT2019dsg 58653.580 V    >18.00    ---- 1.39E-16  7.80E-17
ZTF19aapreis AT2019dsg 58675.159 V    >18.04    ---- 1.32E-17  7.48E-17
ZTF19aapreis AT2019dsg 58680.197 V    >18.05    ---- 9.33E-17  7.42E-17
ZTF19aapreis AT2019dsg 58731.935 V    >17.46    ---- -6.21E-17 1.28E-16
ZTF19aapreis AT2019dsg 58733.445 V    >17.70    ---- 6.16E-17  1.03E-16
ZTF19aapreis AT2019dsg 58761.068 V    >17.79    ---- -2.54E-16 9.41E-17
ZTF19aapreis AT2019dsg 58766.049 V    >18.21    ---- -2.72E-17 6.42E-17
ZTF19aapreis AT2019dsg 58771.439 V    >17.97    ---- -1.26E-17 7.95E-17
ZTF19aapreis AT2019dsg 58776.283 V    >17.58    ---- 3.15E-17  1.14E-16
ZTF19aapreis AT2019dsg 58786.496 V    >17.31    ---- 9.19E-17  1.46E-16
ZTF19aapreis AT2019dsg 58792.409 V    >17.49    ---- 1.65E-16  1.24E-16
ZTF19aapreis AT2019dsg 58620.176 B    17.39     0.12 6.29E-16  7.01E-17
ZTF19aapreis AT2019dsg 58624.081 B    17.39     0.19 6.28E-16  1.12E-16
ZTF19aapreis AT2019dsg 58627.205 B    17.51     0.20 5.65E-16  1.06E-16
ZTF19aapreis AT2019dsg 58630.323 B    17.55     0.19 5.45E-16  9.40E-17
ZTF19aapreis AT2019dsg 58633.521 B    17.84     0.17 4.18E-16  6.64E-17
ZTF19aapreis AT2019dsg 58636.097 B    17.74     0.17 4.55E-16  6.88E-17
ZTF19aapreis AT2019dsg 58639.825 B    17.89     0.18 3.98E-16  6.51E-17
ZTF19aapreis AT2019dsg 58642.403 B    17.98     0.19 3.65E-16  6.30E-17
ZTF19aapreis AT2019dsg 58645.324 B    17.98     0.21 3.66E-16  7.10E-17
ZTF19aapreis AT2019dsg 58648.794 B    17.81     0.24 4.27E-16  9.28E-17
ZTF19aapreis AT2019dsg 58653.578 B    18.16     0.21 3.09E-16  5.93E-17
ZTF19aapreis AT2019dsg 58675.156 B    18.04     0.20 3.45E-16  6.16E-17
ZTF19aapreis AT2019dsg 58680.192 B    >18.86    ---- 1.49E-16  5.50E-17
ZTF19aapreis AT2019dsg 58731.933 B    >18.23    ---- 1.95E-16  9.82E-17
ZTF19aapreis AT2019dsg 58733.444 B    >18.59    ---- 1.18E-16  7.03E-17
ZTF19aapreis AT2019dsg 58761.065 B    >18.44    ---- 1.90E-17  8.07E-17
ZTF19aapreis AT2019dsg 58766.048 B    >19.03    ---- 3.71E-17  4.68E-17
ZTF19aapreis AT2019dsg 58771.434 B    18.55     0.34 2.17E-16  6.67E-17
ZTF19aapreis AT2019dsg 58776.280 B    >18.41    ---- 7.67E-17  8.30E-17
ZTF19aapreis AT2019dsg 58786.493 B    >17.98    ---- 1.80E-16  1.23E-16
ZTF19aapreis AT2019dsg 58792.407 B    >18.29    ---- 1.05E-16  9.25E-17
ZTF19aapreis AT2019dsg 58620.176 U    17.30     0.08 1.09E-15  7.80E-17
ZTF19aapreis AT2019dsg 58624.081 U    17.49     0.15 9.10E-16  1.22E-16
ZTF19aapreis AT2019dsg 58627.205 U    17.33     0.12 1.06E-15  1.13E-16
ZTF19aapreis AT2019dsg 58630.322 U    17.31     0.12 1.07E-15  1.14E-16
ZTF19aapreis AT2019dsg 58633.521 U    17.48     0.10 9.21E-16  7.98E-17
ZTF19aapreis AT2019dsg 58636.096 U    17.59     0.10 8.35E-16  7.45E-17
ZTF19aapreis AT2019dsg 58639.824 U    17.55     0.08 8.66E-16  6.64E-17
ZTF19aapreis AT2019dsg 58642.402 U    17.64     0.10 7.95E-16  7.21E-17
ZTF19aapreis AT2019dsg 58645.323 U    17.93     0.12 6.06E-16  6.82E-17
ZTF19aapreis AT2019dsg 58648.793 U    17.56     0.12 8.56E-16  9.61E-17
ZTF19aapreis AT2019dsg 58653.577 U    17.81     0.10 6.82E-16  6.52E-17
ZTF19aapreis AT2019dsg 58675.155 U    18.32     0.16 4.23E-16  6.17E-17
ZTF19aapreis AT2019dsg 58680.191 U    18.51     0.17 3.56E-16  5.64E-17
ZTF19aapreis AT2019dsg 58731.933 U    >18.79    ---- 2.63E-16  9.22E-17
ZTF19aapreis AT2019dsg 58733.443 U    >19.20    ---- 1.25E-16  6.29E-17
ZTF19aapreis AT2019dsg 58761.065 U    >18.96    ---- 1.32E-16  7.85E-17
ZTF19aapreis AT2019dsg 58766.047 U    19.25     0.28 1.80E-16  4.70E-17
ZTF19aapreis AT2019dsg 58771.433 U    19.18     0.32 1.93E-16  5.61E-17
ZTF19aapreis AT2019dsg 58776.280 U    >19.13    ---- 6.91E-17  6.74E-17
ZTF19aapreis AT2019dsg 58786.493 U    >18.65    ---- 6.91E-17  1.05E-16
ZTF19aapreis AT2019dsg 58792.406 U    >19.02    ---- 3.25E-17  7.47E-17
ZTF19aapreis AT2019dsg 58620.174 UVW1 17.15     0.07 2.26E-15  1.44E-16
ZTF19aapreis AT2019dsg 58624.080 UVW1 17.19     0.10 2.17E-15  2.00E-16
ZTF19aapreis AT2019dsg 58627.203 UVW1 17.28     0.09 2.00E-15  1.68E-16
ZTF19aapreis AT2019dsg 58630.321 UVW1 17.32     0.09 1.92E-15  1.63E-16
ZTF19aapreis AT2019dsg 58633.520 UVW1 17.32     0.07 1.92E-15  1.27E-16
ZTF19aapreis AT2019dsg 58636.094 UVW1 17.39     0.07 1.81E-15  1.21E-16
ZTF19aapreis AT2019dsg 58639.822 UVW1 17.38     0.07 1.83E-15  1.22E-16
ZTF19aapreis AT2019dsg 58642.399 UVW1 17.50     0.07 1.64E-15  1.13E-16
ZTF19aapreis AT2019dsg 58645.322 UVW1 17.52     0.09 1.60E-15  1.26E-16
ZTF19aapreis AT2019dsg 58648.792 UVW1 17.45     0.09 1.71E-15  1.48E-16
ZTF19aapreis AT2019dsg 58653.576 UVW1 17.75     0.09 1.29E-15  1.08E-16
ZTF19aapreis AT2019dsg 58675.154 UVW1 18.11     0.11 9.29E-16  9.65E-17
ZTF19aapreis AT2019dsg 58680.189 UVW1 18.22     0.12 8.42E-16  9.12E-17
ZTF19aapreis AT2019dsg 58693.604 UVW1 18.45     0.13 6.79E-16  8.18E-17
ZTF19aapreis AT2019dsg 58695.397 UVW1 18.70     0.17 5.43E-16  8.42E-17
ZTF19aapreis AT2019dsg 58699.321 UVW1 18.76     0.17 5.11E-16  7.72E-17
ZTF19aapreis AT2019dsg 58703.448 UVW1 18.62     0.15 5.83E-16  8.17E-17
ZTF19aapreis AT2019dsg 58707.427 UVW1 18.49     0.14 6.56E-16  8.64E-17
ZTF19aapreis AT2019dsg 58712.804 UVW1 18.94     0.18 4.34E-16  7.28E-17
ZTF19aapreis AT2019dsg 58731.932 UVW1 19.11     0.30 3.71E-16  1.04E-16
ZTF19aapreis AT2019dsg 58733.442 UVW1 18.68     0.19 5.49E-16  9.53E-17
ZTF19aapreis AT2019dsg 58761.063 UVW1 19.20     0.29 3.42E-16  9.19E-17
ZTF19aapreis AT2019dsg 58766.046 UVW1 19.50     0.28 2.60E-16  6.60E-17
ZTF19aapreis AT2019dsg 58771.430 UVW1 19.34     0.27 3.01E-16  7.41E-17
ZTF19aapreis AT2019dsg 58776.278 UVW1 >19.51    ---- 2.36E-16  8.55E-17
ZTF19aapreis AT2019dsg 58786.492 UVW1 >19.30    ---- 2.93E-16  1.04E-16
ZTF19aapreis AT2019dsg 58792.405 UVW1 19.40     0.35 2.84E-16  9.18E-17
ZTF19aapreis AT2019dsg 58620.179 UVM2 16.90     0.06 3.74E-15  1.99E-16
ZTF19aapreis AT2019dsg 58624.084 UVM2 16.93     0.08 3.63E-15  2.59E-16
ZTF19aapreis AT2019dsg 58627.209 UVM2 16.93     0.07 3.63E-15  2.26E-16
ZTF19aapreis AT2019dsg 58630.326 UVM2 16.96     0.07 3.53E-15  2.21E-16
ZTF19aapreis AT2019dsg 58633.523 UVM2 17.02     0.06 3.36E-15  1.83E-16
ZTF19aapreis AT2019dsg 58636.101 UVM2 17.26     0.07 2.68E-15  1.79E-16
ZTF19aapreis AT2019dsg 58639.831 UVM2 17.24     0.06 2.74E-15  1.58E-16
ZTF19aapreis AT2019dsg 58642.409 UVM2 17.20     0.06 2.85E-15  1.63E-16
ZTF19aapreis AT2019dsg 58645.328 UVM2 17.27     0.07 2.66E-15  1.78E-16
ZTF19aapreis AT2019dsg 58648.798 UVM2 17.30     0.08 2.58E-15  1.97E-16
ZTF19aapreis AT2019dsg 58653.580 UVM2 17.49     0.07 2.18E-15  1.37E-16
ZTF19aapreis AT2019dsg 58675.159 UVM2 17.82     0.09 1.61E-15  1.30E-16
ZTF19aapreis AT2019dsg 58680.198 UVM2 18.09     0.11 1.25E-15  1.25E-16
ZTF19aapreis AT2019dsg 58693.600 UVM2 18.24     0.14 1.09E-15  1.35E-16
ZTF19aapreis AT2019dsg 58695.395 UVM2 18.31     0.17 1.02E-15  1.57E-16
ZTF19aapreis AT2019dsg 58699.318 UVM2 18.48     0.16 8.77E-16  1.29E-16
ZTF19aapreis AT2019dsg 58703.446 UVM2 18.45     0.15 8.96E-16  1.23E-16
ZTF19aapreis AT2019dsg 58707.423 UVM2 18.52     0.16 8.38E-16  1.26E-16
ZTF19aapreis AT2019dsg 58712.799 UVM2 18.86     0.21 6.13E-16  1.17E-16
ZTF19aapreis AT2019dsg 58731.936 UVM2 19.04     0.26 5.23E-16  1.24E-16
ZTF19aapreis AT2019dsg 58733.446 UVM2 18.85     0.21 6.21E-16  1.17E-16
ZTF19aapreis AT2019dsg 58761.069 UVM2 19.34     0.30 3.94E-16  1.09E-16
ZTF19aapreis AT2019dsg 58766.050 UVM2 19.62     0.33 3.05E-16  9.37E-17
ZTF19aapreis AT2019dsg 58771.440 UVM2 19.53     0.33 3.33E-16  9.93E-17
ZTF19aapreis AT2019dsg 58776.284 UVM2 >19.58    ---- 2.84E-16  1.06E-16
ZTF19aapreis AT2019dsg 58786.496 UVM2 >19.47    ---- 3.38E-16  1.17E-16
ZTF19aapreis AT2019dsg 58792.410 UVM2 19.53     0.36 3.33E-16  1.10E-16
ZTF19aapreis AT2019dsg 58620.177 UVW2 16.57     0.04 6.04E-15  2.52E-16
ZTF19aapreis AT2019dsg 58624.082 UVW2 16.67     0.07 5.54E-15  3.33E-16
ZTF19aapreis AT2019dsg 58627.206 UVW2 16.76     0.07 5.09E-15  3.10E-16
ZTF19aapreis AT2019dsg 58630.323 UVW2 16.83     0.07 4.76E-15  2.92E-16
ZTF19aapreis AT2019dsg 58633.522 UVW2 16.78     0.06 4.99E-15  2.60E-16
ZTF19aapreis AT2019dsg 58636.097 UVW2 16.90     0.06 4.49E-15  2.39E-16
ZTF19aapreis AT2019dsg 58639.826 UVW2 16.93     0.06 4.36E-15  2.34E-16
ZTF19aapreis AT2019dsg 58642.404 UVW2 16.98     0.06 4.16E-15  2.26E-16
ZTF19aapreis AT2019dsg 58645.325 UVW2 17.00     0.06 4.08E-15  2.22E-16
ZTF19aapreis AT2019dsg 58648.794 UVW2 17.09     0.07 3.77E-15  2.42E-16
ZTF19aapreis AT2019dsg 58653.578 UVW2 17.18     0.06 3.45E-15  1.98E-16
ZTF19aapreis AT2019dsg 58675.156 UVW2 17.60     0.08 2.35E-15  1.75E-16
ZTF19aapreis AT2019dsg 58680.193 UVW2 17.70     0.08 2.15E-15  1.66E-16
ZTF19aapreis AT2019dsg 58693.596 UVW2 17.85     0.10 1.86E-15  1.69E-16
ZTF19aapreis AT2019dsg 58695.393 UVW2 18.20     0.13 1.35E-15  1.65E-16
ZTF19aapreis AT2019dsg 58699.314 UVW2 18.26     0.13 1.28E-15  1.51E-16
ZTF19aapreis AT2019dsg 58703.444 UVW2 18.10     0.12 1.48E-15  1.62E-16
ZTF19aapreis AT2019dsg 58707.420 UVW2 18.26     0.14 1.28E-15  1.61E-16
ZTF19aapreis AT2019dsg 58712.795 UVW2 18.53     0.16 9.94E-16  1.44E-16
ZTF19aapreis AT2019dsg 58729.279 UVW2 18.75     0.19 8.10E-16  1.40E-16
ZTF19aapreis AT2019dsg 58731.934 UVW2 18.44     0.17 1.09E-15  1.67E-16
ZTF19aapreis AT2019dsg 58733.444 UVW2 18.75     0.19 8.10E-16  1.40E-16
ZTF19aapreis AT2019dsg 58761.066 UVW2 19.07     0.25 6.08E-16  1.37E-16
ZTF19aapreis AT2019dsg 58766.048 UVW2 19.13     0.23 5.72E-16  1.19E-16
ZTF19aapreis AT2019dsg 58771.435 UVW2 19.16     0.24 5.57E-16  1.22E-16
ZTF19aapreis AT2019dsg 58776.281 UVW2 19.27     0.29 5.03E-16  1.34E-16
ZTF19aapreis AT2019dsg 58786.494 UVW2 19.27     0.32 5.03E-16  1.47E-16
ZTF19aapreis AT2019dsg 58792.407 UVW2 >19.52    ---- 3.57E-16  1.33E-16
ZTF19aatubsj AT2019fdr 58659.798 V    18.02     0.25 2.23E-16  5.08E-17
ZTF19aatubsj AT2019fdr 58672.154 V    18.08     0.24 2.13E-16  4.65E-17
ZTF19aatubsj AT2019fdr 58678.006 V    18.26     0.33 1.80E-16  5.39E-17
ZTF19aatubsj AT2019fdr 58683.766 V    >17.91    ---- 2.23E-16  8.46E-17
ZTF19aatubsj AT2019fdr 58688.413 V    >18.16    ---- 1.74E-16  6.69E-17
ZTF19aatubsj AT2019fdr 58693.667 V    17.98     0.20 2.32E-16  4.36E-17
ZTF19aatubsj AT2019fdr 58705.756 V    17.81     0.23 2.73E-16  5.84E-17
ZTF19aatubsj AT2019fdr 58707.280 V    18.33     0.30 1.68E-16  4.71E-17
ZTF19aatubsj AT2019fdr 58712.252 V    18.20     0.29 1.89E-16  5.06E-17
ZTF19aatubsj AT2019fdr 58719.559 V    17.74     0.32 2.90E-16  8.51E-17
ZTF19aatubsj AT2019fdr 58724.207 V    17.99     0.23 2.31E-16  4.92E-17
ZTF19aatubsj AT2019fdr 58729.917 V    >18.15    ---- 3.29E-17  6.74E-17
ZTF19aatubsj AT2019fdr 58734.439 V    17.89     0.21 2.54E-16  4.93E-17
ZTF19aatubsj AT2019fdr 58750.031 V    18.18     0.25 1.93E-16  4.37E-17
ZTF19aatubsj AT2019fdr 58659.792 B    18.16     0.14 3.09E-16  4.10E-17
ZTF19aatubsj AT2019fdr 58672.150 B    18.30     0.14 2.72E-16  3.41E-17
ZTF19aatubsj AT2019fdr 58678.003 B    17.90     0.13 3.93E-16  4.63E-17
ZTF19aatubsj AT2019fdr 58683.764 B    18.05     0.21 3.43E-16  6.61E-17
ZTF19aatubsj AT2019fdr 58688.411 B    18.11     0.20 3.25E-16  5.97E-17
ZTF19aatubsj AT2019fdr 58693.661 B    18.08     0.12 3.33E-16  3.68E-17
ZTF19aatubsj AT2019fdr 58705.751 B    17.95     0.13 3.78E-16  4.47E-17
ZTF19aatubsj AT2019fdr 58707.274 B    18.03     0.12 3.50E-16  3.84E-17
ZTF19aatubsj AT2019fdr 58712.249 B    18.49     0.23 2.28E-16  4.71E-17
ZTF19aatubsj AT2019fdr 58719.557 B    17.86     0.19 4.10E-16  7.30E-17
ZTF19aatubsj AT2019fdr 58724.203 B    18.02     0.15 3.54E-16  4.96E-17
ZTF19aatubsj AT2019fdr 58729.249 B    18.28     0.26 2.78E-16  6.72E-17
ZTF19aatubsj AT2019fdr 58734.433 B    18.02     0.13 3.51E-16  4.20E-17
ZTF19aatubsj AT2019fdr 58750.029 B    18.29     0.16 2.74E-16  4.01E-17
ZTF19aatubsj AT2019fdr 58659.791 U    18.12     0.10 5.11E-16  4.58E-17
ZTF19aatubsj AT2019fdr 58672.150 U    18.30     0.10 4.32E-16  3.93E-17
ZTF19aatubsj AT2019fdr 58678.003 U    18.37     0.12 4.07E-16  4.53E-17
ZTF19aatubsj AT2019fdr 58683.763 U    18.44     0.20 3.79E-16  6.88E-17
ZTF19aatubsj AT2019fdr 58688.410 U    18.28     0.16 4.41E-16  6.59E-17
ZTF19aatubsj AT2019fdr 58693.660 U    18.33     0.10 4.19E-16  3.83E-17
ZTF19aatubsj AT2019fdr 58705.750 U    18.17     0.11 4.87E-16  4.85E-17
ZTF19aatubsj AT2019fdr 58707.272 U    18.20     0.10 4.72E-16  4.26E-17
ZTF19aatubsj AT2019fdr 58712.249 U    18.40     0.14 3.95E-16  5.19E-17
ZTF19aatubsj AT2019fdr 58719.557 U    18.01     0.16 5.64E-16  8.28E-17
ZTF19aatubsj AT2019fdr 58724.203 U    18.23     0.12 4.63E-16  5.09E-17
ZTF19aatubsj AT2019fdr 58729.249 U    18.51     0.14 3.57E-16  4.74E-17
ZTF19aatubsj AT2019fdr 58734.431 U    18.28     0.11 4.41E-16  4.43E-17
ZTF19aatubsj AT2019fdr 58750.029 U    18.54     0.12 3.47E-16  3.93E-17
ZTF19aatubsj AT2019fdr 59007.665 U    19.41     0.16 1.56E-16  2.25E-17
ZTF19aatubsj AT2019fdr 58659.788 UVW1 18.70     0.10 5.42E-16  5.15E-17
ZTF19aatubsj AT2019fdr 58672.148 UVW1 18.84     0.11 4.75E-16  4.63E-17
ZTF19aatubsj AT2019fdr 58678.001 UVW1 19.14     0.14 3.60E-16  4.44E-17
ZTF19aatubsj AT2019fdr 58683.762 UVW1 18.84     0.11 4.75E-16  4.63E-17
ZTF19aatubsj AT2019fdr 58688.409 UVW1 18.82     0.15 4.85E-16  6.57E-17
ZTF19aatubsj AT2019fdr 58693.656 UVW1 18.70     0.09 5.42E-16  4.64E-17
ZTF19aatubsj AT2019fdr 58705.748 UVW1 18.71     0.10 5.36E-16  5.10E-17
ZTF19aatubsj AT2019fdr 58707.269 UVW1 18.77     0.10 5.05E-16  4.86E-17
ZTF19aatubsj AT2019fdr 58712.247 UVW1 18.88     0.12 4.56E-16  4.92E-17
ZTF19aatubsj AT2019fdr 58719.556 UVW1 19.01     0.18 4.07E-16  6.90E-17
ZTF19aatubsj AT2019fdr 58724.201 UVW1 19.13     0.13 3.63E-16  4.48E-17
ZTF19aatubsj AT2019fdr 58729.247 UVW1 19.19     0.15 3.45E-16  4.64E-17
ZTF19aatubsj AT2019fdr 58734.428 UVW1 19.16     0.14 3.52E-16  4.37E-17
ZTF19aatubsj AT2019fdr 58750.027 UVW1 19.20     0.12 3.41E-16  3.62E-17
ZTF19aatubsj AT2019fdr 59007.662 UVW1 20.35     0.25 1.18E-16  2.71E-17
ZTF19aatubsj AT2019fdr 58659.799 UVM2 18.85     0.10 6.23E-16  5.44E-17
ZTF19aatubsj AT2019fdr 58672.154 UVM2 19.12     0.10 4.83E-16  4.51E-17
ZTF19aatubsj AT2019fdr 58678.006 UVM2 19.32     0.12 4.04E-16  4.38E-17
ZTF19aatubsj AT2019fdr 58683.766 UVM2 19.03     0.16 5.24E-16  7.78E-17
ZTF19aatubsj AT2019fdr 58688.414 UVM2 19.10     0.13 4.93E-16  5.96E-17
ZTF19aatubsj AT2019fdr 58693.668 UVM2 18.92     0.10 5.80E-16  5.16E-17
ZTF19aatubsj AT2019fdr 58705.756 UVM2 18.97     0.11 5.57E-16  5.52E-17
ZTF19aatubsj AT2019fdr 58707.281 UVM2 19.03     0.10 5.24E-16  4.78E-17
ZTF19aatubsj AT2019fdr 58712.252 UVM2 19.01     0.11 5.35E-16  5.35E-17
ZTF19aatubsj AT2019fdr 58719.560 UVM2 18.98     0.14 5.52E-16  7.05E-17
ZTF19aatubsj AT2019fdr 58724.207 UVM2 19.23     0.12 4.40E-16  4.64E-17
ZTF19aatubsj AT2019fdr 58729.917 UVM2 19.27     0.15 4.22E-16  5.70E-17
ZTF19aatubsj AT2019fdr 58734.440 UVM2 19.35     0.12 3.92E-16  4.29E-17
ZTF19aatubsj AT2019fdr 58750.032 UVM2 19.50     0.12 3.41E-16  3.63E-17
ZTF19aatubsj AT2019fdr 59007.658 UVM2 20.44     0.26 1.44E-16  3.37E-17
ZTF19aatubsj AT2019fdr 58659.793 UVW2 18.93     0.09 6.87E-16  5.92E-17
ZTF19aatubsj AT2019fdr 58672.151 UVW2 19.39     0.12 4.52E-16  4.78E-17
ZTF19aatubsj AT2019fdr 58678.004 UVW2 19.42     0.13 4.38E-16  5.09E-17
ZTF19aatubsj AT2019fdr 58683.764 UVW2 19.38     0.18 4.56E-16  7.46E-17
ZTF19aatubsj AT2019fdr 58688.411 UVW2 19.18     0.14 5.50E-16  7.08E-17
ZTF19aatubsj AT2019fdr 58693.662 UVW2 19.19     0.10 5.44E-16  4.97E-17
ZTF19aatubsj AT2019fdr 58705.752 UVW2 19.19     0.11 5.44E-16  5.47E-17
ZTF19aatubsj AT2019fdr 58707.275 UVW2 19.17     0.11 5.55E-16  5.55E-17
ZTF19aatubsj AT2019fdr 58712.250 UVW2 19.29     0.11 4.96E-16  5.11E-17
ZTF19aatubsj AT2019fdr 58719.558 UVW2 19.63     0.21 3.62E-16  6.95E-17
ZTF19aatubsj AT2019fdr 58724.204 UVW2 19.27     0.11 5.06E-16  5.19E-17
ZTF19aatubsj AT2019fdr 58729.915 UVW2 19.68     0.20 3.46E-16  6.38E-17
ZTF19aatubsj AT2019fdr 58734.434 UVW2 19.74     0.14 3.28E-16  4.21E-17
ZTF19aatubsj AT2019fdr 58750.029 UVW2 19.82     0.13 3.04E-16  3.75E-17
ZTF19aatubsj AT2019fdr 59007.667 UVW2 20.47     0.20 1.67E-16  3.06E-17
ZTF19abhhjcc AT2019meg 58730.586 V    >18.57    ---- 1.27E-16  4.58E-17
ZTF19abhhjcc AT2019meg 58732.312 V    >18.97    ---- 4.30E-17  3.17E-17
ZTF19abhhjcc AT2019meg 58734.302 V    >18.88    ---- 2.57E-19  3.45E-17
ZTF19abhhjcc AT2019meg 58730.582 B    >19.23    ---- 9.23E-17  3.91E-17
ZTF19abhhjcc AT2019meg 58732.308 B    18.96     0.26 1.48E-16  3.50E-17
ZTF19abhhjcc AT2019meg 58734.299 B    >19.18    ---- 4.60E-17  4.09E-17
ZTF19abhhjcc AT2019meg 58730.581 U    19.53     0.31 1.40E-16  4.02E-17
ZTF19abhhjcc AT2019meg 58732.307 U    19.63     0.29 1.28E-16  3.45E-17
ZTF19abhhjcc AT2019meg 58734.298 U    >19.72    ---- 1.00E-16  3.89E-17
ZTF19abhhjcc AT2019meg 58730.579 UVW1 19.30     0.16 3.10E-16  4.51E-17
ZTF19abhhjcc AT2019meg 58732.306 UVW1 19.41     0.14 2.82E-16  3.60E-17
ZTF19abhhjcc AT2019meg 58734.297 UVW1 19.64     0.17 2.28E-16  3.61E-17
ZTF19abhhjcc AT2019meg 58730.587 UVM2 19.00     0.10 5.42E-16  4.71E-17
ZTF19abhhjcc AT2019meg 58732.313 UVM2 19.34     0.10 3.95E-16  3.53E-17
ZTF19abhhjcc AT2019meg 58734.302 UVM2 19.20     0.10 4.48E-16  3.95E-17
ZTF19abhhjcc AT2019meg 58730.583 UVW2 19.15     0.10 5.61E-16  5.41E-17
ZTF19abhhjcc AT2019meg 58732.309 UVW2 19.08     0.10 6.00E-16  5.20E-17
ZTF19abhhjcc AT2019meg 58734.299 UVW2 19.15     0.10 5.61E-16  4.89E-17
ZTF19abhhjcc AT2019meg 58743.262 UVW2 19.38     0.07 4.55E-16  2.80E-17
ZTF19abhhjcc AT2019meg 58748.238 UVW2 19.48     0.07 4.17E-16  2.60E-17
ZTF19abidbya AT2019lwu 58719.122 V    >18.16    ---- 1.33E-16  6.71E-17
ZTF19abidbya AT2019lwu 58728.755 V    >18.59    ---- 3.80E-18  4.50E-17
ZTF19abidbya AT2019lwu 58719.118 B    >18.95    ---- 7.84E-17  5.04E-17
ZTF19abidbya AT2019lwu 58728.751 B    >19.23    ---- 8.49E-17  3.90E-17
ZTF19abidbya AT2019lwu 58719.118 U    19.09     0.26 2.09E-16  4.91E-17
ZTF19abidbya AT2019lwu 58728.750 U    19.77     0.34 1.12E-16  3.47E-17
ZTF19abidbya AT2019lwu 58719.116 UVW1 20.25     0.32 1.30E-16  3.82E-17
ZTF19abidbya AT2019lwu 58727.486 UVW1 >20.72    ---- 6.53E-17  2.82E-17
ZTF19abidbya AT2019lwu 58728.748 UVW1 20.15     0.24 1.42E-16  3.14E-17
ZTF19abidbya AT2019lwu 58744.423 UVW1 20.74     0.33 8.24E-17  2.53E-17
ZTF19abidbya AT2019lwu 58746.616 UVW1 20.70     0.32 8.58E-17  2.51E-17
ZTF19abidbya AT2019lwu 58719.122 UVM2 19.98     0.18 2.19E-16  3.70E-17
ZTF19abidbya AT2019lwu 58727.483 UVM2 20.72     0.35 1.11E-16  3.54E-17
ZTF19abidbya AT2019lwu 58728.756 UVM2 20.53     0.30 1.32E-16  3.70E-17
ZTF19abidbya AT2019lwu 58744.420 UVM2 20.82     0.30 1.01E-16  2.81E-17
ZTF19abidbya AT2019lwu 58746.612 UVM2 20.55     0.26 1.30E-16  3.11E-17
ZTF19abidbya AT2019lwu 58719.119 UVW2 20.44     0.24 1.72E-16  3.80E-17
ZTF19abidbya AT2019lwu 58727.480 UVW2 >21.09    ---- 8.82E-17  3.15E-17
ZTF19abidbya AT2019lwu 58728.752 UVW2 >21.32    ---- 6.89E-17  2.54E-17
ZTF19abidbya AT2019lwu 58744.417 UVW2 20.82     0.25 1.20E-16  2.76E-17
ZTF19abidbya AT2019lwu 58746.609 UVW2 >21.31    ---- 7.03E-17  2.57E-17
ZTF19abvgxrq AT2019pev 58750.141 V    17.30     0.24 4.37E-16  9.72E-17
ZTF19abvgxrq AT2019pev 58759.835 V    >17.88    ---- 1.67E-16  8.68E-17
ZTF19abvgxrq AT2019pev 58762.554 V    >17.82    ---- 2.42E-16  9.19E-17
ZTF19abvgxrq AT2019pev 58763.020 V    >17.80    ---- 2.63E-16  9.34E-17
ZTF19abvgxrq AT2019pev 58765.015 V    17.58     0.29 3.36E-16  9.09E-17
ZTF19abvgxrq AT2019pev 58768.006 V    >17.85    ---- 2.04E-16  8.93E-17
ZTF19abvgxrq AT2019pev 58771.847 V    17.87     0.36 2.59E-16  8.62E-17
ZTF19abvgxrq AT2019pev 58774.775 V    >17.88    ---- 1.66E-16  8.67E-17
ZTF19abvgxrq AT2019pev 58777.493 V    >17.75    ---- 2.28E-16  9.78E-17
ZTF19abvgxrq AT2019pev 58780.009 V    >17.90    ---- 1.43E-16  8.51E-17
ZTF19abvgxrq AT2019pev 58783.075 V    >17.90    ---- 2.44E-16  8.53E-17
ZTF19abvgxrq AT2019pev 58786.925 V    >17.95    ---- 8.56E-17  8.14E-17
ZTF19abvgxrq AT2019pev 58789.450 V    >17.92    ---- 1.16E-16  8.33E-17
ZTF19abvgxrq AT2019pev 58792.044 V    >17.79    ---- 1.85E-16  9.44E-17
ZTF19abvgxrq AT2019pev 58793.041 V    >17.83    ---- 1.41E-16  9.10E-17
ZTF19abvgxrq AT2019pev 58795.285 V    >17.82    ---- 1.86E-17  9.20E-17
ZTF19abvgxrq AT2019pev 58802.794 V    >18.00    ---- 2.35E-17  7.74E-17
ZTF19abvgxrq AT2019pev 58804.514 V    >17.84    ---- 1.23E-16  8.96E-17
ZTF19abvgxrq AT2019pev 58807.638 V    >17.91    ---- -6.26E-17 8.47E-17
ZTF19abvgxrq AT2019pev 58810.032 V    >17.81    ---- 8.59E-17  9.25E-17
ZTF19abvgxrq AT2019pev 58813.416 V    >17.52    ---- -1.53E-16 1.21E-16
ZTF19abvgxrq AT2019pev 58816.878 V    >17.33    ---- 2.38E-16  1.43E-16
ZTF19abvgxrq AT2019pev 58819.921 V    >17.89    ---- 1.53E-16  8.59E-17
ZTF19abvgxrq AT2019pev 58822.392 V    >17.94    ---- 2.61E-17  8.24E-17
ZTF19abvgxrq AT2019pev 58825.513 V    >17.39    ---- -1.02E-16 1.36E-16
ZTF19abvgxrq AT2019pev 58831.408 V    >17.95    ---- 8.01E-17  8.10E-17
ZTF19abvgxrq AT2019pev 58834.392 V    >17.62    ---- 8.08E-17  1.10E-16
ZTF19abvgxrq AT2019pev 58750.139 B    17.01     0.13 8.91E-16  1.08E-16
ZTF19abvgxrq AT2019pev 58759.833 B    17.35     0.16 6.55E-16  9.72E-17
ZTF19abvgxrq AT2019pev 58762.549 B    17.35     0.16 6.55E-16  9.72E-17
ZTF19abvgxrq AT2019pev 58763.014 B    17.62     0.21 5.08E-16  9.79E-17
ZTF19abvgxrq AT2019pev 58765.012 B    17.58     0.19 5.30E-16  9.20E-17
ZTF19abvgxrq AT2019pev 58768.004 B    17.71     0.21 4.68E-16  8.95E-17
ZTF19abvgxrq AT2019pev 58771.842 B    17.96     0.25 3.71E-16  8.58E-17
ZTF19abvgxrq AT2019pev 58774.773 B    18.00     0.26 3.60E-16  8.54E-17
ZTF19abvgxrq AT2019pev 58777.488 B    >18.31    ---- 2.51E-16  9.09E-17
ZTF19abvgxrq AT2019pev 58780.007 B    18.00     0.26 3.60E-16  8.53E-17
ZTF19abvgxrq AT2019pev 58783.073 B    18.23     0.31 2.89E-16  8.28E-17
ZTF19abvgxrq AT2019pev 58786.919 B    18.31     0.35 2.70E-16  8.68E-17
ZTF19abvgxrq AT2019pev 58789.446 B    >18.37    ---- 2.55E-16  8.61E-17
ZTF19abvgxrq AT2019pev 58792.042 B    18.27     0.36 2.80E-16  9.24E-17
ZTF19abvgxrq AT2019pev 58793.039 B    >18.36    ---- 1.78E-16  8.71E-17
ZTF19abvgxrq AT2019pev 58795.283 B    >18.34    ---- 2.09E-16  8.87E-17
ZTF19abvgxrq AT2019pev 58802.788 B    18.32     0.33 2.69E-16  8.21E-17
ZTF19abvgxrq AT2019pev 58804.512 B    >18.31    ---- 2.55E-16  9.11E-17
ZTF19abvgxrq AT2019pev 58807.632 B    >18.31    ---- 2.52E-16  9.09E-17
ZTF19abvgxrq AT2019pev 58810.030 B    18.34     0.36 2.62E-16  8.64E-17
ZTF19abvgxrq AT2019pev 58813.414 B    >17.97    ---- 2.91E-16  1.24E-16
ZTF19abvgxrq AT2019pev 58816.876 B    >18.38    ---- 2.37E-16  8.53E-17
ZTF19abvgxrq AT2019pev 58819.916 B    18.30     0.35 2.71E-16  8.68E-17
ZTF19abvgxrq AT2019pev 58822.391 B    >18.41    ---- 1.81E-16  8.30E-17
ZTF19abvgxrq AT2019pev 58825.512 B    >17.95    ---- 2.59E-16  1.27E-16
ZTF19abvgxrq AT2019pev 58831.402 B    >18.39    ---- 2.18E-16  8.45E-17
ZTF19abvgxrq AT2019pev 58834.390 B    >18.17    ---- 1.97E-16  1.03E-16
ZTF19abvgxrq AT2019pev 58750.139 U    16.91     0.07 1.56E-15  9.34E-17
ZTF19abvgxrq AT2019pev 58759.832 U    17.13     0.07 1.27E-15  8.08E-17
ZTF19abvgxrq AT2019pev 58762.548 U    17.24     0.08 1.15E-15  8.88E-17
ZTF19abvgxrq AT2019pev 58763.013 U    17.42     0.09 9.70E-16  7.94E-17
ZTF19abvgxrq AT2019pev 58765.012 U    17.41     0.08 9.82E-16  6.88E-17
ZTF19abvgxrq AT2019pev 58768.003 U    17.41     0.09 9.82E-16  8.00E-17
ZTF19abvgxrq AT2019pev 58771.842 U    17.55     0.09 8.64E-16  7.41E-17
ZTF19abvgxrq AT2019pev 58774.773 U    17.70     0.10 7.56E-16  6.87E-17
ZTF19abvgxrq AT2019pev 58777.488 U    17.55     0.11 8.64E-16  8.44E-17
ZTF19abvgxrq AT2019pev 58780.006 U    17.68     0.10 7.66E-16  6.92E-17
ZTF19abvgxrq AT2019pev 58783.072 U    17.73     0.10 7.35E-16  6.77E-17
ZTF19abvgxrq AT2019pev 58786.918 U    17.80     0.10 6.86E-16  6.53E-17
ZTF19abvgxrq AT2019pev 58789.445 U    17.85     0.11 6.57E-16  6.39E-17
ZTF19abvgxrq AT2019pev 58792.042 U    17.97     0.14 5.85E-16  7.59E-17
ZTF19abvgxrq AT2019pev 58793.038 U    18.11     0.15 5.18E-16  7.14E-17
ZTF19abvgxrq AT2019pev 58795.283 U    17.86     0.14 6.48E-16  8.02E-17
ZTF19abvgxrq AT2019pev 58798.472 U    17.80     0.13 6.86E-16  8.28E-17
ZTF19abvgxrq AT2019pev 58802.787 U    17.86     0.11 6.48E-16  6.34E-17
ZTF19abvgxrq AT2019pev 58804.511 U    18.04     0.15 5.51E-16  7.36E-17
ZTF19abvgxrq AT2019pev 58807.631 U    18.21     0.16 4.70E-16  6.83E-17
ZTF19abvgxrq AT2019pev 58810.030 U    17.88     0.11 6.39E-16  6.30E-17
ZTF19abvgxrq AT2019pev 58813.414 U    18.12     0.23 5.10E-16  1.08E-16
ZTF19abvgxrq AT2019pev 58816.876 U    18.16     0.14 4.94E-16  6.29E-17
ZTF19abvgxrq AT2019pev 58819.915 U    18.07     0.13 5.34E-16  6.52E-17
ZTF19abvgxrq AT2019pev 58822.390 U    18.09     0.13 5.26E-16  6.47E-17
ZTF19abvgxrq AT2019pev 58825.511 U    18.01     0.24 5.68E-16  1.23E-16
ZTF19abvgxrq AT2019pev 58829.814 U    18.14     0.11 5.02E-16  5.00E-17
ZTF19abvgxrq AT2019pev 58831.401 U    18.18     0.14 4.86E-16  6.24E-17
ZTF19abvgxrq AT2019pev 58834.390 U    18.04     0.18 5.51E-16  8.91E-17
ZTF19abvgxrq AT2019pev 58837.393 U    18.23     0.12 4.63E-16  4.86E-17
ZTF19abvgxrq AT2019pev 58841.166 U    18.32     0.12 4.26E-16  4.73E-17
ZTF19abvgxrq AT2019pev 58845.424 U    18.30     0.12 4.33E-16  4.76E-17
ZTF19abvgxrq AT2019pev 58849.606 U    18.21     0.11 4.70E-16  4.89E-17
ZTF19abvgxrq AT2019pev 58853.264 U    18.28     0.16 4.40E-16  6.63E-17
ZTF19abvgxrq AT2019pev 58857.781 U    18.26     0.16 4.48E-16  6.68E-17
ZTF19abvgxrq AT2019pev 58861.363 U    18.19     0.11 4.78E-16  4.92E-17
ZTF19abvgxrq AT2019pev 58869.658 U    18.25     0.12 4.55E-16  4.84E-17
ZTF19abvgxrq AT2019pev 58873.379 U    18.30     0.12 4.33E-16  4.76E-17
ZTF19abvgxrq AT2019pev 58877.363 U    18.23     0.12 4.63E-16  4.86E-17
ZTF19abvgxrq AT2019pev 58885.453 U    18.19     0.16 4.78E-16  6.88E-17
ZTF19abvgxrq AT2019pev 58889.308 U    18.16     0.11 4.94E-16  4.98E-17
ZTF19abvgxrq AT2019pev 58893.296 U    18.11     0.14 5.18E-16  6.42E-17
ZTF19abvgxrq AT2019pev 58897.609 U    18.02     0.10 5.59E-16  5.22E-17
ZTF19abvgxrq AT2019pev 58901.332 U    18.05     0.10 5.42E-16  5.15E-17
ZTF19abvgxrq AT2019pev 58905.308 U    18.14     0.12 5.02E-16  5.65E-17
ZTF19abvgxrq AT2019pev 58911.489 U    17.91     0.10 6.21E-16  5.45E-17
ZTF19abvgxrq AT2019pev 58913.016 U    18.05     0.10 5.42E-16  5.15E-17
ZTF19abvgxrq AT2019pev 58750.138 UVW1 17.17     0.07 2.21E-15  1.50E-16
ZTF19abvgxrq AT2019pev 58759.831 UVW1 17.49     0.08 1.65E-15  1.22E-16
ZTF19abvgxrq AT2019pev 58762.546 UVW1 17.54     0.08 1.58E-15  1.18E-16
ZTF19abvgxrq AT2019pev 58763.010 UVW1 17.53     0.08 1.59E-15  1.19E-16
ZTF19abvgxrq AT2019pev 58765.011 UVW1 17.54     0.08 1.58E-15  1.18E-16
ZTF19abvgxrq AT2019pev 58768.002 UVW1 17.66     0.09 1.41E-15  1.10E-16
ZTF19abvgxrq AT2019pev 58771.839 UVW1 17.70     0.09 1.36E-15  1.07E-16
ZTF19abvgxrq AT2019pev 58774.772 UVW1 17.77     0.09 1.27E-15  1.03E-16
ZTF19abvgxrq AT2019pev 58777.486 UVW1 17.92     0.10 1.11E-15  1.07E-16
ZTF19abvgxrq AT2019pev 58780.006 UVW1 17.83     0.09 1.21E-15  1.00E-16
ZTF19abvgxrq AT2019pev 58783.071 UVW1 17.86     0.09 1.17E-15  9.82E-17
ZTF19abvgxrq AT2019pev 58786.915 UVW1 17.93     0.09 1.10E-15  9.50E-17
ZTF19abvgxrq AT2019pev 58789.443 UVW1 18.12     0.11 9.22E-16  9.67E-17
ZTF19abvgxrq AT2019pev 58792.041 UVW1 18.05     0.11 9.82E-16  1.00E-16
ZTF19abvgxrq AT2019pev 58793.037 UVW1 18.13     0.13 9.10E-16  1.06E-16
ZTF19abvgxrq AT2019pev 58795.282 UVW1 18.23     0.13 8.32E-16  1.01E-16
ZTF19abvgxrq AT2019pev 58798.469 UVW1 18.13     0.13 9.10E-16  1.06E-16
ZTF19abvgxrq AT2019pev 58802.784 UVW1 18.08     0.10 9.58E-16  8.86E-17
ZTF19abvgxrq AT2019pev 58804.510 UVW1 18.08     0.11 9.58E-16  9.86E-17
ZTF19abvgxrq AT2019pev 58807.628 UVW1 18.26     0.13 8.10E-16  9.96E-17
ZTF19abvgxrq AT2019pev 58810.029 UVW1 18.18     0.12 8.76E-16  9.42E-17
ZTF19abvgxrq AT2019pev 58813.413 UVW1 18.13     0.15 9.10E-16  1.27E-16
ZTF19abvgxrq AT2019pev 58816.874 UVW1 18.16     0.12 8.87E-16  9.48E-17
ZTF19abvgxrq AT2019pev 58819.912 UVW1 18.13     0.10 9.10E-16  8.65E-17
ZTF19abvgxrq AT2019pev 58822.389 UVW1 18.18     0.12 8.76E-16  9.42E-17
ZTF19abvgxrq AT2019pev 58825.510 UVW1 18.39     0.15 7.18E-16  1.02E-16
ZTF19abvgxrq AT2019pev 58829.812 UVW1 18.38     0.12 7.28E-16  7.87E-17
ZTF19abvgxrq AT2019pev 58831.398 UVW1 18.20     0.11 8.54E-16  8.40E-17
ZTF19abvgxrq AT2019pev 58834.389 UVW1 18.11     0.14 9.34E-16  1.18E-16
ZTF19abvgxrq AT2019pev 58837.391 UVW1 18.39     0.12 7.18E-16  7.83E-17
ZTF19abvgxrq AT2019pev 58841.163 UVW1 18.39     0.12 7.18E-16  7.83E-17
ZTF19abvgxrq AT2019pev 58845.421 UVW1 18.30     0.11 7.78E-16  8.08E-17
ZTF19abvgxrq AT2019pev 58849.603 UVW1 18.35     0.12 7.48E-16  7.95E-17
ZTF19abvgxrq AT2019pev 58853.261 UVW1 18.55     0.17 6.24E-16  9.56E-17
ZTF19abvgxrq AT2019pev 58857.779 UVW1 18.30     0.15 7.78E-16  1.07E-16
ZTF19abvgxrq AT2019pev 58861.360 UVW1 18.27     0.11 7.99E-16  8.17E-17
ZTF19abvgxrq AT2019pev 58869.656 UVW1 18.27     0.11 7.99E-16  8.17E-17
ZTF19abvgxrq AT2019pev 58873.375 UVW1 18.26     0.11 8.10E-16  8.22E-17
ZTF19abvgxrq AT2019pev 58877.360 UVW1 18.33     0.12 7.58E-16  7.99E-17
ZTF19abvgxrq AT2019pev 58885.450 UVW1 18.26     0.12 8.10E-16  9.07E-17
ZTF19abvgxrq AT2019pev 58889.304 UVW1 18.19     0.11 8.65E-16  8.45E-17
ZTF19abvgxrq AT2019pev 58893.293 UVW1 18.18     0.13 8.76E-16  1.04E-16
ZTF19abvgxrq AT2019pev 58897.608 UVW1 18.15     0.10 8.99E-16  8.60E-17
ZTF19abvgxrq AT2019pev 58901.328 UVW1 18.25     0.11 8.21E-16  8.26E-17
ZTF19abvgxrq AT2019pev 58905.304 UVW1 18.11     0.11 9.34E-16  9.73E-17
ZTF19abvgxrq AT2019pev 58911.485 UVW1 18.04     0.10 9.95E-16  9.03E-17
ZTF19abvgxrq AT2019pev 58913.015 UVW1 18.12     0.10 9.22E-16  8.70E-17
ZTF19abvgxrq AT2019pev 58750.141 UVM2 17.00     0.06 3.43E-15  1.91E-16
ZTF19abvgxrq AT2019pev 58755.047 UVM2 17.16     0.05 2.93E-15  1.43E-16
ZTF19abvgxrq AT2019pev 58756.111 UVM2 17.21     0.05 2.81E-15  1.39E-16
ZTF19abvgxrq AT2019pev 58759.835 UVM2 17.35     0.07 2.47E-15  1.51E-16
ZTF19abvgxrq AT2019pev 58762.555 UVM2 17.37     0.07 2.42E-15  1.49E-16
ZTF19abvgxrq AT2019pev 58763.021 UVM2 17.46     0.07 2.24E-15  1.42E-16
ZTF19abvgxrq AT2019pev 58765.015 UVM2 17.43     0.07 2.29E-15  1.44E-16
ZTF19abvgxrq AT2019pev 58768.006 UVM2 17.57     0.07 2.03E-15  1.34E-16
ZTF19abvgxrq AT2019pev 58771.848 UVM2 17.66     0.07 1.85E-15  1.27E-16
ZTF19abvgxrq AT2019pev 58774.775 UVM2 17.81     0.08 1.62E-15  1.18E-16
ZTF19abvgxrq AT2019pev 58777.493 UVM2 17.93     0.10 1.45E-15  1.26E-16
ZTF19abvgxrq AT2019pev 58780.009 UVM2 17.81     0.08 1.62E-15  1.18E-16
ZTF19abvgxrq AT2019pev 58783.076 UVM2 17.94     0.09 1.44E-15  1.12E-16
ZTF19abvgxrq AT2019pev 58786.926 UVM2 18.07     0.10 1.27E-15  1.18E-16
ZTF19abvgxrq AT2019pev 58789.451 UVM2 18.03     0.10 1.32E-15  1.20E-16
ZTF19abvgxrq AT2019pev 58792.044 UVM2 18.09     0.10 1.26E-15  1.18E-16
ZTF19abvgxrq AT2019pev 58793.041 UVM2 18.02     0.10 1.33E-15  1.21E-16
ZTF19abvgxrq AT2019pev 58795.285 UVM2 18.15     0.11 1.18E-15  1.14E-16
ZTF19abvgxrq AT2019pev 58802.795 UVM2 18.07     0.09 1.27E-15  1.06E-16
ZTF19abvgxrq AT2019pev 58804.515 UVM2 18.05     0.10 1.30E-15  1.20E-16
ZTF19abvgxrq AT2019pev 58807.639 UVM2 18.17     0.11 1.16E-15  1.14E-16
ZTF19abvgxrq AT2019pev 58810.032 UVM2 17.98     0.10 1.38E-15  1.23E-16
ZTF19abvgxrq AT2019pev 58813.417 UVM2 18.09     0.14 1.26E-15  1.57E-16
ZTF19abvgxrq AT2019pev 58816.879 UVM2 18.28     0.15 1.05E-15  1.42E-16
ZTF19abvgxrq AT2019pev 58819.922 UVM2 18.17     0.11 1.16E-15  1.14E-16
ZTF19abvgxrq AT2019pev 58822.393 UVM2 18.22     0.11 1.11E-15  1.11E-16
ZTF19abvgxrq AT2019pev 58825.514 UVM2 18.41     0.17 9.33E-16  1.44E-16
ZTF19abvgxrq AT2019pev 58829.809 UVM2 18.15     0.11 1.18E-15  1.14E-16
ZTF19abvgxrq AT2019pev 58831.409 UVM2 18.25     0.11 1.08E-15  1.10E-16
ZTF19abvgxrq AT2019pev 58834.392 UVM2 18.20     0.13 1.13E-15  1.36E-16
ZTF19abvgxrq AT2019pev 58837.388 UVM2 18.28     0.11 1.05E-15  1.09E-16
ZTF19abvgxrq AT2019pev 58841.160 UVM2 18.42     0.12 9.21E-16  1.04E-16
ZTF19abvgxrq AT2019pev 58845.418 UVM2 18.44     0.12 9.09E-16  1.03E-16
ZTF19abvgxrq AT2019pev 58849.599 UVM2 18.36     0.12 9.71E-16  1.06E-16
ZTF19abvgxrq AT2019pev 58853.258 UVM2 18.71     0.20 7.04E-16  1.27E-16
ZTF19abvgxrq AT2019pev 58857.776 UVM2 18.29     0.15 1.04E-15  1.41E-16
ZTF19abvgxrq AT2019pev 58861.355 UVM2 18.21     0.11 1.12E-15  1.12E-16
ZTF19abvgxrq AT2019pev 58869.652 UVM2 18.21     0.11 1.12E-15  1.12E-16
ZTF19abvgxrq AT2019pev 58873.370 UVM2 18.35     0.12 9.84E-16  1.06E-16
ZTF19abvgxrq AT2019pev 58877.354 UVM2 18.29     0.11 1.04E-15  1.08E-16
ZTF19abvgxrq AT2019pev 58885.447 UVM2 18.07     0.11 1.27E-15  1.31E-16
ZTF19abvgxrq AT2019pev 58889.299 UVM2 18.27     0.11 1.06E-15  1.10E-16
ZTF19abvgxrq AT2019pev 58893.288 UVM2 18.20     0.13 1.13E-15  1.36E-16
ZTF19abvgxrq AT2019pev 58897.606 UVM2 18.22     0.11 1.11E-15  1.11E-16
ZTF19abvgxrq AT2019pev 58901.322 UVM2 18.11     0.10 1.22E-15  1.16E-16
ZTF19abvgxrq AT2019pev 58905.300 UVM2 18.21     0.13 1.12E-15  1.35E-16
ZTF19abvgxrq AT2019pev 58911.481 UVM2 18.14     0.10 1.19E-15  1.15E-16
ZTF19abvgxrq AT2019pev 58913.012 UVM2 18.09     0.10 1.26E-15  1.18E-16
ZTF19abvgxrq AT2019pev 58750.140 UVW2 16.95     0.06 4.29E-15  2.30E-16
ZTF19abvgxrq AT2019pev 58759.833 UVW2 17.33     0.06 3.02E-15  1.76E-16
ZTF19abvgxrq AT2019pev 58762.550 UVW2 17.43     0.07 2.74E-15  1.65E-16
ZTF19abvgxrq AT2019pev 58763.015 UVW2 17.42     0.07 2.77E-15  1.66E-16
ZTF19abvgxrq AT2019pev 58765.013 UVW2 17.35     0.06 2.96E-15  1.73E-16
ZTF19abvgxrq AT2019pev 58768.004 UVW2 17.56     0.07 2.44E-15  1.52E-16
ZTF19abvgxrq AT2019pev 58771.843 UVW2 17.59     0.07 2.36E-15  1.49E-16
ZTF19abvgxrq AT2019pev 58774.774 UVW2 17.68     0.07 2.18E-15  1.43E-16
ZTF19abvgxrq AT2019pev 58777.489 UVW2 17.79     0.09 1.98E-15  1.53E-16
ZTF19abvgxrq AT2019pev 58780.007 UVW2 17.69     0.07 2.16E-15  1.42E-16
ZTF19abvgxrq AT2019pev 58783.073 UVW2 17.81     0.07 1.93E-15  1.33E-16
ZTF19abvgxrq AT2019pev 58786.920 UVW2 17.89     0.08 1.81E-15  1.28E-16
ZTF19abvgxrq AT2019pev 58789.447 UVW2 17.90     0.09 1.79E-15  1.44E-16
ZTF19abvgxrq AT2019pev 58792.043 UVW2 17.95     0.09 1.71E-15  1.41E-16
ZTF19abvgxrq AT2019pev 58793.039 UVW2 18.00     0.09 1.63E-15  1.37E-16
ZTF19abvgxrq AT2019pev 58795.283 UVW2 18.14     0.11 1.43E-15  1.42E-16
ZTF19abvgxrq AT2019pev 58802.789 UVW2 17.89     0.08 1.81E-15  1.28E-16
ZTF19abvgxrq AT2019pev 58804.512 UVW2 17.97     0.09 1.67E-15  1.39E-16
ZTF19abvgxrq AT2019pev 58807.633 UVW2 18.13     0.10 1.45E-15  1.29E-16
ZTF19abvgxrq AT2019pev 58810.030 UVW2 18.02     0.09 1.59E-15  1.35E-16
ZTF19abvgxrq AT2019pev 58813.415 UVW2 18.05     0.13 1.55E-15  1.81E-16
ZTF19abvgxrq AT2019pev 58816.876 UVW2 18.09     0.10 1.50E-15  1.31E-16
ZTF19abvgxrq AT2019pev 58819.916 UVW2 18.15     0.10 1.41E-15  1.27E-16
ZTF19abvgxrq AT2019pev 58822.391 UVW2 18.06     0.09 1.54E-15  1.33E-16
ZTF19abvgxrq AT2019pev 58825.512 UVW2 17.97     0.12 1.67E-15  1.89E-16
ZTF19abvgxrq AT2019pev 58829.815 UVW2 18.16     0.09 1.40E-15  1.14E-16
ZTF19abvgxrq AT2019pev 58831.403 UVW2 18.15     0.10 1.41E-15  1.27E-16
ZTF19abvgxrq AT2019pev 58834.390 UVW2 17.97     0.10 1.67E-15  1.55E-16
ZTF19abvgxrq AT2019pev 58837.394 UVW2 18.22     0.09 1.33E-15  1.12E-16
ZTF19abvgxrq AT2019pev 58841.167 UVW2 18.23     0.09 1.31E-15  1.11E-16
ZTF19abvgxrq AT2019pev 58845.425 UVW2 18.22     0.09 1.33E-15  1.12E-16
ZTF19abvgxrq AT2019pev 58849.608 UVW2 18.24     0.09 1.30E-15  1.11E-16
ZTF19abvgxrq AT2019pev 58853.265 UVW2 18.65     0.15 8.92E-16  1.24E-16
ZTF19abvgxrq AT2019pev 58857.782 UVW2 18.09     0.11 1.50E-15  1.46E-16
ZTF19abvgxrq AT2019pev 58861.365 UVW2 18.14     0.09 1.43E-15  1.15E-16
ZTF19abvgxrq AT2019pev 58869.659 UVW2 18.07     0.09 1.52E-15  1.18E-16
ZTF19abvgxrq AT2019pev 58873.381 UVW2 18.13     0.09 1.45E-15  1.16E-16
ZTF19abvgxrq AT2019pev 58877.365 UVW2 18.19     0.09 1.36E-15  1.13E-16
ZTF19abvgxrq AT2019pev 58885.721 UVW2 18.05     0.10 1.55E-15  1.49E-16
ZTF19abvgxrq AT2019pev 58889.310 UVW2 18.14     0.09 1.43E-15  1.15E-16
ZTF19abvgxrq AT2019pev 58893.297 UVW2 18.04     0.09 1.57E-15  1.34E-16
ZTF19abvgxrq AT2019pev 58897.610 UVW2 17.91     0.08 1.77E-15  1.27E-16
ZTF19abvgxrq AT2019pev 58901.334 UVW2 18.04     0.08 1.57E-15  1.20E-16
ZTF19abvgxrq AT2019pev 58905.309 UVW2 17.98     0.09 1.65E-15  1.38E-16
ZTF19abvgxrq AT2019pev 58911.490 UVW2 18.04     0.08 1.57E-15  1.20E-16
ZTF19abvgxrq AT2019pev 58913.017 UVW2 17.97     0.08 1.67E-15  1.23E-16
ZTF19abzrhgq AT2019qiz 58753.063 V    16.61     0.19 8.21E-16  1.45E-16
ZTF19abzrhgq AT2019qiz 58755.392 V    16.85     0.26 6.59E-16  1.57E-16
ZTF19abzrhgq AT2019qiz 58756.439 V    16.18     0.17 1.22E-15  1.93E-16
ZTF19abzrhgq AT2019qiz 58763.215 V    15.80     0.18 1.74E-15  2.89E-16
ZTF19abzrhgq AT2019qiz 58766.078 V    15.72     0.12 1.87E-15  2.04E-16
ZTF19abzrhgq AT2019qiz 58769.328 V    16.03     0.14 1.40E-15  1.77E-16
ZTF19abzrhgq AT2019qiz 58778.552 V    16.45     0.20 9.50E-16  1.76E-16
ZTF19abzrhgq AT2019qiz 58781.685 V    16.10     0.17 1.31E-15  1.99E-16
ZTF19abzrhgq AT2019qiz 58784.606 V    16.30     0.18 1.10E-15  1.85E-16
ZTF19abzrhgq AT2019qiz 58787.066 V    16.50     0.23 9.12E-16  1.97E-16
ZTF19abzrhgq AT2019qiz 58790.643 V    16.70     0.27 7.57E-16  1.85E-16
ZTF19abzrhgq AT2019qiz 58799.816 V    17.04     0.33 5.56E-16  1.70E-16
ZTF19abzrhgq AT2019qiz 58802.928 V    >17.16    ---- 2.81E-16  1.68E-16
ZTF19abzrhgq AT2019qiz 58805.260 V    >16.97    ---- 4.43E-16  2.01E-16
ZTF19abzrhgq AT2019qiz 58809.104 V    >17.26    ---- 3.24E-16  1.53E-16
ZTF19abzrhgq AT2019qiz 58815.349 V    >17.20    ---- 2.07E-16  1.62E-16
ZTF19abzrhgq AT2019qiz 58820.983 V    >17.21    ---- 4.32E-16  1.61E-16
ZTF19abzrhgq AT2019qiz 58825.844 V    >17.33    ---- -4.12E-18 1.44E-16
ZTF19abzrhgq AT2019qiz 58836.848 V    >16.97    ---- 4.40E-16  2.01E-16
ZTF19abzrhgq AT2019qiz 58847.955 V    >17.34    ---- -1.93E-17 1.43E-16
ZTF19abzrhgq AT2019qiz 58852.587 V    >17.36    ---- 1.45E-16  1.40E-16
ZTF19abzrhgq AT2019qiz 58857.117 V    >17.34    ---- -2.49E-17 1.42E-16
ZTF19abzrhgq AT2019qiz 58862.354 V    >17.42    ---- 3.99E-17  1.32E-16
ZTF19abzrhgq AT2019qiz 58867.941 V    >17.06    ---- 8.12E-17  1.84E-16
ZTF19abzrhgq AT2019qiz 58753.059 B    16.26     0.08 1.78E-15  1.28E-16
ZTF19abzrhgq AT2019qiz 58755.389 B    16.32     0.10 1.69E-15  1.49E-16
ZTF19abzrhgq AT2019qiz 58756.436 B    16.34     0.11 1.65E-15  1.73E-16
ZTF19abzrhgq AT2019qiz 58763.213 B    15.44     0.09 3.80E-15  2.97E-16
ZTF19abzrhgq AT2019qiz 58766.074 B    15.44     0.06 3.80E-15  2.11E-16
ZTF19abzrhgq AT2019qiz 58769.324 B    15.59     0.06 3.31E-15  1.91E-16
ZTF19abzrhgq AT2019qiz 58772.787 B    15.85     0.07 2.60E-15  1.62E-16
ZTF19abzrhgq AT2019qiz 58778.548 B    16.03     0.09 2.21E-15  1.75E-16
ZTF19abzrhgq AT2019qiz 58781.681 B    16.16     0.09 1.96E-15  1.62E-16
ZTF19abzrhgq AT2019qiz 58784.603 B    16.11     0.09 2.04E-15  1.67E-16
ZTF19abzrhgq AT2019qiz 58787.063 B    16.44     0.12 1.51E-15  1.65E-16
ZTF19abzrhgq AT2019qiz 58790.640 B    16.52     0.12 1.41E-15  1.59E-16
ZTF19abzrhgq AT2019qiz 58796.034 B    16.81     0.14 1.08E-15  1.40E-16
ZTF19abzrhgq AT2019qiz 58799.813 B    16.91     0.15 9.77E-16  1.34E-16
ZTF19abzrhgq AT2019qiz 58802.925 B    16.96     0.15 9.33E-16  1.31E-16
ZTF19abzrhgq AT2019qiz 58805.257 B    17.64     0.30 4.98E-16  1.38E-16
ZTF19abzrhgq AT2019qiz 58809.101 B    17.26     0.21 7.08E-16  1.36E-16
ZTF19abzrhgq AT2019qiz 58815.346 B    17.52     0.25 5.57E-16  1.26E-16
ZTF19abzrhgq AT2019qiz 58820.980 B    17.63     0.26 5.06E-16  1.22E-16
ZTF19abzrhgq AT2019qiz 58825.841 B    17.59     0.26 5.24E-16  1.24E-16
ZTF19abzrhgq AT2019qiz 58836.846 B    >17.80    ---- 2.31E-16  1.45E-16
ZTF19abzrhgq AT2019qiz 58847.952 B    >18.03    ---- 2.38E-16  1.18E-16
ZTF19abzrhgq AT2019qiz 58852.583 B    >18.14    ---- 2.68E-16  1.07E-16
ZTF19abzrhgq AT2019qiz 58862.350 B    >18.25    ---- 1.00E-16  9.56E-17
ZTF19abzrhgq AT2019qiz 58867.939 B    >17.91    ---- 8.79E-17  1.31E-16
ZTF19abzrhgq AT2019qiz 58753.058 U    16.35     0.06 2.61E-15  1.47E-16
ZTF19abzrhgq AT2019qiz 58755.388 U    16.18     0.06 3.05E-15  1.68E-16
ZTF19abzrhgq AT2019qiz 58756.436 U    15.98     0.06 3.67E-15  1.96E-16
ZTF19abzrhgq AT2019qiz 58760.625 U    15.52     0.04 5.63E-15  2.29E-16
ZTF19abzrhgq AT2019qiz 58763.213 U    15.29     0.07 6.95E-15  4.15E-16
ZTF19abzrhgq AT2019qiz 58766.073 U    15.43     0.04 6.10E-15  2.46E-16
ZTF19abzrhgq AT2019qiz 58769.324 U    15.49     0.04 5.74E-15  2.33E-16
ZTF19abzrhgq AT2019qiz 58772.787 U    15.59     0.04 5.24E-15  2.14E-16
ZTF19abzrhgq AT2019qiz 58778.548 U    15.84     0.06 4.17E-15  2.19E-16
ZTF19abzrhgq AT2019qiz 58781.681 U    16.17     0.07 3.09E-15  2.03E-16
ZTF19abzrhgq AT2019qiz 58784.602 U    16.21     0.07 2.95E-15  1.95E-16
ZTF19abzrhgq AT2019qiz 58787.063 U    16.24     0.07 2.89E-15  1.92E-16
ZTF19abzrhgq AT2019qiz 58790.640 U    16.50     0.08 2.28E-15  1.58E-16
ZTF19abzrhgq AT2019qiz 58796.033 U    16.47     0.07 2.33E-15  1.61E-16
ZTF19abzrhgq AT2019qiz 58799.813 U    16.70     0.09 1.88E-15  1.59E-16
ZTF19abzrhgq AT2019qiz 58802.924 U    16.80     0.09 1.73E-15  1.49E-16
ZTF19abzrhgq AT2019qiz 58805.257 U    16.98     0.11 1.47E-15  1.52E-16
ZTF19abzrhgq AT2019qiz 58809.100 U    17.16     0.12 1.23E-15  1.35E-16
ZTF19abzrhgq AT2019qiz 58815.345 U    17.38     0.13 1.01E-15  1.18E-16
ZTF19abzrhgq AT2019qiz 58820.980 U    17.30     0.12 1.09E-15  1.24E-16
ZTF19abzrhgq AT2019qiz 58825.840 U    17.54     0.15 8.73E-16  1.22E-16
ZTF19abzrhgq AT2019qiz 58836.845 U    17.88     0.23 6.38E-16  1.36E-16
ZTF19abzrhgq AT2019qiz 58847.951 U    18.48     0.29 3.67E-16  9.75E-17
ZTF19abzrhgq AT2019qiz 58852.582 U    18.35     0.22 4.12E-16  8.37E-17
ZTF19abzrhgq AT2019qiz 58857.113 U    18.56     0.28 3.41E-16  8.64E-17
ZTF19abzrhgq AT2019qiz 58862.349 U    18.43     0.26 3.85E-16  9.04E-17
ZTF19abzrhgq AT2019qiz 58867.280 U    >18.93    ---- 1.98E-16  8.06E-17
ZTF19abzrhgq AT2019qiz 58924.171 U    >19.91    ---- 7.16E-17  3.27E-17
ZTF19abzrhgq AT2019qiz 58753.055 UVW1 16.36     0.05 4.67E-15  2.22E-16
ZTF19abzrhgq AT2019qiz 58755.386 UVW1 16.20     0.05 5.39E-15  2.55E-16
ZTF19abzrhgq AT2019qiz 58756.434 UVW1 16.00     0.06 6.51E-15  3.67E-16
ZTF19abzrhgq AT2019qiz 58759.756 UVW1 15.55     0.04 9.84E-15  3.67E-16
ZTF19abzrhgq AT2019qiz 58759.769 UVW1 15.49     0.05 1.04E-14  4.85E-16
ZTF19abzrhgq AT2019qiz 58760.638 UVW1 15.46     0.05 1.07E-14  4.99E-16
ZTF19abzrhgq AT2019qiz 58763.212 UVW1 15.32     0.05 1.22E-14  5.67E-16
ZTF19abzrhgq AT2019qiz 58766.072 UVW1 15.33     0.04 1.21E-14  4.50E-16
ZTF19abzrhgq AT2019qiz 58769.322 UVW1 15.46     0.04 1.07E-14  3.99E-16
ZTF19abzrhgq AT2019qiz 58771.189 UVW1 15.59     0.04 9.48E-15  3.54E-16
ZTF19abzrhgq AT2019qiz 58771.202 UVW1 15.58     0.04 9.57E-15  3.57E-16
ZTF19abzrhgq AT2019qiz 58772.785 UVW1 15.65     0.05 8.96E-15  4.19E-16
ZTF19abzrhgq AT2019qiz 58778.546 UVW1 16.01     0.05 6.45E-15  3.03E-16
ZTF19abzrhgq AT2019qiz 58781.679 UVW1 16.29     0.06 5.00E-15  2.84E-16
ZTF19abzrhgq AT2019qiz 58784.601 UVW1 16.32     0.06 4.85E-15  2.76E-16
ZTF19abzrhgq AT2019qiz 58787.061 UVW1 16.50     0.06 4.09E-15  2.34E-16
ZTF19abzrhgq AT2019qiz 58790.638 UVW1 16.62     0.07 3.68E-15  2.47E-16
ZTF19abzrhgq AT2019qiz 58796.031 UVW1 16.77     0.06 3.18E-15  1.84E-16
ZTF19abzrhgq AT2019qiz 58799.811 UVW1 16.89     0.07 2.86E-15  1.94E-16
ZTF19abzrhgq AT2019qiz 58802.923 UVW1 17.06     0.09 2.45E-15  1.91E-16
ZTF19abzrhgq AT2019qiz 58805.256 UVW1 17.30     0.10 1.97E-15  1.76E-16
ZTF19abzrhgq AT2019qiz 58809.099 UVW1 17.33     0.09 1.91E-15  1.52E-16
ZTF19abzrhgq AT2019qiz 58815.344 UVW1 17.49     0.10 1.64E-15  1.49E-16
ZTF19abzrhgq AT2019qiz 58820.978 UVW1 17.76     0.10 1.29E-15  1.19E-16
ZTF19abzrhgq AT2019qiz 58825.839 UVW1 17.77     0.10 1.27E-15  1.18E-16
ZTF19abzrhgq AT2019qiz 58836.844 UVW1 18.23     0.15 8.32E-16  1.18E-16
ZTF19abzrhgq AT2019qiz 58847.949 UVW1 18.30     0.13 7.78E-16  9.48E-17
ZTF19abzrhgq AT2019qiz 58852.580 UVW1 18.41     0.12 7.04E-16  7.94E-17
ZTF19abzrhgq AT2019qiz 58857.111 UVW1 18.72     0.16 5.32E-16  7.64E-17
ZTF19abzrhgq AT2019qiz 58862.347 UVW1 18.72     0.16 5.32E-16  7.64E-17
ZTF19abzrhgq AT2019qiz 58867.279 UVW1 18.98     0.18 4.16E-16  6.89E-17
ZTF19abzrhgq AT2019qiz 58899.464 UVW1 19.04     0.13 3.95E-16  4.62E-17
ZTF19abzrhgq AT2019qiz 58919.532 UVW1 19.32     0.20 3.06E-16  5.59E-17
ZTF19abzrhgq AT2019qiz 58753.064 UVM2 16.16     0.05 7.38E-15  3.42E-16
ZTF19abzrhgq AT2019qiz 58755.393 UVM2 16.04     0.05 8.25E-15  3.82E-16
ZTF19abzrhgq AT2019qiz 58756.440 UVM2 15.77     0.05 1.06E-14  4.89E-16
ZTF19abzrhgq AT2019qiz 58763.215 UVM2 15.07     0.05 2.03E-14  9.33E-16
ZTF19abzrhgq AT2019qiz 58766.078 UVM2 15.07     0.04 2.03E-14  7.46E-16
ZTF19abzrhgq AT2019qiz 58769.329 UVM2 15.24     0.04 1.73E-14  6.38E-16
ZTF19abzrhgq AT2019qiz 58778.552 UVM2 15.88     0.05 9.57E-15  4.42E-16
ZTF19abzrhgq AT2019qiz 58781.685 UVM2 16.30     0.05 6.48E-15  3.00E-16
ZTF19abzrhgq AT2019qiz 58784.607 UVM2 16.22     0.05 6.98E-15  3.23E-16
ZTF19abzrhgq AT2019qiz 58787.067 UVM2 16.38     0.05 6.07E-15  2.82E-16
ZTF19abzrhgq AT2019qiz 58790.644 UVM2 16.57     0.06 5.09E-15  2.84E-16
ZTF19abzrhgq AT2019qiz 58799.817 UVM2 16.81     0.06 4.07E-15  2.27E-16
ZTF19abzrhgq AT2019qiz 58802.928 UVM2 16.87     0.06 3.84E-15  2.15E-16
ZTF19abzrhgq AT2019qiz 58805.260 UVM2 17.02     0.07 3.34E-15  2.19E-16
ZTF19abzrhgq AT2019qiz 58809.105 UVM2 17.25     0.07 2.71E-15  1.79E-16
ZTF19abzrhgq AT2019qiz 58815.350 UVM2 17.53     0.08 2.10E-15  1.59E-16
ZTF19abzrhgq AT2019qiz 58820.984 UVM2 17.63     0.08 1.91E-15  1.45E-16
ZTF19abzrhgq AT2019qiz 58825.844 UVM2 18.05     0.10 1.30E-15  1.13E-16
ZTF19abzrhgq AT2019qiz 58836.848 UVM2 18.09     0.12 1.25E-15  1.33E-16
ZTF19abzrhgq AT2019qiz 58847.955 UVM2 18.43     0.11 9.16E-16  9.02E-17
ZTF19abzrhgq AT2019qiz 58852.588 UVM2 18.61     0.11 7.74E-16  7.72E-17
ZTF19abzrhgq AT2019qiz 58857.117 UVM2 18.68     0.12 7.28E-16  8.03E-17
ZTF19abzrhgq AT2019qiz 58862.354 UVM2 18.73     0.12 6.93E-16  7.67E-17
ZTF19abzrhgq AT2019qiz 58867.941 UVM2 19.09     0.20 4.99E-16  9.34E-17
ZTF19abzrhgq AT2019qiz 58910.347 UVM2 19.40     0.13 3.75E-16  4.47E-17
ZTF19abzrhgq AT2019qiz 58753.059 UVW2 16.03     0.04 1.00E-14  3.69E-16
ZTF19abzrhgq AT2019qiz 58755.389 UVW2 15.94     0.05 1.09E-14  5.01E-16
ZTF19abzrhgq AT2019qiz 58756.437 UVW2 15.71     0.05 1.33E-14  6.14E-16
ZTF19abzrhgq AT2019qiz 58763.213 UVW2 15.09     0.05 2.36E-14  1.09E-15
ZTF19abzrhgq AT2019qiz 58766.075 UVW2 15.27     0.04 2.00E-14  7.36E-16
ZTF19abzrhgq AT2019qiz 58769.325 UVW2 15.54     0.04 1.57E-14  5.79E-16
ZTF19abzrhgq AT2019qiz 58772.788 UVW2 15.75     0.11 1.30E-14  1.31E-15
ZTF19abzrhgq AT2019qiz 58778.549 UVW2 16.20     0.05 8.54E-15  3.94E-16
ZTF19abzrhgq AT2019qiz 58781.682 UVW2 16.78     0.06 4.99E-15  2.77E-16
ZTF19abzrhgq AT2019qiz 58784.603 UVW2 16.54     0.06 6.23E-15  3.46E-16
ZTF19abzrhgq AT2019qiz 58787.064 UVW2 16.76     0.06 5.08E-15  2.83E-16
ZTF19abzrhgq AT2019qiz 58790.641 UVW2 16.93     0.06 4.34E-15  2.42E-16
ZTF19abzrhgq AT2019qiz 58796.034 UVW2 17.02     0.13 3.99E-15  4.82E-16
ZTF19abzrhgq AT2019qiz 58799.814 UVW2 17.08     0.07 3.81E-15  2.48E-16
ZTF19abzrhgq AT2019qiz 58802.925 UVW2 17.19     0.07 3.43E-15  2.24E-16
ZTF19abzrhgq AT2019qiz 58805.258 UVW2 17.36     0.08 2.93E-15  2.19E-16
ZTF19abzrhgq AT2019qiz 58809.101 UVW2 17.44     0.08 2.72E-15  2.03E-16
ZTF19abzrhgq AT2019qiz 58815.347 UVW2 17.52     0.08 2.52E-15  1.89E-16
ZTF19abzrhgq AT2019qiz 58820.981 UVW2 17.93     0.09 1.73E-15  1.47E-16
ZTF19abzrhgq AT2019qiz 58825.841 UVW2 18.03     0.09 1.59E-15  1.35E-16
ZTF19abzrhgq AT2019qiz 58836.846 UVW2 18.44     0.14 1.08E-15  1.35E-16
ZTF19abzrhgq AT2019qiz 58847.952 UVW2 18.55     0.12 9.81E-16  1.04E-16
ZTF19abzrhgq AT2019qiz 58852.584 UVW2 18.56     0.10 9.72E-16  9.40E-17
ZTF19abzrhgq AT2019qiz 58857.114 UVW2 18.86     0.13 7.39E-16  8.71E-17
ZTF19abzrhgq AT2019qiz 58862.350 UVW2 18.90     0.13 7.10E-16  8.40E-17
ZTF19abzrhgq AT2019qiz 58867.939 UVW2 19.06     0.20 6.12E-16  1.10E-16
ZTF19abzrhgq AT2019qiz 58929.625 UVW2 19.38     0.19 4.56E-16  7.93E-17


==> anc/host_archival_photometry_mr.txt <==
Title: A Swift Fix for Nuclear Outbursts
Authors: Hinkle, Holoien, Shappee, & Auchettl
Table: Table 2 - Archival Host Photometry
================================================================================
Byte-by-byte Description of file: host_archival_photometry_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label             Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---     Object          Discovery Name of Transient
  14- 22 A9     ---     TNSID           Transient Name Server ID (1)
  24- 36 A13    ---     Filter          Photometric Filter (2)
  38- 43 A6     mag     Magnitude       Magnitude or Upper Limit (3)
  45- 51 F7.2   mag     MagUncertainty  Uncertainty on Magnitude (4)
--------------------------------------------------------------------------------
Note (1):   A value of '----' indicates that the transient was not assigned a TNS ID or was discovered prior to 2016, when the Transient Name Server went online.
Note (2):   NUV, J/H/Ks, and W1/W2 magnitudes are obtained from GALEX, 2MASS, and WISE, respectively. Values in parentheses indicate specific filter sets for filters that have the same name: SDSS - Sloan Digital Sky Survey, PS - Pan-STARRS, DES - Dark Energy Survey, UVOT - Swift Ultraviolet and Optical Telescope, J-C - Johnson-Cousins, APASS - AAVSO Photometric All-Sky Survey.
Note (3):   If not detected, a 3-sigma upper limit is given instead. All magnitudes are presented in the AB system.
Note (4):   A value of '----' indicates that the magnitude was an upper limit and has no uncertainty.
--------------------------------------------------------------------------------
ASASSN-14ae  ----      NUV           22.44     0.48 
ASASSN-14ae  ----      u(SDSS)       19.16     0.03 
ASASSN-14ae  ----      g(SDSS)       17.60     0.02 
ASASSN-14ae  ----      r(SDSS)       16.94     0.02 
ASASSN-14ae  ----      i(SDSS)       16.65     0.02 
ASASSN-14ae  ----      z(SDSS)       16.45     0.02 
ASASSN-14ae  ----      J             16.25     0.05 
ASASSN-14ae  ----      H             16.12     0.10 
ASASSN-14ae  ----      Ks            16.19     0.10 
ASASSN-14ae  ----      W1            17.00     0.02 
ASASSN-14ae  ----      W2            17.49     0.03 
ASASSN-14li  ----      NUV           19.77     0.06 
ASASSN-14li  ----      u(SDSS)       17.61     0.03 
ASASSN-14li  ----      g(SDSS)       16.15     0.03 
ASASSN-14li  ----      r(SDSS)       15.63     0.03 
ASASSN-14li  ----      i(SDSS)       15.37     0.03 
ASASSN-14li  ----      z(SDSS)       15.17     0.03 
ASASSN-14li  ----      J             15.21     0.07 
ASASSN-14li  ----      H             14.87     0.07 
ASASSN-14li  ----      Ks            15.05     0.09 
ASASSN-14li  ----      W1            15.76     0.02 
ASASSN-14li  ----      W2            16.39     0.03 
ASASSN-15oi  ----      NUV           >22.98    ---- 
ASASSN-15oi  ----      g(PS)         17.66     0.01 
ASASSN-15oi  ----      r(PS)         16.95     0.02 
ASASSN-15oi  ----      i(PS)         16.64     0.01 
ASASSN-15oi  ----      z(PS)         16.45     0.01 
ASASSN-15oi  ----      J             16.07     0.07 
ASASSN-15oi  ----      H             15.89     0.07 
ASASSN-15oi  ----      Ks            15.89     0.09 
ASASSN-15oi  ----      W1            16.88     0.03 
ASASSN-15oi  ----      W2            17.46     0.05 
ASASSN-17cv  AT2017bgt NUV           18.75     0.07 
ASASSN-17cv  AT2017bgt g(PS)         16.37     0.02 
ASASSN-17cv  AT2017bgt r(PS)         15.73     0.01 
ASASSN-17cv  AT2017bgt i(PS)         15.27     0.01 
ASASSN-17cv  AT2017bgt z(PS)         15.14     0.02 
ASASSN-17cv  AT2017bgt y(PS)         14.99     0.04 
ASASSN-17cv  AT2017bgt J             14.70     0.05 
ASASSN-17cv  AT2017bgt H             14.43     0.04 
ASASSN-17cv  AT2017bgt Ks            14.33     0.05 
ASASSN-17cv  AT2017bgt W1            14.98     0.03 
ASASSN-17cv  AT2017bgt W2            15.20     0.03 
ASASSN-18el  AT2018zf  FUV           19.06     0.11 
ASASSN-18el  AT2018zf  g(PS)         16.56     0.01 
ASASSN-18el  AT2018zf  r(PS)         16.11     0.01 
ASASSN-18el  AT2018zf  i(PS)         15.87     0.01 
ASASSN-18el  AT2018zf  z(PS)         15.69     0.01 
ASASSN-18el  AT2018zf  y(PS)         15.51     0.01 
ASASSN-18el  AT2018zf  J             14.57     0.06 
ASASSN-18el  AT2018zf  H             13.93     0.05 
ASASSN-18el  AT2018zf  Ks            13.56     0.06 
ASASSN-18el  AT2018zf  W1            15.94     0.03 
ASASSN-18el  AT2018zf  W2            16.51     0.03 
ASASSN-18jd  AT2018bcb NUV           21.11     0.20 
ASASSN-18jd  AT2018bcb g(PS)         17.76     0.01 
ASASSN-18jd  AT2018bcb r(PS)         16.94     0.01 
ASASSN-18jd  AT2018bcb i(PS)         16.51     0.01 
ASASSN-18jd  AT2018bcb z(PS)         16.30     0.01 
ASASSN-18jd  AT2018bcb y(PS)         16.24     0.03 
ASASSN-18jd  AT2018bcb J             15.61     0.13 
ASASSN-18jd  AT2018bcb H             15.78     0.14 
ASASSN-18jd  AT2018bcb Ks            15.33     0.17 
ASASSN-18jd  AT2018bcb W1            16.16     0.03 
ASASSN-18jd  AT2018bcb W2            16.52     0.04 
ASASSN-18pg  AT2018dyb g(DES)        16.58     0.11 
ASASSN-18pg  AT2018dyb r(DES)        15.59     0.11 
ASASSN-18pg  AT2018dyb i(DES)        15.21     0.11 
ASASSN-18pg  AT2018dyb J             14.36     0.05 
ASASSN-18pg  AT2018dyb H             14.05     0.04 
ASASSN-18pg  AT2018dyb Ks            14.34     0.05 
ASASSN-18ul  AT2018fyk NUV           21.91     0.42 
ASASSN-18ul  AT2018fyk g(PS)         17.14     0.01 
ASASSN-18ul  AT2018fyk r(PS)         16.30     0.01 
ASASSN-18ul  AT2018fyk i(PS)         15.95     0.01 
ASASSN-18ul  AT2018fyk z(PS)         15.69     0.01 
ASASSN-18ul  AT2018fyk y(PS)         15.56     0.01 
ASASSN-18ul  AT2018fyk W1            16.27     0.03 
ASASSN-18ul  AT2018fyk W2            16.87     0.03 
ASASSN-18zj  AT2018hyz NUV           21.57     0.26 
ASASSN-18zj  AT2018hyz u(SDSS)       19.06     0.04 
ASASSN-18zj  AT2018hyz g(SDSS)       17.49     0.01 
ASASSN-18zj  AT2018hyz r(SDSS)       16.96     0.01 
ASASSN-18zj  AT2018hyz i(SDSS)       16.69     0.01 
ASASSN-18zj  AT2018hyz z(SDSS)       16.51     0.01 
ASASSN-18zj  AT2018hyz J             15.94     0.07 
ASASSN-18zj  AT2018hyz H             15.95     0.15 
ASASSN-18zj  AT2018hyz Ks            16.33     0.12 
ASASSN-18zj  AT2018hyz W1            16.85     0.03 
ASASSN-18zj  AT2018hyz W2            17.34     0.04 
ASASSN-19bt  AT2019ahk UVW2(UVOT)    19.55     0.06 
ASASSN-19bt  AT2019ahk UVM2(UVOT)    19.59     0.07 
ASASSN-19bt  AT2019ahk UVW1(UVOT)    19.08     0.06 
ASASSN-19bt  AT2019ahk U(UVOT)       18.10     0.04 
ASASSN-19bt  AT2019ahk B(J-C)        16.69     0.05 
ASASSN-19bt  AT2019ahk V(J-C)        15.98     0.01 
ASASSN-19bt  AT2019ahk NUV           19.34     0.08 
ASASSN-19bt  AT2019ahk g(APASS)      16.58     0.11 
ASASSN-19bt  AT2019ahk r(APASS)      15.73     0.06 
ASASSN-19bt  AT2019ahk i(APASS)      15.30     0.10 
ASASSN-19bt  AT2019ahk J             14.55     0.05 
ASASSN-19bt  AT2019ahk H             14.26     0.06 
ASASSN-19bt  AT2019ahk Ks            14.47     0.11 
ASASSN-19bt  AT2019ahk W1            15.33     0.02 
ASASSN-19bt  AT2019ahk W2            16.00     0.02 
ASASSN-19dj  AT2019azh NUV           18.71     0.05 
ASASSN-19dj  AT2019azh u(SDSS)       16.80     0.10 
ASASSN-19dj  AT2019azh g(SDSS)       15.12     0.04 
ASASSN-19dj  AT2019azh r(SDSS)       14.59     0.03 
ASASSN-19dj  AT2019azh i(SDSS)       14.35     0.03 
ASASSN-19dj  AT2019azh z(SDSS)       14.13     0.03 
ASASSN-19dj  AT2019azh J             13.94     0.04 
ASASSN-19dj  AT2019azh H             13.99     0.09 
ASASSN-19dj  AT2019azh Ks            14.34     0.05 
ASASSN-19dj  AT2019azh W1            15.07     0.03 
ASASSN-19dj  AT2019azh W2            15.70     0.03 
ATLAS18qqn   AT2018cow UVW2(UVOT)    20.08     0.17 
ATLAS18qqn   AT2018cow UVM2(UVOT)    20.17     0.17 
ATLAS18qqn   AT2018cow UVW1(UVOT)    19.75     0.15 
ATLAS18qqn   AT2018cow U(UVOT)       19.23     0.23 
ATLAS18qqn   AT2018cow B(J-C)        18.42     0.15 
ATLAS18qqn   AT2018cow V(J-C)        17.79     0.21 
ATLAS18qqn   AT2018cow NUV           17.92     0.03 
ATLAS18qqn   AT2018cow u(SDSS)       17.78     0.13 
ATLAS18qqn   AT2018cow g(SDSS)       15.77     0.07
ATLAS18qqn   AT2018cow r(SDSS)       15.13     0.04 
ATLAS18qqn   AT2018cow i(SDSS)       14.97     0.04 
ATLAS18qqn   AT2018cow z(SDSS)       14.69     0.03 
ATLAS18qqn   AT2018cow J             14.35     0.04 
ATLAS18qqn   AT2018cow H             14.31     0.06 
ATLAS18qqn   AT2018cow Ks            14.55     0.05
ATLAS18qqn   AT2018cow W1            15.89     0.03 
ATLAS18qqn   AT2018cow W2            16.47     0.03 
ATLAS18way   AT2018hco NUV           22.36     0.60 
ATLAS18way   AT2018hco u(SDSS)       21.17     0.54 
ATLAS18way   AT2018hco g(SDSS)       19.20     0.24 
ATLAS18way   AT2018hco r(SDSS)       18.48     0.17 
ATLAS18way   AT2018hco i(SDSS)       18.13     0.15 
ATLAS18way   AT2018hco z(SDSS)       17.81     0.13 
ATLAS18way   AT2018hco J             18.14     0.22 
ATLAS18way   AT2018hco H             17.44     0.15 
ATLAS18way   AT2018hco Ks            17.35     0.17 
ATLAS18yzs   AT2018iih g(PS)         19.92     0.34 
ATLAS18yzs   AT2018iih r(PS)         18.71     0.19 
ATLAS18yzs   AT2018iih i(PS)         18.17     0.15 
ATLAS18yzs   AT2018iih z(PS)         17.85     0.13 
ATLAS18yzs   AT2018iih J             17.98     0.21 
ATLAS18yzs   AT2018iih H             17.26     0.15 
ATLAS18yzs   AT2018iih Ks            17.07     0.14 
ATLAS18yzs   AT2018iih W1            16.94     0.03 
ATLAS18yzs   AT2018iih W2            17.31     0.03 
ATLAS19qqu   AT2019mha NUV           23.46     0.12 
ATLAS19qqu   AT2019mha u(SDSS)       20.93     0.56 
ATLAS19qqu   AT2019mha g(SDSS)       20.01     0.35 
ATLAS19qqu   AT2019mha r(SDSS)       19.12     0.23 
ATLAS19qqu   AT2019mha i(SDSS)       18.85     0.21 
ATLAS19qqu   AT2019mha z(SDSS)       19.20     0.28 
ATLAS19qqu   AT2019mha W1            19.07     0.04 
ATLAS19qqu   AT2019mha W2            19.45     0.09 
Gaia19axp    AT2019brs NUV           21.53     0.06 
Gaia19axp    AT2019brs u             20.39     0.41 
Gaia19axp    AT2019brs g             19.77     0.31 
Gaia19axp    AT2019brs r             19.04     0.23 
Gaia19axp    AT2019brs i             18.81     0.20 
Gaia19axp    AT2019brs z             18.43     0.19 
Gaia19axp    AT2019brs W1            17.06     0.03 
Gaia19axp    AT2019brs W2            16.72     0.03 
Gaia19bpt    AT2019ehz NUV           23.36     0.31 
Gaia19bpt    AT2019ehz u(SDSS)       20.80     0.53 
Gaia19bpt    AT2019ehz g(SDSS)       19.47     0.27 
Gaia19bpt    AT2019ehz r(SDSS)       18.63     0.19 
Gaia19bpt    AT2019ehz i(SDSS)       18.38     0.17 
Gaia19bpt    AT2019ehz z(SDSS)       18.37     0.17 
Gaia19bpt    AT2019ehz J             18.68     0.31 
Gaia19bpt    AT2019ehz H             17.37     0.15 
Gaia19bpt    AT2019ehz W1            18.73     0.04 
Gaia19bpt    AT2019ehz W2            19.36     0.13 
iPTF15af     ----      NUV           24.02     0.48 
iPTF15af     ----      g(SDSS)       18.75     0.19 
iPTF15af     ----      r(SDSS)       17.65     0.12 
iPTF15af     ----      i(SDSS)       17.28     0.10 
iPTF15af     ----      z(SDSS)       16.73     0.09 
iPTF15af     ----      J             17.06     0.19 
iPTF15af     ----      H             17.00     0.16 
iPTF15af     ----      Ks            17.31     0.21 
iPTF15af     ----      W1            17.51     0.03 
iPTF15af     ----      W2            17.97     0.07 
iPTF16axa    ----      u(SDSS)       19.53     0.28
iPTF16axa    ----      g(SDSS)       17.52     0.12
iPTF16axa    ----      r(SDSS)       16.43     0.07 
iPTF16axa    ----      i(SDSS)       15.99     0.05 
iPTF16axa    ----      z(SDSS)       15.67     0.05 
iPTF16axa    ----      J             15.26     0.06 
iPTF16axa    ----      H             15.34     0.07 
iPTF16axa    ----      Ks            15.21     0.07 
iPTF16axa    ----      W1            18.51     0.11 
iPTF16axa    ----      W2            18.87     0.15 
iPTF16fnl    AT2016fnl NUV           19.87     0.08 
iPTF16fnl    AT2016fnl u(SDSS)       17.62     0.01 
iPTF16fnl    AT2016fnl g(SDSS)       16.08     0.01 
iPTF16fnl    AT2016fnl r(SDSS)       15.49     0.01 
iPTF16fnl    AT2016fnl i(SDSS)       15.18     0.01 
iPTF16fnl    AT2016fnl z(SDSS)       14.92     0.01 
iPTF16fnl    AT2016fnl J             14.69     0.05 
iPTF16fnl    AT2016fnl H             14.47     0.05 
iPTF16fnl    AT2016fnl Ks            14.68     0.05 
iPTF16fnl    AT2016fnl W1            15.76     0.03 
iPTF16fnl    AT2016fnl W2            16.39     0.04 
OGLE16aaa    ----      NUV           21.56     0.15 
OGLE16aaa    ----      g(DES)        18.61     0.01 
OGLE16aaa    ----      r(DES)        17.91     0.01 
OGLE16aaa    ----      i(DES)        17.57     0.01 
OGLE16aaa    ----      z(DES)        17.38     0.01 
OGLE16aaa    ----      y(DES)        17.31     0.01 
OGLE16aaa    ----      J             16.80     0.12 
OGLE16aaa    ----      H             16.82     0.13 
OGLE16aaa    ----      Ks            17.37     0.20 
OGLE16aaa    ----      W1            17.48     0.03 
OGLE16aaa    ----      W2            17.70     0.04 
OGLE17aaj    ----      NUV           21.18     0.17
OGLE17aaj    ----      J             17.20     0.15
OGLE17aaj    ----      H             16.80     0.14
OGLE17aaj    ----      Ks            17.30     0.19
OGLE17aaj    ----      W1            17.81     0.03
OGLE17aaj    ----      W2            18.23     0.05
PS16dtm      AT2016ezh NUV           20.93     0.04 
PS16dtm      AT2016ezh u             19.89     0.33 
PS16dtm      AT2016ezh g             18.76     0.19 
PS16dtm      AT2016ezh r             18.17     0.15 
PS16dtm      AT2016ezh i             17.78     0.12 
PS16dtm      AT2016ezh z             17.66     0.12 
PS16dtm      AT2016ezh J             17.42     0.16 
PS16dtm      AT2016ezh H             16.83     0.12 
PS16dtm      AT2016ezh Ks            17.37     0.18 
PS16dtm      AT2016ezh W1            17.79     0.03 
PS16dtm      AT2016ezh W2            17.99     0.06 
PS17dhz      AT2017eqx u(SDSS)       >20.57    ---- 
PS17dhz      AT2017eqx g(SDSS)       21.00     0.55 
PS17dhz      AT2017eqx r(SDSS)       20.42     0.43 
PS17dhz      AT2017eqx i(SDSS)       20.52     0.47 
PS17dhz      AT2017eqx W1            20.12     0.17 
PS18kh       AT2018zr  NUV           >23.65    ---- 
PS18kh       AT2018zr  u(SDSS)       20.97     0.12 
PS18kh       AT2018zr  g(SDSS)       18.93     0.01 
PS18kh       AT2018zr  r(SDSS)       18.17     0.01 
PS18kh       AT2018zr  i(SDSS)       17.76     0.01 
PS18kh       AT2018zr  z(SDSS)       17.46     0.01 
PS18kh       AT2018zr  y(PS)         17.58     0.06 
PS18kh       AT2018zr  W1            17.89     0.04 
PS18kh       AT2018zr  W2            18.66     0.11 
ZTF18aahqkbt AT2018bsi NUV           20.78     0.04 
ZTF18aahqkbt AT2018bsi u(SDSS)       18.38     0.16 
ZTF18aahqkbt AT2018bsi g(SDSS)       16.89     0.08 
ZTF18aahqkbt AT2018bsi r(SDSS)       16.09     0.06 
ZTF18aahqkbt AT2018bsi i(SDSS)       15.68     0.05 
ZTF18aahqkbt AT2018bsi z(SDSS)       15.33     0.04 
ZTF18aahqkbt AT2018bsi J             14.90     0.04 
ZTF18aahqkbt AT2018bsi H             14.73     0.04 
ZTF18aahqkbt AT2018bsi Ks            14.76     0.05 
ZTF18aahqkbt AT2018bsi W1            15.68     0.04 
ZTF18aahqkbt AT2018bsi W2            16.23     0.04 
ZTF18actaqdw AT2018lni g(PS)         20.67     0.07 
ZTF18actaqdw AT2018lni r(PS)         20.21     0.06 
ZTF18actaqdw AT2018lni i(PS)         19.46     0.03 
ZTF18actaqdw AT2018lni z(PS)         19.03     0.04 
ZTF18actaqdw AT2018lni y(PS)         19.19     0.09 
ZTF18actaqdw AT2018lni H             17.86     0.23 
ZTF18actaqdw AT2018lni W1            18.90     0.06 
ZTF18actaqdw AT2018lni W2            19.51     0.16 
ZTF18aajupnt AT2018dyk NUV           17.73     0.04
ZTF18aajupnt AT2018dyk u(SDSS)       16.54     0.08 
ZTF18aajupnt AT2018dyk g(SDSS)       15.16     0.06 
ZTF18aajupnt AT2018dyk r(SDSS)       14.36     0.03 
ZTF18aajupnt AT2018dyk i(SDSS)       14.09     0.03
ZTF18aajupnt AT2018dyk z(SDSS)       13.79     0.02 
ZTF18aajupnt AT2018dyk J             13.45     0.04 
ZTF18aajupnt AT2018dyk H             13.27     0.05 
ZTF18aajupnt AT2018dyk Ks            13.43     0.04 
ZTF18aajupnt AT2018dyk W1            14.67     0.02 
ZTF18aajupnt AT2018dyk W2            15.29     0.02 
ZTF19aabbnzo AT2018lna g(PS)         18.87     0.09 
ZTF19aabbnzo AT2018lna r(PS)         18.05     0.06 
ZTF19aabbnzo AT2018lna z(PS)         17.88     0.10 
ZTF19aabbnzo AT2018lna y(PS)         17.62     0.11 
ZTF19aabbnzo AT2018lna W1            19.19     0.09 
ZTF19aaiqmgl AT2019avd NUV           19.18     0.08 
ZTF19aaiqmgl AT2019avd u             17.90     0.12 
ZTF19aaiqmgl AT2019avd g             16.31     0.07 
ZTF19aaiqmgl AT2019avd r             15.48     0.05 
ZTF19aaiqmgl AT2019avd i             15.19     0.04 
ZTF19aaiqmgl AT2019avd z             14.93     0.04 
ZTF19aaiqmgl AT2019avd J             14.46     0.04 
ZTF19aaiqmgl AT2019avd H             14.23     0.04 
ZTF19aaiqmgl AT2019avd Ks            14.58     0.06 
ZTF19aaiqmgl AT2019avd W1            15.44     0.02 
ZTF19aaiqmgl AT2019avd W2            16.01     0.03 
ZTF19aakiwze AT2019cho NUV           22.95     0.72 
ZTF19aakiwze AT2019cho g(PS)         21.05     0.56 
ZTF19aakiwze AT2019cho r(PS)         20.09     0.36 
ZTF19aakiwze AT2019cho i(PS)         19.68     0.31 
ZTF19aakiwze AT2019cho z(PS)         19.52     0.34 
ZTF19aakiwze AT2019cho W1            19.90     0.12 
ZTF19aakswrb AT2019bhf NUV           22.01     0.38 
ZTF19aakswrb AT2019bhf u(SDSS)       20.95     0.55 
ZTF19aakswrb AT2019bhf g(SDSS)       19.16     0.23 
ZTF19aakswrb AT2019bhf r(SDSS)       18.25     0.15 
ZTF19aakswrb AT2019bhf i(SDSS)       17.89     0.13 
ZTF19aakswrb AT2019bhf z(SDSS)       17.54     0.12 
ZTF19aakswrb AT2019bhf J             17.52     0.16 
ZTF19aakswrb AT2019bhf H             17.11     0.15 
ZTF19aakswrb AT2019bhf Ks            16.82     0.12 
ZTF19aakswrb AT2019bhf W1            17.78     0.03 
ZTF19aakswrb AT2019bhf W2            18.30     0.06 
ZTF19aapreis AT2019dsg NUV           20.98     0.21 
ZTF19aapreis AT2019dsg g(PS)         17.35     0.01 
ZTF19aapreis AT2019dsg r(PS)         16.54     0.01 
ZTF19aapreis AT2019dsg i(PS)         16.14     0.01 
ZTF19aapreis AT2019dsg z(PS)         15.89     0.01 
ZTF19aapreis AT2019dsg y(PS)         15.70     0.01 
ZTF19aapreis AT2019dsg J             15.38     0.06 
ZTF19aapreis AT2019dsg H             15.21     0.06 
ZTF19aapreis AT2019dsg Ks            15.37     0.06 
ZTF19aapreis AT2019dsg W1            15.97     0.03 
ZTF19aapreis AT2019dsg W2            16.59     0.03 
ZTF19aatubsj AT2019fdr NUV           21.79     0.32 
ZTF19aatubsj AT2019fdr u             20.95     0.43 
ZTF19aatubsj AT2019fdr g             20.02     0.27 
ZTF19aatubsj AT2019fdr r             18.57     0.18 
ZTF19aatubsj AT2019fdr i             18.49     0.17 
ZTF19aatubsj AT2019fdr z             17.95     0.14 
ZTF19aatubsj AT2019fdr J             17.26     0.14 
ZTF19aatubsj AT2019fdr H             17.09     0.13 
ZTF19aatubsj AT2019fdr Ks            17.77     0.22 
ZTF19aatubsj AT2019fdr W1            16.90     0.03 
ZTF19aatubsj AT2019fdr W2            17.23     0.03 
ZTF19abhhjcc AT2019meg NUV           22.89     0.32 
ZTF19abhhjcc AT2019meg g(PS)         21.07     0.08 
ZTF19abhhjcc AT2019meg r(PS)         19.73     0.03 
ZTF19abhhjcc AT2019meg i(PS)         19.69     0.02 
ZTF19abhhjcc AT2019meg z(PS)         19.47     0.05 
ZTF19abhhjcc AT2019meg y(PS)         19.07     0.10 
ZTF19abhhjcc AT2019meg W1            19.61     0.07 
ZTF19abhhjcc AT2019meg W2            20.32     0.24 
ZTF19abidbya AT2019lwu g(PS)         20.17     0.38 
ZTF19abidbya AT2019lwu r(PS)         19.36     0.26 
ZTF19abidbya AT2019lwu i(PS)         19.14     0.23 
ZTF19abidbya AT2019lwu z(PS)         19.12     0.26 
ZTF19abidbya AT2019lwu Ks            17.58     0.22 
ZTF19abidbya AT2019lwu W1            18.39     0.05 
ZTF19abidbya AT2019lwu W2            18.73     0.10 
ZTF19abvgxrq AT2019pev NUV           19.90     0.12 
ZTF19abvgxrq AT2019pev u             18.66     0.16 
ZTF19abvgxrq AT2019pev g             17.39     0.10 
ZTF19abvgxrq AT2019pev r             16.95     0.08 
ZTF19abvgxrq AT2019pev i             16.56     0.07 
ZTF19abvgxrq AT2019pev z             16.46     0.07 
ZTF19abvgxrq AT2019pev J             16.37     0.10 
ZTF19abvgxrq AT2019pev H             16.05     0.08 
ZTF19abvgxrq AT2019pev Ks            16.04     0.09 
ZTF19abvgxrq AT2019pev W1            16.40     0.03 
ZTF19abvgxrq AT2019pev W2            16.58     0.03 
ZTF19abzrhgq AT2019qiz g(PS)         15.78     0.01 
ZTF19abzrhgq AT2019qiz r(PS)         15.08     0.01 
ZTF19abzrhgq AT2019qiz i(PS)         14.67     0.01 
ZTF19abzrhgq AT2019qiz z(PS)         14.43     0.01 
ZTF19abzrhgq AT2019qiz y(PS)         14.24     0.02 
ZTF19abzrhgq AT2019qiz J             13.93     0.03
ZTF19abzrhgq AT2019qiz H             13.79     0.04
ZTF19abzrhgq AT2019qiz Ks            13.87     0.05 
ZTF19abzrhgq AT2019qiz W1            15.18     0.02 
ZTF19abzrhgq AT2019qiz W2            15.86     0.02 

==> anc/host_properties_mr.txt <==
Title: A Swift Fix for Nuclear Outbursts
Authors: Hinkle, Holoien, Shappee, & Auchettl
Table: Table 4 - Host Galaxy Properties
================================================================================
Byte-by-byte Description of file: host_properties_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units        Label                 Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---          Object                Discovery Name of Transient
  14- 22 A9     ---          TNSID                 Transient Name Server ID (1)
  24- 29 F6.4   ---          Redshift              Host Galaxy Redshift
  31- 35 F5.3   mag          Av                    V-band Galactic extinction (Schlafly & Finkbeiner 2011) in the direction of the host galaxy
  37- 41 F5.2   yr           log(Age)              Log of Stellar Age
  43- 46 F4.2   yr           AgeLowerUncertainty   Lower Uncertainty on log of Age
  48- 51 F4.2   yr           AgeUpperUncertainty   Upper Uncertainty on log of Age
  53- 57 F5.2   solMass      log(Mass)             Log of Stellar Mass
  59- 62 F4.2   solMass      MassLowerUncertainty  Lower Uncertainty on log of Mass
  64- 67 F4.2   solMass      MassUpperUncertainty  Upper Uncertainty on log of Mass
  69- 74 F6.2   solMass/yr   log(SFR)              Log of Star Formation Rate
  76- 80 F5.2   solMass/yr   SFRLowerUncertainty   Lower Uncertainty on Star Formation Rate
  82- 86 F5.2   solMass/yr   SFRUpperUncertainty   Upper Uncertainty on Star Formation Rate
--------------------------------------------------------------------------------
Note (1):   A value of '----' indicates that the transient was not assigned a TNS ID or was discovered prior to 2016, when the Transient Name Server went online.
--------------------------------------------------------------------------------
ASASSN-14ae  ----      0.0436 0.048  9.25 0.05 0.00  9.78 0.03 0.01 -23.45 23.45 18.42
ASASSN-14li  ----      0.0206 0.070  9.05 0.00 0.05  9.44 0.01 0.01  -2.23  0.79  0.17 
ASASSN-15oi  ----      0.0479 0.185  9.35 0.05 0.05  9.99 0.04 0.03 -14.83 14.83 11.23 
ASASSN-17cv  AT2017bgt 0.0640 0.213  9.95 0.15 0.00 11.06 0.07 0.01   0.32  0.08  0.02
ASASSN-18el  AT2018zf  0.0190 0.236  9.65 0.05 0.10  9.59 0.06 0.02  -0.81  0.06  0.03 
ASASSN-18jd  AT2018bcb 0.1192 0.098  9.70 0.10 0.15 11.07 0.09 0.08  -0.41  0.02  0.26 
ASASSN-18pg  AT2018dyb 0.0179 0.624  9.90 0.20 0.10 10.16 0.11 0.05  -3.81  3.81  2.68 
ASASSN-18ul  AT2018fyk 0.0590 0.037  9.70 0.00 0.10 10.64 0.02 0.05  -1.50  1.99  0.40 
ASASSN-18zj  AT2018hyz 0.0457 0.094  9.10 0.00 0.10  9.71 0.04 0.04  -2.83  2.83  0.98 
ASASSN-19bt  AT2019ahk 0.0262 0.336  9.85 0.20 0.15 10.29 0.12 0.08  -0.60  0.03  0.04 
ASASSN-19dj  AT2019azh 0.0223 0.122  9.10 0.05 0.05  9.95 0.02 0.03  -1.56  0.17  0.42 
ATLAS18qqn   AT2018cow 0.0141 0.238  9.95 0.10 0.05  9.81 0.06 0.01  -0.69  0.03  0.01 
ATLAS18way   AT2018hco 0.0880 0.109  9.15 0.10 0.25  9.69 0.06 0.17  -1.45  1.45  0.50 
ATLAS18yzs   AT2018iih 0.2120 0.135  9.10 0.00 0.40 10.56 0.06 0.26 -13.36 13.36 11.29 
ATLAS19qqu   AT2019mha 0.1480 0.022  8.95 0.05 0.20  9.75 0.07 0.08  -6.28  6.28  4.65 
Gaia19axp    AT2019brs 0.3736 0.043  9.45 0.85 0.45 11.08 0.52 0.35   0.57  2.15  0.05 
Gaia19bpt    AT2019ehz 0.0740 0.048  9.10 0.10 0.15  9.37 0.05 0.13  -5.17  5.17  3.10 
iPTF15af     ----      0.0790 0.093  9.30 0.00 0.10 10.07 0.04 0.08  -99.00 0.00 90.41
iPTF16axa    ----      0.1080 0.124  9.00 0.00 0.00 10.60 0.02 0.02  -99.00 0.00 0.00
iPTF16fnl    AT2016fnl 0.0163 0.226  9.25 0.00 0.05  9.49 0.00 0.04  -1.73  0.01  0.15 
OGLE16aaa    ----      0.1655 0.057  9.20 0.00 0.05 10.54 0.01 0.02  -0.46  0.01  0.28 
OGLE17aaj    ----      0.1160 0.077  9.70 0.85 0.20 10.41 0.33 0.13  -0.37  0.37  0.13 
PS16dtm      AT2016ezh 0.0804 0.070  9.50 0.20 0.35  9.93 0.14 0.20  -0.55  0.05  0.03 
PS17dhz      AT2017eqx 0.1089 0.175  9.30 1.04 0.70  9.12 0.76 0.38  -0.80  0.80  0.67 
PS18kh       AT2018zr  0.0710 0.128  9.50 0.05 0.00  9.97 0.04 0.02  -3.98  3.98  1.04 
ZTF18aahqkbt AT2018bsi 0.0510 0.170  9.80 0.10 0.00 10.72 0.08 0.01  -0.86  0.01  0.02 
ZTF18aajupnt AT2018dyk 0.0367 0.055  9.85 0.00 0.10 11.00 0.01 0.07   0.05  0.02  0.01
ZTF18actaqdw AT2018lni 0.1380 0.661 10.00 0.05 0.00 10.23 0.05 0.06  -0.28  0.14  0.10 
ZTF19aabbnzo AT2018lna 0.0910 0.130  9.00 0.00 0.00  9.76 0.02 0.03 -99.00  0.00  0.00 
ZTF19aaiqmgl AT2019avd 0.0296 0.072  9.90 0.10 0.05 10.42 0.06 0.02  -0.77  0.03  0.04 
ZTF19aakiwze AT2019cho 0.1930 0.038  9.20 0.30 0.60  9.82 0.18 0.31  -0.79  0.79  0.37 
ZTF19aakswrb AT2019bhf 0.1206 0.068  9.50 0.20 0.30 10.34 0.14 0.20  -0.71  0.41  0.16 
ZTF19aapreis AT2019dsg 0.0512 0.280  9.85 0.05 0.05 10.57 0.02 0.02  -0.75  0.26  0.12 
ZTF19aatubsj AT2019fdr 0.2666 0.145  9.45 0.20 0.25 10.93 0.13 0.17   0.22  0.17  0.18 
ZTF19abhhjcc AT2019meg 0.1520 0.153  9.93 0.23 0.07 10.16 0.11 0.07  -0.79  0.26  0.10 
ZTF19abidbya AT2019lwu 0.1170 0.101 10.00 0.90 0.00  9.98 0.38 0.31  -4.23  4.23  4.03 
ZTF19abvgxrq AT2019pev 0.0970 0.225  9.05 0.05 0.10 10.33 0.03 0.05   0.09  0.15  0.07 
ZTF19abzrhgq AT2019qiz 0.0151 0.302  9.50 0.00 0.15  9.89 0.02 0.08  -5.34  5.34  3.06 

==> anc/host_synthetic_photometry_mr.txt <==
Title: A Swift Fix for Nuclear Outbursts
Authors: Hinkle, Holoien, Shappee, & Auchettl
Table: Table 3 - Host Galaxy Synthetic Magnitudes
================================================================================
Byte-by-byte Description of file: host_synthetic_photometry_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label        Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---     Object       Discovery Name of Transient
  14- 22 A9     ---     TNSID        Transient Name Server ID (1)
  24- 33 A10    ---     Filter       Filter Name (2)
  35- 40 F6.3   mag     Magnitude    Photometric Magnitude (3)
  42- 46 F5.3   mag     Uncertainty  Uncertainty on Magnitude
--------------------------------------------------------------------------------
Note (1):   A value of '----' indicates that the transient was not assigned a TNS ID or was discovered prior to 2016, when the Transient Name Server went online.
Note (2):   Parentheses are used to indicate a specific instrument or filter set that was used. "J-C" indicates Johnson-Cousins filters.
Note (3):   All magnitudes are presented in the AB system.
--------------------------------------------------------------------------------
ASASSN-14ae  ---       FUV(GALEX) 25.419 0.130
ASASSN-14ae  ---       NUV(GALEX) 22.221 0.099
ASASSN-14ae  ---       UVW2(UVOT) 23.058 0.086
ASASSN-14ae  ---       UVM2(UVOT) 22.270 0.101
ASASSN-14ae  ---       UVW1(UVOT) 21.262 0.064
ASASSN-14ae  ---       U(UVOT)    19.256 0.030
ASASSN-14ae  ---       B(UVOT)    18.010 0.026
ASASSN-14ae  ---       V(UVOT)    17.285 0.014
ASASSN-14ae  ---       U(J-C)     19.110 0.028
ASASSN-14ae  ---       B(J-C)     17.990 0.025
ASASSN-14ae  ---       V(J-C)     17.223 0.013
ASASSN-14ae  ---       R(J-C)     16.912 0.012
ASASSN-14ae  ---       I(J-C)     16.615 0.015
ASASSN-14ae  ---       u(SDSS)    19.147 0.028
ASASSN-14ae  ---       g(SDSS)    17.690 0.020
ASASSN-14ae  ---       r(SDSS)    16.974 0.012
ASASSN-14ae  ---       i(SDSS)    16.703 0.013
ASASSN-14ae  ---       z(SDSS)    16.475 0.022
ASASSN-14ae  ---       J(2MASS)   16.216 0.036
ASASSN-14ae  ---       H(2MASS)   16.020 0.044
ASASSN-14ae  ---       Ks(2MASS)  16.199 0.046
ASASSN-14li  ---       FUV(GALEX) 21.580 1.220
ASASSN-14li  ---       NUV(GALEX) 19.854 0.131
ASASSN-14li  ---       UVW2(UVOT) 20.398 0.204 
ASASSN-14li  ---       UVM2(UVOT) 19.909 0.132 
ASASSN-14li  ---       UVW1(UVOT) 19.269 0.097 
ASASSN-14li  ---       U(UVOT)    17.705 0.033
ASASSN-14li  ---       B(UVOT)    16.410 0.043
ASASSN-14li  ---       V(UVOT)    15.890 0.021
ASASSN-14li  ---       U(J-C)     17.553 0.034
ASASSN-14li  ---       B(J-C)     16.407 0.041
ASASSN-14li  ---       V(J-C)     15.837 0.020
ASASSN-14li  ---       R(J-C)     15.600 0.018
ASASSN-14li  ---       I(J-C)     15.365 0.024
ASASSN-14li  ---       u(SDSS)    17.605 0.031
ASASSN-14li  ---       g(SDSS)    16.183 0.034
ASASSN-14li  ---       r(SDSS)    15.646 0.018
ASASSN-14li  ---       i(SDSS)    15.434 0.021
ASASSN-14li  ---       z(SDSS)    15.251 0.030
ASASSN-14li  ---       J(2MASS)   15.059 0.046
ASASSN-14li  ---       H(2MASS)   14.866 0.053
ASASSN-14li  ---       Ks(2MASS)  15.063 0.058
ASASSN-15oi  ---       FUV(GALEX) 25.411 0.250
ASASSN-15oi  ---       NUV(GALEX) 22.800 0.099
ASASSN-15oi  ---       UVW2(UVOT) 23.548 0.074
ASASSN-15oi  ---       UVM2(UVOT) 22.855 0.100
ASASSN-15oi  ---       UVW1(UVOT) 21.645 0.056
ASASSN-15oi  ---       U(UVOT)    19.481 0.027
ASASSN-15oi  ---       B(UVOT)    18.194 0.020
ASASSN-15oi  ---       V(UVOT)    17.364 0.010
ASASSN-15oi  ---       U(J-C)     19.325 0.024
ASASSN-15oi  ---       B(J-C)     18.166 0.019
ASASSN-15oi  ---       V(J-C)     17.299 0.010
ASASSN-15oi  ---       R(J-C)     16.934 0.009
ASASSN-15oi  ---       I(J-C)     16.575 0.011
ASASSN-15oi  ---       u(SDSS)    19.362 0.024
ASASSN-15oi  ---       g(SDSS)    17.831 0.015
ASASSN-15oi  ---       r(SDSS)    17.010 0.009
ASASSN-15oi  ---       i(SDSS)    16.687 0.009
ASASSN-15oi  ---       z(SDSS)    16.398 0.018
ASASSN-15oi  ---       J(2MASS)   16.060 0.032
ASASSN-15oi  ---       H(2MASS)   15.845 0.035
ASASSN-15oi  ---       Ks(2MASS)  16.009 0.034
ASASSN-17cv  AT2017bgt NUV(GALEX) 18.714 0.153
ASASSN-17cv  AT2017bgt UVW2(UVOT) 18.812 0.166
ASASSN-17cv  AT2017bgt UVM2(UVOT) 18.766 0.152
ASASSN-17cv  AT2017bgt UVW1(UVOT) 18.520 0.125
ASASSN-17cv  AT2017bgt U(UVOT)    17.918 0.054
ASASSN-17cv  AT2017bgt B(UVOT)    16.907 0.038
ASASSN-17cv  AT2017bgt V(UVOT)    16.094 0.017
ASASSN-17cv  AT2017bgt U(J-C)     17.830 0.048
ASASSN-17cv  AT2017bgt B(J-C)     16.876 0.036
ASASSN-17cv  AT2017bgt V(J-C)     16.029 0.017
ASASSN-17cv  AT2017bgt R(J-C)     15.652 0.011
ASASSN-17cv  AT2017bgt I(J-C)     15.264 0.011
ASASSN-17cv  AT2017bgt u(SDSS)    17.848 0.049
ASASSN-17cv  AT2017bgt g(SDSS)    16.553 0.027
ASASSN-17cv  AT2017bgt r(SDSS)    15.736 0.013
ASASSN-17cv  AT2017bgt i(SDSS)    15.386 0.011
ASASSN-17cv  AT2017bgt z(SDSS)    15.062 0.016
ASASSN-17cv  AT2017bgt J(2MASS)   14.642 0.035
ASASSN-17cv  AT2017bgt H(2MASS)   14.420 0.040
ASASSN-17cv  AT2017bgt Ks(2MASS)  14.554 0.041
ASASSN-18el  AT2018zf  FUV(GALEX) 18.960 0.153
ASASSN-18el  AT2018zf  NUV(GALEX) 18.913 0.139
ASASSN-18el  AT2018zf  UVW2(UVOT) 19.009 0.146
ASASSN-18el  AT2018zf  UVM2(UVOT) 18.979 0.140
ASASSN-18el  AT2018zf  UVW1(UVOT) 18.681 0.124
ASASSN-18el  AT2018zf  U(UVOT)    18.073 0.053
ASASSN-18el  AT2018zf  B(UVOT)    17.041 0.033
ASASSN-18el  AT2018zf  V(UVOT)    16.450 0.014
ASASSN-18el  AT2018zf  U(J-C)     17.985 0.046
ASASSN-18el  AT2018zf  B(J-C)     17.033 0.032
ASASSN-18el  AT2018zf  V(J-C)     16.390 0.013
ASASSN-18el  AT2018zf  R(J-C)     16.070 0.008
ASASSN-18el  AT2018zf  I(J-C)     15.723 0.010
ASASSN-18el  AT2018zf  u(SDSS)    18.016 0.047
ASASSN-18el  AT2018zf  g(SDSS)    16.803 0.027
ASASSN-18el  AT2018zf  r(SDSS)    16.138 0.008
ASASSN-18el  AT2018zf  i(SDSS)    15.842 0.007
ASASSN-18el  AT2018zf  z(SDSS)    15.538 0.017
ASASSN-18el  AT2018zf  J(2MASS)   15.215 0.031
ASASSN-18el  AT2018zf  H(2MASS)   14.975 0.036
ASASSN-18el  AT2018zf  Ks(2MASS)  15.201 0.034
ASASSN-18jd  AT2018bcb FUV(GALEX) 21.579 0.622 
ASASSN-18jd  AT2018bcb NUV(GALEX) 21.372 0.526
ASASSN-18jd  AT2018bcb UVW2(UVOT) 21.560 0.568
ASASSN-18jd  AT2018bcb UVM2(UVOT) 21.409 0.528
ASASSN-18jd  AT2018bcb UVW1(UVOT) 21.000 0.407
ASASSN-18jd  AT2018bcb U(UVOT)    19.661 0.065
ASASSN-18jd  AT2018bcb B(UVOT)    18.484 0.034
ASASSN-18jd  AT2018bcb V(UVOT)    17.343 0.014
ASASSN-18jd  AT2018bcb U(J-C)     19.465 0.050
ASASSN-18jd  AT2018bcb B(J-C)     18.421 0.031
ASASSN-18jd  AT2018bcb V(J-C)     17.292 0.014
ASASSN-18jd  AT2018bcb R(J-C)     16.897 0.010
ASASSN-18jd  AT2018bcb I(J-C)     16.482 0.014
ASASSN-18jd  AT2018bcb u(SDSS)    19.495 0.053
ASASSN-18jd  AT2018bcb g(SDSS)    18.004 0.022
ASASSN-18jd  AT2018bcb r(SDSS)    16.992 0.010
ASASSN-18jd  AT2018bcb i(SDSS)    16.607 0.011
ASASSN-18jd  AT2018bcb z(SDSS)    16.281 0.018
ASASSN-18jd  AT2018bcb J(2MASS)   15.827 0.031
ASASSN-18jd  AT2018bcb H(2MASS)   15.650 0.032
ASASSN-18jd  AT2018bcb Ks(2MASS)  15.677 0.033
ASASSN-18pg  AT2018dyb FUV(GALEX) 23.851 3.192
ASASSN-18pg  AT2018dyb NUV(GALEX) 22.571 2.005
ASASSN-18pg  AT2018dyb UVW2(UVOT) 22.886 2.248
ASASSN-18pg  AT2018dyb UVM2(UVOT) 22.637 1.967
ASASSN-18pg  AT2018dyb UVW1(UVOT) 21.023 1.018
ASASSN-18pg  AT2018dyb U(UVOT)    18.673 0.279
ASASSN-18pg  AT2018dyb B(UVOT)    17.188 0.157
ASASSN-18pg  AT2018dyb V(UVOT)    16.210 0.093
ASASSN-18pg  AT2018dyb U(J-C)     18.518 0.266
ASASSN-18pg  AT2018dyb B(J-C)     17.157 0.174
ASASSN-18pg  AT2018dyb V(J-C)     16.138 0.089
ASASSN-18pg  AT2018dyb R(J-C)     15.645 0.063
ASASSN-18pg  AT2018dyb I(J-C)     15.122 0.046
ASASSN-18pg  AT2018dyb u(SDSS)    18.553 0.263
ASASSN-18pg  AT2018dyb g(SDSS)    16.791 0.142
ASASSN-18pg  AT2018dyb r(SDSS)    15.755 0.068
ASASSN-18pg  AT2018dyb i(SDSS)    15.305 0.052
ASASSN-18pg  AT2018dyb z(SDSS)    14.853 0.040
ASASSN-18pg  AT2018dyb J(2MASS)   14.377 0.042
ASASSN-18pg  AT2018dyb H(2MASS)   14.069 0.045
ASASSN-18pg  AT2018dyb Ks(2MASS)  14.271 0.046
ASASSN-18ul  AT2018fyk FUV(GALEX) 22.419 1.838
ASASSN-18ul  AT2018fyk NUV(GALEX) 22.011 0.752
ASASSN-18ul  AT2018fyk UVW2(UVOT) 22.221 1.003
ASASSN-18ul  AT2018fyk UVM2(UVOT) 22.034 0.747
ASASSN-18ul  AT2018fyk UVW1(UVOT) 21.161 0.377
ASASSN-18ul  AT2018fyk U(UVOT)    19.066 0.045
ASASSN-18ul  AT2018fyk B(UVOT)    17.746 0.027
ASASSN-18ul  AT2018fyk V(UVOT)    16.796 0.012
ASASSN-18ul  AT2018fyk U(J-C)     18.891 0.042
ASASSN-18ul  AT2018fyk B(J-C)     17.707 0.026
ASASSN-18ul  AT2018fyk V(J-C)     16.728 0.012
ASASSN-18ul  AT2018fyk R(J-C)     16.331 0.007
ASASSN-18ul  AT2018fyk I(J-C)     15.949 0.007
ASASSN-18ul  AT2018fyk u(SDSS)    18.928 0.043
ASASSN-18ul  AT2018fyk g(SDSS)    17.324 0.018
ASASSN-18ul  AT2018fyk r(SDSS)    16.415 0.007
ASASSN-18ul  AT2018fyk i(SDSS)    16.068 0.006
ASASSN-18ul  AT2018fyk z(SDSS)    15.754 0.008
ASASSN-18ul  AT2018fyk J(2MASS)   15.361 0.015
ASASSN-18ul  AT2018fyk H(2MASS)   15.156 0.016
ASASSN-18ul  AT2018fyk Ks(2MASS)  15.313 0.016
ASASSN-18zj  AT2018hyz FUV(GALEX) 24.503 1.706
ASASSN-18zj  AT2018hyz NUV(GALEX) 21.635 0.233
ASASSN-18zj  AT2018hyz UVW2(UVOT) 22.430 0.391
ASASSN-18zj  AT2018hyz UVM2(UVOT) 21.670 0.238
ASASSN-18zj  AT2018hyz UVW1(UVOT) 20.906 0.153
ASASSN-18zj  AT2018hyz U(UVOT)    19.170 0.036
ASASSN-18zj  AT2018hyz B(UVOT)    17.912 0.034
ASASSN-18zj  AT2018hyz V(UVOT)    17.236 0.014
ASASSN-18zj  AT2018hyz U(J-C)     19.031 0.032
ASASSN-18zj  AT2018hyz B(J-C)     17.896 0.032
ASASSN-18zj  AT2018hyz V(J-C)     17.176 0.014
ASASSN-18zj  AT2018hyz R(J-C)     16.892 0.009
ASASSN-18zj  AT2018hyz I(J-C)     16.617 0.013
ASASSN-18zj  AT2018hyz u(SDSS)    19.069 0.032
ASASSN-18zj  AT2018hyz g(SDSS)    17.610 0.028
ASASSN-18zj  AT2018hyz r(SDSS)    16.949 0.009
ASASSN-18zj  AT2018hyz i(SDSS)    16.696 0.010
ASASSN-18zj  AT2018hyz z(SDSS)    16.488 0.018
ASASSN-18zj  AT2018hyz J(2MASS)   16.237 0.028
ASASSN-18zj  AT2018hyz H(2MASS)   16.043 0.030
ASASSN-18zj  AT2018hyz Ks(2MASS)  16.182 0.042
ASASSN-19bt  AT2019ahk FUV(GALEX) 19.401 0.089
ASASSN-19bt  AT2019ahk NUV(GALEX) 19.332 0.083
ASASSN-19bt  AT2019ahk UVW2(UVOT) 19.429 0.084
ASASSN-19bt  AT2019ahk UVM2(UVOT) 19.409 0.083
ASASSN-19bt  AT2019ahk UVW1(UVOT) 19.009 0.071
ASASSN-19bt  AT2019ahk U(UVOT)    18.037 0.081
ASASSN-19bt  AT2019ahk B(UVOT)    16.838 0.067
ASASSN-19bt  AT2019ahk V(UVOT)    16.066 0.046
ASASSN-19bt  AT2019ahk U(J-C)     17.921 0.081
ASASSN-19bt  AT2019ahk B(J-C)     16.818 0.066
ASASSN-19bt  AT2019ahk V(J-C)     16.000 0.045
ASASSN-19bt  AT2019ahk R(J-C)     15.604 0.037
ASASSN-19bt  AT2019ahk I(J-C)     15.186 0.034
ASASSN-19bt  AT2019ahk u(SDSS)    17.951 0.079
ASASSN-19bt  AT2019ahk g(SDSS)    16.519 0.059
ASASSN-19bt  AT2019ahk r(SDSS)    15.689 0.040
ASASSN-19bt  AT2019ahk i(SDSS)    15.331 0.036
ASASSN-19bt  AT2019ahk z(SDSS)    14.966 0.038
ASASSN-19bt  AT2019ahk J(2MASS)   14.570 0.050
ASASSN-19bt  AT2019ahk H(2MASS)   14.311 0.053
ASASSN-19bt  AT2019ahk Ks(2MASS)  14.515 0.053
ASASSN-19dj  AT2019azh FUV(GALEX) 20.449 0.863
ASASSN-19dj  AT2019azh NUV(GALEX) 18.768 0.125
ASASSN-19dj  AT2019azh UVW2(UVOT) 19.320 0.238
ASASSN-19dj  AT2019azh UVM2(UVOT) 18.827 0.127
ASASSN-19dj  AT2019azh UVW1(UVOT) 18.196 0.108
ASASSN-19dj  AT2019azh U(UVOT)    16.721 0.048
ASASSN-19dj  AT2019azh B(UVOT)    15.445 0.079
ASASSN-19dj  AT2019azh V(UVOT)    14.884 0.040
ASASSN-19dj  AT2019azh U(J-C)     16.574 0.055
ASASSN-19dj  AT2019azh B(J-C)     15.439 0.076
ASASSN-19dj  AT2019azh V(J-C)     14.830 0.039
ASASSN-19dj  AT2019azh R(J-C)     14.580 0.022
ASASSN-19dj  AT2019azh I(J-C)     14.331 0.022
ASASSN-19dj  AT2019azh u(SDSS)    16.623 0.049
ASASSN-19dj  AT2019azh g(SDSS)    15.203 0.064
ASASSN-19dj  AT2019azh r(SDSS)    14.630 0.026
ASASSN-19dj  AT2019azh i(SDSS)    14.405 0.019
ASASSN-19dj  AT2019azh z(SDSS)    14.211 0.029
ASASSN-19dj  AT2019azh J(2MASS)   13.995 0.041
ASASSN-19dj  AT2019azh H(2MASS)   13.798 0.050
ASASSN-19dj  AT2019azh Ks(2MASS)  13.989 0.049
ATLAS18qqn   AT2018cow FUV(GALEX) 18.024 0.069
ATLAS18qqn   AT2018cow NUV(GALEX) 17.998 0.067
ATLAS18qqn   AT2018cow UVW2(UVOT) 18.084 0.068
ATLAS18qqn   AT2018cow UVM2(UVOT) 18.065 0.068
ATLAS18qqn   AT2018cow UVW1(UVOT) 17.782 0.061
ATLAS18qqn   AT2018cow U(UVOT)    17.271 0.047
ATLAS18qqn   AT2018cow B(UVOT)    16.254 0.040
ATLAS18qqn   AT2018cow V(UVOT)    15.665 0.026
ATLAS18qqn   AT2018cow U(J-C)     17.190 0.049
ATLAS18qqn   AT2018cow B(J-C)     16.247 0.040
ATLAS18qqn   AT2018cow V(J-C)     15.605 0.026
ATLAS18qqn   AT2018cow R(J-C)     15.272 0.023
ATLAS18qqn   AT2018cow I(J-C)     14.904 0.022
ATLAS18qqn   AT2018cow u(SDSS)    17.220 0.048
ATLAS18qqn   AT2018cow g(SDSS)    16.022 0.035
ATLAS18qqn   AT2018cow r(SDSS)    15.343 0.024
ATLAS18qqn   AT2018cow i(SDSS)    15.033 0.022
ATLAS18qqn   AT2018cow z(SDSS)    14.707 0.021
ATLAS18qqn   AT2018cow J(2MASS)   14.364 0.022
ATLAS18qqn   AT2018cow H(2MASS)   14.119 0.023
ATLAS18qqn   AT2018cow Ks(2MASS)  14.351 0.024
ATLAS18way   AT2018hco FUV(GALEX) 23.364 3.615
ATLAS18way   AT2018hco NUV(GALEX) 22.700 0.841
ATLAS18way   AT2018hco UVW2(UVOT) 23.098 1.308
ATLAS18way   AT2018hco UVM2(UVOT) 22.733 0.830
ATLAS18way   AT2018hco UVW1(UVOT) 22.221 0.556
ATLAS18way   AT2018hco U(UVOT)    20.790 0.195
ATLAS18way   AT2018hco B(UVOT)    19.627 0.173
ATLAS18way   AT2018hco V(UVOT)    18.797 0.123
ATLAS18way   AT2018hco U(J-C)     20.649 0.178
ATLAS18way   AT2018hco B(J-C)     19.593 0.169
ATLAS18way   AT2018hco V(J-C)     18.742 0.122
ATLAS18way   AT2018hco R(J-C)     18.457 0.097
ATLAS18way   AT2018hco I(J-C)     18.161 0.083
ATLAS18way   AT2018hco u(SDSS)    20.672 0.182
ATLAS18way   AT2018hco g(SDSS)    19.252 0.159
ATLAS18way   AT2018hco r(SDSS)    18.520 0.104
ATLAS18way   AT2018hco i(SDSS)    18.248 0.087
ATLAS18way   AT2018hco z(SDSS)    18.023 0.082
ATLAS18way   AT2018hco J(2MASS)   17.736 0.098
ATLAS18way   AT2018hco H(2MASS)   17.566 0.107
ATLAS18way   AT2018hco Ks(2MASS)  17.624 0.115
ATLAS18yzs   AT2018iih FUV(GALEX) 26.803 0.700
ATLAS18yzs   AT2018iih NUV(GALEX) 24.229 1.006
ATLAS18yzs   AT2018iih UVW2(UVOT) 25.269 0.547
ATLAS18yzs   AT2018iih UVM2(UVOT) 24.420 1.021
ATLAS18yzs   AT2018iih UVW1(UVOT) 23.332 0.743
ATLAS18yzs   AT2018iih U(UVOT)    21.584 0.375
ATLAS18yzs   AT2018iih B(UVOT)    20.296 0.251
ATLAS18yzs   AT2018iih V(UVOT)    19.050 0.196
ATLAS18yzs   AT2018iih U(J-C)     21.325 0.331
ATLAS18yzs   AT2018iih B(J-C)     20.221 0.245
ATLAS18yzs   AT2018iih V(J-C)     18.999 0.189
ATLAS18yzs   AT2018iih R(J-C)     18.571 0.129
ATLAS18yzs   AT2018iih I(J-C)     18.184 0.093
ATLAS18yzs   AT2018iih u(SDSS)    21.384 0.347
ATLAS18yzs   AT2018iih g(SDSS)    19.826 0.248
ATLAS18yzs   AT2018iih r(SDSS)    18.666 0.146
ATLAS18yzs   AT2018iih i(SDSS)    18.274 0.098
ATLAS18yzs   AT2018iih z(SDSS)    18.029 0.082
ATLAS18yzs   AT2018iih J(2MASS)   17.583 0.094
ATLAS18yzs   AT2018iih H(2MASS)   17.417 0.098
ATLAS18yzs   AT2018iih Ks(2MASS)  17.284 0.097
ATLAS19qqu   AT2019mha FUV(GALEX) 27.968 3.206
ATLAS19qqu   AT2019mha NUV(GALEX) 23.543 0.161
ATLAS19qqu   AT2019mha UVW2(UVOT) 24.514 0.422
ATLAS19qqu   AT2019mha UVM2(UVOT) 23.577 0.171
ATLAS19qqu   AT2019mha UVW1(UVOT) 23.034 0.126
ATLAS19qqu   AT2019mha U(UVOT)    21.638 0.170
ATLAS19qqu   AT2019mha B(UVOT)    20.467 0.192
ATLAS19qqu   AT2019mha V(UVOT)    19.492 0.176
ATLAS19qqu   AT2019mha U(J-C)     21.461 0.174
ATLAS19qqu   AT2019mha B(J-C)     20.432 0.193
ATLAS19qqu   AT2019mha V(J-C)     19.462 0.174
ATLAS19qqu   AT2019mha R(J-C)     19.242 0.149
ATLAS19qqu   AT2019mha I(J-C)     18.998 0.148
ATLAS19qqu   AT2019mha u(SDSS)    21.488 0.174
ATLAS19qqu   AT2019mha g(SDSS)    20.044 0.195
ATLAS19qqu   AT2019mha r(SDSS)    19.294 0.154
ATLAS19qqu   AT2019mha i(SDSS)    19.061 0.147
ATLAS19qqu   AT2019mha z(SDSS)    18.892 0.156
ATLAS19qqu   AT2019mha J(2MASS)   18.662 0.169
ATLAS19qqu   AT2019mha H(2MASS)   18.554 0.170
ATLAS19qqu   AT2019mha Ks(2MASS)  18.552 0.165
Gaia19axp    AT2019brs FUV(GALEX) 21.822 3.080
Gaia19axp    AT2019brs NUV(GALEX) 21.517 0.084
Gaia19axp    AT2019brs UVW2(UVOT) 21.712 0.517
Gaia19axp    AT2019brs UVM2(UVOT) 21.577 0.091
Gaia19axp    AT2019brs UVW1(UVOT) 21.328 0.083
Gaia19axp    AT2019brs U(UVOT)    21.328 0.313
Gaia19axp    AT2019brs B(UVOT)    20.659 0.278
Gaia19axp    AT2019brs V(UVOT)    19.730 0.432
Gaia19axp    AT2019brs U(J-C)     21.306 0.345
Gaia19axp    AT2019brs B(J-C)     20.639 0.283
Gaia19axp    AT2019brs V(J-C)     19.646 0.388
Gaia19axp    AT2019brs R(J-C)     18.985 0.197
Gaia19axp    AT2019brs I(J-C)     18.574 0.140
Gaia19axp    AT2019brs u(SDSS)    21.313 0.337
Gaia19axp    AT2019brs g(SDSS)    20.418 0.288
Gaia19axp    AT2019brs r(SDSS)    19.082 0.257
Gaia19axp    AT2019brs i(SDSS)    18.693 0.125
Gaia19axp    AT2019brs z(SDSS)    18.443 0.170
Gaia19axp    AT2019brs J(2MASS)   18.009 0.397
Gaia19axp    AT2019brs H(2MASS)   17.776 0.555
Gaia19axp    AT2019brs Ks(2MASS)  17.620 0.666
Gaia19bpt    AT2019ehz FUV(GALEX) 27.072 2.782
Gaia19bpt    AT2019ehz NUV(GALEX) 23.373 0.390
Gaia19bpt    AT2019ehz UVW2(UVOT) 24.169 0.535
Gaia19bpt    AT2019ehz UVM2(UVOT) 23.391 0.392
Gaia19bpt    AT2019ehz UVW1(UVOT) 22.738 0.267
Gaia19bpt    AT2019ehz U(UVOT)    21.053 0.163
Gaia19bpt    AT2019ehz B(UVOT)    19.836 0.176
Gaia19bpt    AT2019ehz V(UVOT)    19.071 0.140
Gaia19bpt    AT2019ehz U(J-C)     20.913 0.160
Gaia19bpt    AT2019ehz B(J-C)     19.807 0.172
Gaia19bpt    AT2019ehz V(J-C)     19.014 0.138
Gaia19bpt    AT2019ehz R(J-C)     18.744 0.120
Gaia19bpt    AT2019ehz I(J-C)     18.478 0.105
Gaia19bpt    AT2019ehz u(SDSS)    20.941 0.160
Gaia19bpt    AT2019ehz g(SDSS)    19.486 0.161
Gaia19bpt    AT2019ehz r(SDSS)    18.803 0.124
Gaia19bpt    AT2019ehz i(SDSS)    18.552 0.111
Gaia19bpt    AT2019ehz z(SDSS)    18.360 0.105
Gaia19bpt    AT2019ehz J(2MASS)   18.112 0.117
Gaia19bpt    AT2019ehz H(2MASS)   17.948 0.136
Gaia19bpt    AT2019ehz Ks(2MASS)  18.027 0.146
iPTF15af     ---       FUV(GALEX) 26.103 0.233
iPTF15af     ---       NUV(GALEX) 23.597 0.260
iPTF15af     ---       UVW2(UVOT) 24.388 0.137
iPTF15af     ---       UVM2(UVOT) 23.633 0.258
iPTF15af     ---       UVW1(UVOT) 22.494 0.156
iPTF15af     ---       U(UVOT)    20.318 0.098
iPTF15af     ---       B(UVOT)    19.079 0.089
iPTF15af     ---       V(UVOT)    18.156 0.074
iPTF15af     ---       U(J-C)     20.146 0.093
iPTF15af     ---       B(J-C)     19.035 0.087
iPTF15af     ---       V(J-C)     18.095 0.075
iPTF15af     ---       R(J-C)     17.744 0.064
iPTF15af     ---       I(J-C)     17.397 0.060
iPTF15af     ---       u(SDSS)    20.180 0.094
iPTF15af     ---       g(SDSS)    18.669 0.084
iPTF15af     ---       r(SDSS)    17.822 0.066
iPTF15af     ---       i(SDSS)    17.497 0.063
iPTF15af     ---       z(SDSS)    17.233 0.062
iPTF15af     ---       J(2MASS)   16.899 0.073
iPTF15af     ---       H(2MASS)   16.708 0.076
iPTF15af     ---       Ks(2MASS)  16.815 0.075
iPTF16axa    ---       FUV(GALEX) 25.569 0.058
iPTF16axa    ---       NUV(GALEX) 21.347 0.066
iPTF16axa    ---       UVW2(UVOT) 22.289 0.066
iPTF16axa    ---       UVM2(UVOT) 21.371 0.066
iPTF16axa    ---       UVW1(UVOT) 20.668 0.066
iPTF16axa    ---       U(UVOT)    18.945 0.064
iPTF16axa    ---       B(UVOT)    17.706 0.064
iPTF16axa    ---       V(UVOT)    16.820 0.063
iPTF16axa    ---       U(J-C)     18.764 0.065
iPTF16axa    ---       B(J-C)     17.668 0.065
iPTF16axa    ---       V(J-C)     16.772 0.063
iPTF16axa    ---       R(J-C)     16.522 0.054
iPTF16axa    ---       I(J-C)     16.254 0.055
iPTF16axa    ---       u(SDSS)    18.788 0.064
iPTF16axa    ---       g(SDSS)    17.306 0.064
iPTF16axa    ---       r(SDSS)    16.577 0.055
iPTF16axa    ---       i(SDSS)    16.330 0.053
iPTF16axa    ---       z(SDSS)    16.145 0.055
iPTF16axa    ---       J(2MASS)   15.918 0.059
iPTF16axa    ---       H(2MASS)   15.798 0.059
iPTF16axa    ---       Ks(2MASS)  15.846 0.059
iPTF16fnl    AT2016fnl FUV(GALEX) 20.706 0.319
iPTF16fnl    AT2016fnl NUV(GALEX) 19.899 0.182
iPTF16fnl    AT2016fnl UVW2(UVOT) 20.285 0.166
iPTF16fnl    AT2016fnl UVM2(UVOT) 19.982 0.185
iPTF16fnl    AT2016fnl UVW1(UVOT) 19.279 0.134
iPTF16fnl    AT2016fnl U(UVOT)    17.702 0.009
iPTF16fnl    AT2016fnl B(UVOT)    16.421 0.023
iPTF16fnl    AT2016fnl V(UVOT)    15.791 0.010
iPTF16fnl    AT2016fnl U(J-C)     17.554 0.012
iPTF16fnl    AT2016fnl B(J-C)     16.412 0.021
iPTF16fnl    AT2016fnl V(J-C)     15.733 0.009
iPTF16fnl    AT2016fnl R(J-C)     15.426 0.007
iPTF16fnl    AT2016fnl I(J-C)     15.116 0.011
iPTF16fnl    AT2016fnl u(SDSS)    17.601 0.010
iPTF16fnl    AT2016fnl g(SDSS)    16.160 0.017
iPTF16fnl    AT2016fnl r(SDSS)    15.490 0.008
iPTF16fnl    AT2016fnl i(SDSS)    15.213 0.008
iPTF16fnl    AT2016fnl z(SDSS)    14.967 0.017
iPTF16fnl    AT2016fnl J(2MASS)   14.704 0.024
iPTF16fnl    AT2016fnl H(2MASS)   14.487 0.026
iPTF16fnl    AT2016fnl Ks(2MASS)  14.706 0.020
OGLE16aaa    ---       FUV(GALEX) 22.312 0.663
OGLE16aaa    ---       NUV(GALEX) 21.789 0.468
OGLE16aaa    ---       UVW2(UVOT) 22.147 0.564
OGLE16aaa    ---       UVM2(UVOT) 21.841 0.476
OGLE16aaa    ---       UVW1(UVOT) 21.444 0.375
OGLE16aaa    ---       U(UVOT)    20.364 0.100
OGLE16aaa    ---       B(UVOT)    19.278 0.019
OGLE16aaa    ---       V(UVOT)    18.221 0.013
OGLE16aaa    ---       U(J-C)     20.190 0.010
OGLE16aaa    ---       B(J-C)     19.233 0.017
OGLE16aaa    ---       V(J-C)     18.187 0.013
OGLE16aaa    ---       R(J-C)     17.884 0.010
OGLE16aaa    ---       I(J-C)     17.566 0.010
OGLE16aaa    ---       u(SDSS)    20.221 0.084
OGLE16aaa    ---       g(SDSS)    18.854 0.013
OGLE16aaa    ---       r(SDSS)    17.956 0.012
OGLE16aaa    ---       i(SDSS)    17.642 0.009
OGLE16aaa    ---       z(SDSS)    17.439 0.012
OGLE16aaa    ---       J(2MASS)   17.119 0.012
OGLE16aaa    ---       H(2MASS)   16.982 0.012
OGLE16aaa    ---       Ks(2MASS)  16.944 0.012
OGLE17aaj    ---       FUV(GALEX) 21.413 3.168
OGLE17aaj    ---       NUV(GALEX) 21.171 0.237
OGLE17aaj    ---       UVW2(UVOT) 21.470 0.517
OGLE17aaj    ---       UVM2(UVOT) 21.196 0.231
OGLE17aaj    ---       UVW1(UVOT) 20.936 0.219
OGLE17aaj    ---       U(UVOT)    20.377 0.661
OGLE17aaj    ---       B(UVOT)    19.467 0.950
OGLE17aaj    ---       V(UVOT)    18.501 0.744
OGLE17aaj    ---       U(J-C)     20.272 0.695
OGLE17aaj    ---       B(J-C)     19.419 0.927
OGLE17aaj    ---       V(J-C)     18.452 0.737
OGLE17aaj    ---       R(J-C)     18.104 0.535
OGLE17aaj    ---       I(J-C)     17.726 0.337
OGLE17aaj    ---       u(SDSS)    20.284 0.692
OGLE17aaj    ---       g(SDSS)    19.061 0.914
OGLE17aaj    ---       r(SDSS)    18.188 0.586
OGLE17aaj    ---       i(SDSS)    17.841 0.397
OGLE17aaj    ---       z(SDSS)    17.549 0.242
OGLE17aaj    ---       J(2MASS)   17.194 0.112
OGLE17aaj    ---       H(2MASS)   17.040 0.119
OGLE17aaj    ---       Ks(2MASS)  17.078 0.121
PS16dtm      AT2016ezh FUV(GALEX) 21.002 0.086
PS16dtm      AT2016ezh NUV(GALEX) 20.912 0.051
PS16dtm      AT2016ezh UVW2(UVOT) 21.060 0.062
PS16dtm      AT2016ezh UVM2(UVOT) 20.950 0.051
PS16dtm      AT2016ezh UVW1(UVOT) 20.728 0.047
PS16dtm      AT2016ezh U(UVOT)    20.122 0.144
PS16dtm      AT2016ezh B(UVOT)    19.179 0.181
PS16dtm      AT2016ezh V(UVOT)    18.431 0.132
PS16dtm      AT2016ezh U(J-C)     20.041 0.151
PS16dtm      AT2016ezh B(J-C)     19.150 0.175
PS16dtm      AT2016ezh V(J-C)     18.373 0.130
PS16dtm      AT2016ezh R(J-C)     18.083 0.090
PS16dtm      AT2016ezh I(J-C)     17.779 0.075
PS16dtm      AT2016ezh u(SDSS)    20.054 0.150
PS16dtm      AT2016ezh g(SDSS)    18.848 0.162
PS16dtm      AT2016ezh r(SDSS)    18.146 0.100
PS16dtm      AT2016ezh i(SDSS)    17.870 0.079
PS16dtm      AT2016ezh z(SDSS)    17.627 0.076
PS16dtm      AT2016ezh J(2MASS)   17.307 0.104
PS16dtm      AT2016ezh H(2MASS)   17.131 0.113
PS16dtm      AT2016ezh Ks(2MASS)  17.229 0.108
PS17dhz      AT2017eqx FUV(GALEX) 22.628 1.605
PS17dhz      AT2017eqx NUV(GALEX) 22.518 1.489
PS17dhz      AT2017eqx UVW2(UVOT) 22.652 1.514
PS17dhz      AT2017eqx UVM2(UVOT) 22.557 1.485
PS17dhz      AT2017eqx UVW1(UVOT) 22.396 1.471
PS17dhz      AT2017eqx U(UVOT)    22.181 1.262
PS17dhz      AT2017eqx B(UVOT)    21.407 0.813
PS17dhz      AT2017eqx V(UVOT)    20.755 0.441
PS17dhz      AT2017eqx U(J-C)     22.139 1.111
PS17dhz      AT2017eqx B(J-C)     21.380 0.779
PS17dhz      AT2017eqx V(J-C)     20.707 0.435
PS17dhz      AT2017eqx R(J-C)     20.505 0.339
PS17dhz      AT2017eqx I(J-C)     20.252 0.320
PS17dhz      AT2017eqx u(SDSS)    22.137 1.141
PS17dhz      AT2017eqx g(SDSS)    21.100 0.668
PS17dhz      AT2017eqx r(SDSS)    20.548 0.355
PS17dhz      AT2017eqx i(SDSS)    20.337 0.320
PS17dhz      AT2017eqx z(SDSS)    20.115 0.324
PS17dhz      AT2017eqx J(2MASS)   19.791 0.412
PS17dhz      AT2017eqx H(2MASS)   19.655 0.449
PS17dhz      AT2017eqx Ks(2MASS)  19.693 0.481
PS18kh       AT2018zr  FUV(GALEX) 26.195 0.451
PS18kh       AT2018zr  NUV(GALEX) 24.395 0.230
PS18kh       AT2018zr  UVW2(UVOT) 24.948 0.250
PS18kh       AT2018zr  UVM2(UVOT) 24.410 0.223
PS18kh       AT2018zr  UVW1(UVOT) 23.133 0.102
PS18kh       AT2018zr  U(UVOT)    20.842 0.062
PS18kh       AT2018zr  B(UVOT)    19.539 0.043
PS18kh       AT2018zr  V(UVOT)    18.562 0.018
PS18kh       AT2018zr  U(J-C)     20.657 0.056
PS18kh       AT2018zr  B(J-C)     19.492 0.041
PS18kh       AT2018zr  V(J-C)     18.498 0.017
PS18kh       AT2018zr  R(J-C)     18.106 0.011
PS18kh       AT2018zr  I(J-C)     17.721 0.015
PS18kh       AT2018zr  u(SDSS)    20.696 0.057
PS18kh       AT2018zr  g(SDSS)    19.106 0.032
PS18kh       AT2018zr  r(SDSS)    18.193 0.012
PS18kh       AT2018zr  i(SDSS)    17.836 0.013
PS18kh       AT2018zr  z(SDSS)    17.530 0.021
PS18kh       AT2018zr  J(2MASS)   17.123 0.039
PS18kh       AT2018zr  H(2MASS)   16.919 0.044
PS18kh       AT2018zr  Ks(2MASS)  17.040 0.042
ZTF18aahqkbt AT2018bsi FUV(GALEX) 21.006 0.041
ZTF18aahqkbt AT2018bsi NUV(GALEX) 20.818 0.071
ZTF18aahqkbt AT2018bsi UVW2(UVOT) 20.959 0.052
ZTF18aahqkbt AT2018bsi UVM2(UVOT) 20.862 0.069
ZTF18aahqkbt AT2018bsi UVW1(UVOT) 20.289 0.064
ZTF18aahqkbt AT2018bsi U(UVOT)    18.666 0.055
ZTF18aahqkbt AT2018bsi B(UVOT)    17.369 0.040
ZTF18aahqkbt AT2018bsi V(UVOT)    16.449 0.029
ZTF18aahqkbt AT2018bsi U(J-C)     18.511 0.052
ZTF18aahqkbt AT2018bsi B(J-C)     17.334 0.039
ZTF18aahqkbt AT2018bsi V(J-C)     16.380 0.029
ZTF18aahqkbt AT2018bsi R(J-C)     15.968 0.026
ZTF18aahqkbt AT2018bsi I(J-C)     15.563 0.024
ZTF18aahqkbt AT2018bsi u(SDSS)    18.544 0.051
ZTF18aahqkbt AT2018bsi g(SDSS)    16.966 0.035
ZTF18aahqkbt AT2018bsi r(SDSS)    16.054 0.025
ZTF18aahqkbt AT2018bsi i(SDSS)    15.694 0.025
ZTF18aahqkbt AT2018bsi z(SDSS)    15.356 0.026
ZTF18aahqkbt AT2018bsi J(2MASS)   14.956 0.034
ZTF18aahqkbt AT2018bsi H(2MASS)   14.723 0.036
ZTF18aahqkbt AT2018bsi Ks(2MASS)  14.891 0.036
ZTF18aajupnt AT2018dyk FUV(GALEX) 17.742 0.065
ZTF18aajupnt AT2018dyk NUV(GALEX) 17.676 0.076
ZTF18aajupnt AT2018dyk UVW2(UVOT) 17.780 0.069
ZTF18aajupnt AT2018dyk UVM2(UVOT) 17.717 0.074
ZTF18aajupnt AT2018dyk UVW1(UVOT) 17.451 0.071
ZTF18aajupnt AT2018dyk U(UVOT)    16.646 0.066
ZTF18aajupnt AT2018dyk B(UVOT)    15.525 0.046
ZTF18aajupnt AT2018dyk V(UVOT)    14.788 0.025
ZTF18aajupnt AT2018dyk U(J-C)     16.543 0.065
ZTF18aajupnt AT2018dyk B(J-C)     15.505 0.043
ZTF18aajupnt AT2018dyk V(J-C)     14.722 0.025
ZTF18aajupnt AT2018dyk R(J-C)     14.361 0.021
ZTF18aajupnt AT2018dyk I(J-C)     13.999 0.016
ZTF18aajupnt AT2018dyk u(SDSS)    16.568 0.064
ZTF18aajupnt AT2018dyk g(SDSS)    15.208 0.034
ZTF18aajupnt AT2018dyk r(SDSS)    14.434 0.021
ZTF18aajupnt AT2018dyk i(SDSS)    14.122 0.018
ZTF18aajupnt AT2018dyk z(SDSS)    13.808 0.018
ZTF18aajupnt AT2018dyk J(2MASS)   13.457 0.027
ZTF18aajupnt AT2018dyk H(2MASS)   13.233 0.033
ZTF18aajupnt AT2018dyk Ks(2MASS)  13.434 0.035
ZTF18actaqdw AT2018lni FUV(GALEX) 23.376 0.359
ZTF18actaqdw AT2018lni NUV(GALEX) 23.138 0.356
ZTF18actaqdw AT2018lni UVW2(UVOT) 23.224 0.354
ZTF18actaqdw AT2018lni UVM2(UVOT) 23.170 0.354
ZTF18actaqdw AT2018lni UVW1(UVOT) 22.988 0.339
ZTF18actaqdw AT2018lni U(UVOT)    22.325 0.249
ZTF18actaqdw AT2018lni B(UVOT)    21.480 0.150
ZTF18actaqdw AT2018lni V(UVOT)    20.409 0.055
ZTF18actaqdw AT2018lni U(J-C)     22.233 0.227
ZTF18actaqdw AT2018lni B(J-C)     21.437 0.143
ZTF18actaqdw AT2018lni V(J-C)     20.367 0.055
ZTF18actaqdw AT2018lni R(J-C)     19.916 0.032
ZTF18actaqdw AT2018lni I(J-C)     19.415 0.031
ZTF18actaqdw AT2018lni u(SDSS)    22.245 0.232
ZTF18actaqdw AT2018lni g(SDSS)    21.069 0.110
ZTF18actaqdw AT2018lni r(SDSS)    20.032 0.036
ZTF18actaqdw AT2018lni i(SDSS)    19.569 0.028
ZTF18actaqdw AT2018lni z(SDSS)    19.167 0.038
ZTF18actaqdw AT2018lni J(2MASS)   18.562 0.054
ZTF18actaqdw AT2018lni H(2MASS)   18.325 0.058
ZTF18actaqdw AT2018lni Ks(2MASS)  18.276 0.061
ZTF19aabbnzo AT2018lna FUV(GALEX) 27.233 0.166
ZTF19aabbnzo AT2018lna NUV(GALEX) 22.974 0.166
ZTF19aabbnzo AT2018lna UVW2(UVOT) 23.864 0.183
ZTF19aabbnzo AT2018lna UVM2(UVOT) 22.993 0.168
ZTF19aabbnzo AT2018lna UVW1(UVOT) 22.292 0.117
ZTF19aabbnzo AT2018lna U(UVOT)    20.548 0.062
ZTF19aabbnzo AT2018lna B(UVOT)    19.304 0.064
ZTF19aabbnzo AT2018lna V(UVOT)    18.494 0.054
ZTF19aabbnzo AT2018lna U(J-C)     20.392 0.062
ZTF19aabbnzo AT2018lna B(J-C)     19.272 0.062
ZTF19aabbnzo AT2018lna V(J-C)     18.442 0.054
ZTF19aabbnzo AT2018lna R(J-C)     18.198 0.050
ZTF19aabbnzo AT2018lna I(J-C)     17.944 0.051
ZTF19aabbnzo AT2018lna u(SDSS)    20.416 0.061
ZTF19aabbnzo AT2018lna g(SDSS)    18.933 0.062
ZTF19aabbnzo AT2018lna r(SDSS)    18.250 0.050
ZTF19aabbnzo AT2018lna i(SDSS)    18.017 0.049
ZTF19aabbnzo AT2018lna z(SDSS)    17.838 0.052
ZTF19aabbnzo AT2018lna J(2MASS)   17.634 0.056
ZTF19aabbnzo AT2018lna H(2MASS)   17.495 0.056
ZTF19aabbnzo AT2018lna Ks(2MASS)  17.564 0.056
ZTF19aaiqmgl AT2019avd FUV(GALEX) 19.373 0.102
ZTF19aaiqmgl AT2019avd NUV(GALEX) 19.280 0.132
ZTF19aaiqmgl AT2019avd UVW2(UVOT) 19.392 0.114
ZTF19aaiqmgl AT2019avd UVM2(UVOT) 19.325 0.131
ZTF19aaiqmgl AT2019avd UVW1(UVOT) 18.978 0.133
ZTF19aaiqmgl AT2019avd U(UVOT)    17.898 0.058
ZTF19aaiqmgl AT2019avd B(UVOT)    16.687 0.048
ZTF19aaiqmgl AT2019avd V(UVOT)    15.914 0.033
ZTF19aaiqmgl AT2019avd U(J-C)     17.777 0.055
ZTF19aaiqmgl AT2019avd B(J-C)     16.667 0.048
ZTF19aaiqmgl AT2019avd V(J-C)     15.846 0.033
ZTF19aaiqmgl AT2019avd R(J-C)     15.470 0.027
ZTF19aaiqmgl AT2019avd I(J-C)     15.092 0.027
ZTF19aaiqmgl AT2019avd u(SDSS)    17.804 0.055
ZTF19aaiqmgl AT2019avd g(SDSS)    16.359 0.042
ZTF19aaiqmgl AT2019avd r(SDSS)    15.546 0.028
ZTF19aaiqmgl AT2019avd i(SDSS)    15.222 0.027
ZTF19aaiqmgl AT2019avd z(SDSS)    14.892 0.027
ZTF19aaiqmgl AT2019avd J(2MASS)   14.536 0.034
ZTF19aaiqmgl AT2019avd H(2MASS)   14.301 0.037
ZTF19aaiqmgl AT2019avd Ks(2MASS)  14.520 0.038
ZTF19aakiwze AT2019cho FUV(GALEX) 23.494 4.833
ZTF19aakiwze AT2019cho NUV(GALEX) 23.007 1.680
ZTF19aakiwze AT2019cho UVW2(UVOT) 23.343 2.472
ZTF19aakiwze AT2019cho UVM2(UVOT) 23.044 1.751
ZTF19aakiwze AT2019cho UVW1(UVOT) 22.797 1.237
ZTF19aakiwze AT2019cho U(UVOT)    22.277 0.452
ZTF19aakiwze AT2019cho B(UVOT)    21.413 0.333
ZTF19aakiwze AT2019cho V(UVOT)    20.373 0.296
ZTF19aakiwze AT2019cho U(J-C)     22.155 0.397
ZTF19aakiwze AT2019cho B(J-C)     21.361 0.331
ZTF19aakiwze AT2019cho V(J-C)     20.327 0.296
ZTF19aakiwze AT2019cho R(J-C)     20.035 0.230
ZTF19aakiwze AT2019cho I(J-C)     19.741 0.197
ZTF19aakiwze AT2019cho u(SDSS)    22.177 0.413
ZTF19aakiwze AT2019cho g(SDSS)    21.011 0.334
ZTF19aakiwze AT2019cho r(SDSS)    20.103 0.246
ZTF19aakiwze AT2019cho i(SDSS)    19.809 0.204
ZTF19aakiwze AT2019cho z(SDSS)    19.620 0.191
ZTF19aakiwze AT2019cho J(2MASS)   19.293 0.212
ZTF19aakiwze AT2019cho H(2MASS)   19.169 0.232
ZTF19aakiwze AT2019cho Ks(2MASS)  19.099 0.247
ZTF19aakswrb AT2019bhf FUV(GALEX) 22.303 0.935
ZTF19aakswrb AT2019bhf NUV(GALEX) 22.126 0.711
ZTF19aakswrb AT2019bhf UVW2(UVOT) 22.323 0.817
ZTF19aakswrb AT2019bhf UVM2(UVOT) 22.162 0.713
ZTF19aakswrb AT2019bhf UVW1(UVOT) 21.851 0.541
ZTF19aakswrb AT2019bhf U(UVOT)    20.756 0.205
ZTF19aakswrb AT2019bhf B(UVOT)    19.639 0.191
ZTF19aakswrb AT2019bhf V(UVOT)    18.604 0.133
ZTF19aakswrb AT2019bhf U(J-C)     20.576 0.195
ZTF19aakswrb AT2019bhf B(J-C)     19.589 0.181
ZTF19aakswrb AT2019bhf V(J-C)     18.556 0.131
ZTF19aakswrb AT2019bhf R(J-C)     18.210 0.095
ZTF19aakswrb AT2019bhf I(J-C)     17.848 0.069
ZTF19aakswrb AT2019bhf u(SDSS)    20.600 0.199
ZTF19aakswrb AT2019bhf g(SDSS)    19.202 0.171
ZTF19aakswrb AT2019bhf r(SDSS)    18.292 0.105
ZTF19aakswrb AT2019bhf i(SDSS)    17.955 0.076
ZTF19aakswrb AT2019bhf z(SDSS)    17.677 0.065
ZTF19aakswrb AT2019bhf J(2MASS)   17.277 0.090
ZTF19aakswrb AT2019bhf H(2MASS)   17.118 0.098
ZTF19aakswrb AT2019bhf Ks(2MASS)  17.141 0.093
ZTF19aapreis AT2019dsg FUV(GALEX) 21.080 0.619
ZTF19aapreis AT2019dsg NUV(GALEX) 20.970 0.504
ZTF19aapreis AT2019dsg UVW2(UVOT) 21.075 0.546
ZTF19aapreis AT2019dsg UVM2(UVOT) 21.024 0.502
ZTF19aapreis AT2019dsg UVW1(UVOT) 20.567 0.340
ZTF19aapreis AT2019dsg U(UVOT)    19.219 0.080
ZTF19aapreis AT2019dsg B(UVOT)    17.939 0.029
ZTF19aapreis AT2019dsg V(UVOT)    17.004 0.010
ZTF19aapreis AT2019dsg U(J-C)     19.075 0.066
ZTF19aapreis AT2019dsg B(J-C)     17.903 0.027
ZTF19aapreis AT2019dsg V(J-C)     16.933 0.009
ZTF19aapreis AT2019dsg R(J-C)     16.501 0.007
ZTF19aapreis AT2019dsg I(J-C)     16.069 0.008
ZTF19aapreis AT2019dsg u(SDSS)    19.106 0.069
ZTF19aapreis AT2019dsg g(SDSS)    17.534 0.014
ZTF19aapreis AT2019dsg r(SDSS)    16.594 0.007
ZTF19aapreis AT2019dsg i(SDSS)    16.210 0.007
ZTF19aapreis AT2019dsg z(SDSS)    15.845 0.010
ZTF19aapreis AT2019dsg J(2MASS)   15.413 0.012
ZTF19aapreis AT2019dsg H(2MASS)   15.166 0.012
ZTF19aapreis AT2019dsg Ks(2MASS)  15.326 0.012
ZTF19aatubsj AT2019fdr FUV(GALEX) 22.191 0.431
ZTF19aatubsj AT2019fdr NUV(GALEX) 21.817 0.394
ZTF19aatubsj AT2019fdr UVW2(UVOT) 22.011 0.404
ZTF19aatubsj AT2019fdr UVM2(UVOT) 21.858 0.400
ZTF19aatubsj AT2019fdr UVW1(UVOT) 21.626 0.368
ZTF19aatubsj AT2019fdr U(UVOT)    21.271 0.247
ZTF19aatubsj AT2019fdr B(UVOT)    20.353 0.161
ZTF19aatubsj AT2019fdr V(UVOT)    19.188 0.152
ZTF19aatubsj AT2019fdr U(J-C)     21.138 0.214
ZTF19aatubsj AT2019fdr B(J-C)     20.297 0.163
ZTF19aatubsj AT2019fdr V(J-C)     19.139 0.147
ZTF19aatubsj AT2019fdr R(J-C)     18.638 0.111
ZTF19aatubsj AT2019fdr I(J-C)     18.217 0.089
ZTF19aatubsj AT2019fdr u(SDSS)    21.177 0.227
ZTF19aatubsj AT2019fdr g(SDSS)    19.966 0.162
ZTF19aatubsj AT2019fdr r(SDSS)    18.745 0.123
ZTF19aatubsj AT2019fdr i(SDSS)    18.325 0.089
ZTF19aatubsj AT2019fdr z(SDSS)    18.065 0.089
ZTF19aatubsj AT2019fdr J(2MASS)   17.582 0.113
ZTF19aatubsj AT2019fdr H(2MASS)   17.401 0.123
ZTF19aatubsj AT2019fdr Ks(2MASS)  17.242 0.130
ZTF19abhhjcc AT2019meg FUV(GALEX) 23.328 0.617
ZTF19abhhjcc AT2019meg NUV(GALEX) 23.204 0.623
ZTF19abhhjcc AT2019meg UVW2(UVOT) 23.345 0.613
ZTF19abhhjcc AT2019meg UVM2(UVOT) 23.236 0.617
ZTF19abhhjcc AT2019meg UVW1(UVOT) 23.040 0.589
ZTF19abhhjcc AT2019meg U(UVOT)    22.522 0.278
ZTF19abhhjcc AT2019meg B(UVOT)    21.587 0.112
ZTF19abhhjcc AT2019meg V(UVOT)    20.432 0.040
ZTF19abhhjcc AT2019meg U(J-C)     22.403 0.229
ZTF19abhhjcc AT2019meg B(J-C)     21.539 0.106
ZTF19abhhjcc AT2019meg V(J-C)     20.399 0.040
ZTF19abhhjcc AT2019meg R(J-C)     19.985 0.025
ZTF19abhhjcc AT2019meg I(J-C)     19.545 0.025
ZTF19abhhjcc AT2019meg u(SDSS)    22.425 0.240
ZTF19abhhjcc AT2019meg g(SDSS)    21.148 0.082
ZTF19abhhjcc AT2019meg r(SDSS)    20.088 0.027
ZTF19abhhjcc AT2019meg i(SDSS)    19.665 0.024
ZTF19abhhjcc AT2019meg z(SDSS)    19.344 0.032
ZTF19abhhjcc AT2019meg J(2MASS)   18.829 0.056
ZTF19abhhjcc AT2019meg H(2MASS)   18.656 0.057
ZTF19abhhjcc AT2019meg Ks(2MASS)  18.619 0.059
ZTF19abidbya AT2019lwu FUV(GALEX) 26.142 5.032
ZTF19abidbya AT2019lwu NUV(GALEX) 24.186 3.107
ZTF19abidbya AT2019lwu UVW2(UVOT) 24.460 3.262
ZTF19abidbya AT2019lwu UVM2(UVOT) 24.207 3.091
ZTF19abidbya AT2019lwu UVW1(UVOT) 23.593 2.627
ZTF19abidbya AT2019lwu U(UVOT)    21.854 0.992
ZTF19abidbya AT2019lwu B(UVOT)    20.721 0.643
ZTF19abidbya AT2019lwu V(UVOT)    19.776 0.261
ZTF19abidbya AT2019lwu U(J-C)     21.672 0.889
ZTF19abidbya AT2019lwu B(J-C)     20.675 0.598
ZTF19abidbya AT2019lwu V(J-C)     19.727 0.254
ZTF19abidbya AT2019lwu R(J-C)     19.399 0.161
ZTF19abidbya AT2019lwu I(J-C)     19.041 0.138
ZTF19abidbya AT2019lwu u(SDSS)    21.695 0.918
ZTF19abidbya AT2019lwu g(SDSS)    20.308 0.476
ZTF19abidbya AT2019lwu r(SDSS)    19.483 0.181
ZTF19abidbya AT2019lwu i(SDSS)    19.149 0.140
ZTF19abidbya AT2019lwu z(SDSS)    18.849 0.161
ZTF19abidbya AT2019lwu J(2MASS)   18.450 0.222
ZTF19abidbya AT2019lwu H(2MASS)   18.268 0.228
ZTF19abidbya AT2019lwu Ks(2MASS)  18.279 0.245
ZTF19abvgxrq AT2019pev FUV(GALEX) 20.200 0.273
ZTF19abvgxrq AT2019pev NUV(GALEX) 19.894 0.185
ZTF19abvgxrq AT2019pev UVW2(UVOT) 20.118 0.195
ZTF19abvgxrq AT2019pev UVM2(UVOT) 19.933 0.183
ZTF19abvgxrq AT2019pev UVW1(UVOT) 19.658 0.160
ZTF19abvgxrq AT2019pev U(UVOT)    18.854 0.092
ZTF19abvgxrq AT2019pev B(UVOT)    17.805 0.130
ZTF19abvgxrq AT2019pev V(UVOT)    17.105 0.086
ZTF19abvgxrq AT2019pev U(J-C)     18.758 0.090
ZTF19abvgxrq AT2019pev B(J-C)     17.784 0.124
ZTF19abvgxrq AT2019pev V(J-C)     17.056 0.083
ZTF19abvgxrq AT2019pev R(J-C)     16.846 0.053
ZTF19abvgxrq AT2019pev I(J-C)     16.603 0.041
ZTF19abvgxrq AT2019pev u(SDSS)    18.768 0.091
ZTF19abvgxrq AT2019pev g(SDSS)    17.480 0.119
ZTF19abvgxrq AT2019pev r(SDSS)    16.893 0.059
ZTF19abvgxrq AT2019pev i(SDSS)    16.678 0.042
ZTF19abvgxrq AT2019pev z(SDSS)    16.491 0.041
ZTF19abvgxrq AT2019pev J(2MASS)   16.251 0.059
ZTF19abvgxrq AT2019pev H(2MASS)   16.114 0.082
ZTF19abvgxrq AT2019pev Ks(2MASS)  16.154 0.086
ZTF19abzrhgq AT2019qiz FUV(GALEX) 23.557 1.577
ZTF19abzrhgq AT2019qiz NUV(GALEX) 21.331 0.300
ZTF19abzrhgq AT2019qiz UVW2(UVOT) 21.918 0.525
ZTF19abzrhgq AT2019qiz UVM2(UVOT) 21.457 0.319
ZTF19abzrhgq AT2019qiz UVW1(UVOT) 19.956 0.080
ZTF19abzrhgq AT2019qiz U(UVOT)    17.736 0.048
ZTF19abzrhgq AT2019qiz B(UVOT)    16.328 0.021
ZTF19abzrhgq AT2019qiz V(UVOT)    15.490 0.008
ZTF19abzrhgq AT2019qiz U(J-C)     17.581 0.044
ZTF19abzrhgq AT2019qiz B(J-C)     16.306 0.020
ZTF19abzrhgq AT2019qiz V(J-C)     15.425 0.008
ZTF19abzrhgq AT2019qiz R(J-C)     15.018 0.006
ZTF19abzrhgq AT2019qiz I(J-C)     14.595 0.008
ZTF19abzrhgq AT2019qiz u(SDSS)    17.616 0.045
ZTF19abzrhgq AT2019qiz g(SDSS)    15.983 0.016
ZTF19abzrhgq AT2019qiz r(SDSS)    15.104 0.006
ZTF19abzrhgq AT2019qiz i(SDSS)    14.741 0.007
ZTF19abzrhgq AT2019qiz z(SDSS)    14.378 0.011
ZTF19abzrhgq AT2019qiz J(2MASS)   14.001 0.015
ZTF19abzrhgq AT2019qiz H(2MASS)   13.738 0.015
ZTF19abzrhgq AT2019qiz Ks(2MASS)  13.966 0.015


==> anc/raw_swift_mr.txt <==
Title: A Swift Fix for Nuclear Outbursts
Authors: Hinkle, Holoien, Shappee, & Auchettl
Table: Table 5 - Unsubtracted Swift Photometry
================================================================================
Byte-by-byte Description of file: raw_swift_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label            Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---                 Object           Discovery Name of Transient
  14- 22 A9     ---                 TNSID            Transient Name Server ID (1)
  24- 32 F9.3   d                   MJD              Modified Julian Date
  34- 37 A4     ---                 Filter           Filter Name (2)
  39- 44 A6     mag                 Magnitude        Photometric Magnitude or Upper Limit (3, 4)
  46- 52 F7.2   mag                 MagUncertainty   Uncertainty on Magnitude
  54- 61 A8     erg/s/cm2/Ang       FluxDensity      Photometric Flux Density
  63- 70 A8     erg/s/cm2/Ang       FluxUncertainty  Uncertainty on Flux Density
--------------------------------------------------------------------------------
Note (1):   A value of '----' indicates that the transient was not assigned a TNS ID or was discovered prior to 2016, when the Transient Name Server went online.
Note (2):   B and V photometry were converted from the Swift UVOT filters to standard Johnson-Cousins filters using color corrections described in the text. Other filters are Swift UVOT filters.
Note (3):   3-sigma upper limits are given for epochs where the transients were not detected.
Note (4):   All magnitudes are presented in the AB system.
--------------------------------------------------------------------------------
ASASSN-14ae  ----      56684.909 V    16.48     0.05 9.49E-16 4.53E-17
ASASSN-14ae  ----      56687.039 V    16.32     0.10 1.10E-15 1.01E-16
ASASSN-14ae  ----      56697.708 V    16.61     0.06 8.42E-16 4.79E-17
ASASSN-14ae  ----      56702.771 V    16.41     0.11 1.01E-15 1.03E-16
ASASSN-14ae  ----      56707.926 V    16.56     0.13 8.79E-16 1.06E-16
ASASSN-14ae  ----      56729.128 V    17.03     0.11 5.71E-16 5.81E-17
ASASSN-14ae  ----      56734.384 V    16.73     0.17 7.51E-16 1.18E-16
ASASSN-14ae  ----      56738.532 V    17.09     0.08 5.37E-16 3.99E-17
ASASSN-14ae  ----      56739.399 V    17.12     0.08 5.22E-16 3.88E-17
ASASSN-14ae  ----      56744.185 V    17.24     0.12 4.71E-16 5.22E-17
ASASSN-14ae  ----      56749.784 V    16.83     0.15 6.83E-16 9.46E-17
ASASSN-14ae  ----      56755.319 V    17.14     0.09 5.15E-16 4.30E-17
ASASSN-14ae  ----      56760.191 V    17.20     0.15 4.87E-16 6.75E-17
ASASSN-14ae  ----      56763.391 V    17.07     0.10 5.47E-16 5.07E-17
ASASSN-14ae  ----      56770.052 V    17.27     0.14 4.58E-16 5.93E-17
ASASSN-14ae  ----      56825.862 V    17.48     0.16 3.78E-16 5.58E-17
ASASSN-14ae  ----      56828.445 V    17.17     0.10 5.00E-16 4.63E-17
ASASSN-14ae  ----      57429.780 V    17.27     0.12 4.55E-16 5.05E-17
ASASSN-14ae  ----      57435.165 V    17.19     0.10 4.90E-16 4.54E-17
ASASSN-14ae  ----      57439.222 V    17.29     0.10 4.47E-16 4.14E-17
ASASSN-14ae  ----      56684.899 B    16.60     0.04 1.32E-15 5.43E-17
ASASSN-14ae  ----      56687.036 B    16.64     0.07 1.27E-15 8.50E-17
ASASSN-14ae  ----      56697.702 B    16.73     0.04 1.17E-15 4.82E-17
ASASSN-14ae  ----      56702.768 B    16.78     0.05 1.12E-15 5.53E-17
ASASSN-14ae  ----      56707.842 B    16.94     0.08 9.63E-16 7.34E-17
ASASSN-14ae  ----      56729.126 B    17.44     0.08 6.08E-16 4.63E-17
ASASSN-14ae  ----      56734.382 B    17.62     0.15 5.14E-16 7.12E-17
ASASSN-14ae  ----      56738.526 B    17.60     0.06 5.26E-16 3.04E-17
ASASSN-14ae  ----      56739.392 B    17.63     0.06 5.11E-16 2.95E-17
ASASSN-14ae  ----      56744.182 B    17.65     0.09 5.01E-16 4.23E-17
ASASSN-14ae  ----      56749.782 B    17.64     0.14 5.07E-16 6.56E-17
ASASSN-14ae  ----      56755.316 B    17.48     0.06 5.85E-16 3.38E-17
ASASSN-14ae  ----      56760.187 B    17.82     0.12 4.27E-16 4.78E-17
ASASSN-14ae  ----      56763.388 B    17.60     0.07 5.26E-16 3.52E-17
ASASSN-14ae  ----      56770.050 B    17.71     0.10 4.74E-16 4.44E-17
ASASSN-14ae  ----      56825.858 B    17.95     0.12 3.81E-16 4.26E-17
ASASSN-14ae  ----      56828.441 B    18.00     0.09 3.64E-16 3.07E-17
ASASSN-14ae  ----      57429.777 B    18.08     0.11 3.38E-16 3.47E-17
ASASSN-14ae  ----      57435.163 B    18.02     0.09 3.55E-16 2.99E-17
ASASSN-14ae  ----      57439.220 B    18.08     0.09 3.38E-16 2.85E-17
ASASSN-14ae  ----      56684.898 U    16.56     0.04 2.15E-15 7.89E-17
ASASSN-14ae  ----      56687.035 U    16.52     0.06 2.23E-15 1.23E-16
ASASSN-14ae  ----      56697.701 U    16.79     0.04 1.74E-15 6.38E-17
ASASSN-14ae  ----      56702.768 U    16.87     0.04 1.62E-15 5.93E-17
ASASSN-14ae  ----      56707.841 U    17.10     0.05 1.31E-15 6.00E-17
ASASSN-14ae  ----      56729.125 U    17.89     0.08 6.31E-16 4.63E-17
ASASSN-14ae  ----      56734.382 U    18.07     0.15 5.35E-16 7.36E-17
ASASSN-14ae  ----      56738.525 U    18.13     0.06 5.06E-16 2.79E-17
ASASSN-14ae  ----      56739.391 U    18.09     0.06 5.25E-16 2.89E-17
ASASSN-14ae  ----      56744.182 U    18.31     0.09 4.29E-16 3.54E-17
ASASSN-14ae  ----      56749.782 U    18.44     0.16 3.81E-16 5.59E-17
ASASSN-14ae  ----      56755.316 U    18.42     0.08 3.88E-16 2.84E-17
ASASSN-14ae  ----      56760.186 U    18.40     0.12 3.95E-16 4.35E-17
ASASSN-14ae  ----      56763.387 U    18.44     0.09 3.81E-16 3.14E-17
ASASSN-14ae  ----      56770.050 U    18.67     0.13 3.08E-16 3.67E-17
ASASSN-14ae  ----      56825.858 U    19.08     0.17 2.11E-16 3.29E-17
ASASSN-14ae  ----      56828.441 U    19.01     0.12 2.25E-16 2.48E-17
ASASSN-14ae  ----      57168.639 U    19.28     0.04 1.76E-16 6.44E-18
ASASSN-14ae  ----      57429.777 U    19.12     0.14 2.03E-16 2.61E-17
ASASSN-14ae  ----      57435.162 U    19.21     0.12 1.87E-16 2.06E-17
ASASSN-14ae  ----      57439.220 U    19.32     0.12 1.69E-16 1.86E-17
ASASSN-14ae  ----      56684.894 UVW1 16.54     0.04 3.95E-15 1.45E-16
ASASSN-14ae  ----      56687.034 UVW1 16.55     0.05 3.92E-15 1.80E-16
ASASSN-14ae  ----      56697.698 UVW1 17.02     0.04 2.54E-15 9.32E-17
ASASSN-14ae  ----      56702.766 UVW1 17.20     0.04 2.15E-15 7.90E-17
ASASSN-14ae  ----      56707.839 UVW1 17.39     0.05 1.81E-15 8.29E-17
ASASSN-14ae  ----      56729.071 UVW1 18.36     0.06 7.39E-16 4.07E-17
ASASSN-14ae  ----      56734.381 UVW1 18.38     0.11 7.26E-16 7.32E-17
ASASSN-14ae  ----      56738.522 UVW1 18.66     0.07 5.61E-16 3.60E-17
ASASSN-14ae  ----      56739.388 UVW1 18.65     0.06 5.66E-16 3.12E-17
ASASSN-14ae  ----      56744.180 UVW1 18.76     0.09 5.11E-16 4.22E-17
ASASSN-14ae  ----      56749.780 UVW1 18.91     0.07 4.45E-16 2.86E-17
ASASSN-14ae  ----      56755.314 UVW1 19.06     0.08 3.88E-16 2.85E-17
ASASSN-14ae  ----      56760.184 UVW1 19.35     0.12 2.97E-16 3.27E-17
ASASSN-14ae  ----      56763.386 UVW1 19.24     0.09 3.29E-16 2.71E-17
ASASSN-14ae  ----      56768.732 UVW1 19.60     0.21 2.36E-16 4.55E-17
ASASSN-14ae  ----      56770.049 UVW1 19.40     0.12 2.84E-16 3.12E-17
ASASSN-14ae  ----      56794.793 UVW1 20.01     0.17 1.62E-16 2.52E-17
ASASSN-14ae  ----      56799.456 UVW1 19.74     0.13 2.07E-16 2.47E-17
ASASSN-14ae  ----      56804.116 UVW1 19.68     0.13 2.19E-16 2.61E-17
ASASSN-14ae  ----      56809.313 UVW1 19.94     0.13 1.72E-16 2.06E-17
ASASSN-14ae  ----      56814.447 UVW1 19.76     0.17 2.04E-16 3.18E-17
ASASSN-14ae  ----      56825.856 UVW1 20.18     0.19 1.38E-16 2.41E-17
ASASSN-14ae  ----      56828.438 UVW1 20.00     0.12 1.63E-16 1.80E-17
ASASSN-14ae  ----      57095.463 UVW1 20.74     0.14 8.26E-17 1.06E-17
ASASSN-14ae  ----      57429.775 UVW1 20.47     0.18 1.06E-16 1.75E-17
ASASSN-14ae  ----      57435.162 UVW1 20.54     0.16 9.93E-17 1.46E-17
ASASSN-14ae  ----      57439.219 UVW1 20.56     0.15 9.75E-17 1.34E-17
ASASSN-14ae  ----      56684.913 UVM2 16.40     0.04 5.93E-15 2.18E-16
ASASSN-14ae  ----      56687.039 UVM2 16.40     0.04 5.93E-15 2.18E-16
ASASSN-14ae  ----      56697.709 UVM2 17.10     0.04 3.11E-15 1.14E-16
ASASSN-14ae  ----      56702.771 UVM2 17.27     0.05 2.66E-15 1.22E-16
ASASSN-14ae  ----      56707.927 UVM2 17.49     0.07 2.17E-15 1.40E-16
ASASSN-14ae  ----      56729.129 UVM2 18.46     0.06 8.90E-16 4.90E-17
ASASSN-14ae  ----      56734.384 UVM2 18.53     0.10 8.34E-16 7.65E-17
ASASSN-14ae  ----      56738.533 UVM2 18.73     0.05 6.94E-16 3.18E-17
ASASSN-14ae  ----      56739.400 UVM2 18.70     0.05 7.13E-16 3.27E-17
ASASSN-14ae  ----      56744.186 UVM2 18.74     0.07 6.88E-16 4.42E-17
ASASSN-14ae  ----      56749.785 UVM2 18.96     0.10 5.61E-16 5.15E-17
ASASSN-14ae  ----      56755.320 UVM2 19.10     0.06 4.94E-16 2.72E-17
ASASSN-14ae  ----      56760.192 UVM2 19.37     0.09 3.85E-16 3.18E-17
ASASSN-14ae  ----      56763.391 UVM2 19.33     0.07 3.99E-16 2.56E-17
ASASSN-14ae  ----      56770.052 UVM2 19.37     0.09 3.85E-16 3.18E-17
ASASSN-14ae  ----      56794.595 UVM2 19.94     0.09 2.28E-16 1.88E-17
ASASSN-14ae  ----      56799.380 UVM2 19.93     0.08 2.30E-16 1.69E-17
ASASSN-14ae  ----      56804.115 UVM2 20.00     0.09 2.15E-16 1.78E-17
ASASSN-14ae  ----      56809.309 UVM2 20.06     0.09 2.04E-16 1.68E-17
ASASSN-14ae  ----      56814.442 UVM2 20.07     0.09 2.02E-16 1.67E-17
ASASSN-14ae  ----      56825.862 UVM2 20.57     0.14 1.27E-16 1.64E-17
ASASSN-14ae  ----      56828.446 UVM2 20.33     0.09 1.59E-16 1.31E-17
ASASSN-14ae  ----      57094.257 UVM2 21.06     0.11 8.12E-17 8.19E-18
ASASSN-14ae  ----      57122.341 UVM2 21.28     0.11 6.63E-17 6.69E-18
ASASSN-14ae  ----      57162.204 UVM2 21.11     0.13 7.75E-17 9.24E-18
ASASSN-14ae  ----      57429.780 UVM2 20.89     0.15 9.49E-17 1.31E-17
ASASSN-14ae  ----      57435.165 UVM2 21.01     0.18 8.50E-17 1.40E-17
ASASSN-14ae  ----      57439.222 UVM2 21.01     0.13 8.50E-17 1.01E-17
ASASSN-14ae  ----      56684.901 UVW2 16.70     0.04 5.38E-15 1.97E-16
ASASSN-14ae  ----      56687.036 UVW2 16.79     0.05 4.95E-15 2.27E-16
ASASSN-14ae  ----      56697.703 UVW2 17.44     0.04 2.72E-15 9.99E-17
ASASSN-14ae  ----      56702.769 UVW2 17.62     0.06 2.31E-15 1.27E-16
ASASSN-14ae  ----      56707.925 UVW2 17.67     0.06 2.20E-15 1.21E-16
ASASSN-14ae  ----      56729.126 UVW2 18.59     0.06 9.44E-16 5.19E-17
ASASSN-14ae  ----      56734.382 UVW2 18.74     0.10 8.22E-16 7.54E-17
ASASSN-14ae  ----      56738.527 UVW2 18.75     0.05 8.14E-16 3.74E-17
ASASSN-14ae  ----      56739.393 UVW2 18.80     0.05 7.78E-16 3.57E-17
ASASSN-14ae  ----      56744.183 UVW2 18.86     0.07 7.36E-16 4.73E-17
ASASSN-14ae  ----      56749.782 UVW2 18.89     0.09 7.16E-16 5.91E-17
ASASSN-14ae  ----      56755.317 UVW2 19.14     0.06 5.69E-16 3.13E-17
ASASSN-14ae  ----      56760.188 UVW2 19.32     0.09 4.82E-16 3.98E-17
ASASSN-14ae  ----      56763.388 UVW2 19.25     0.07 5.14E-16 3.30E-17
ASASSN-14ae  ----      56770.051 UVW2 19.28     0.09 5.00E-16 4.13E-17
ASASSN-14ae  ----      56794.590 UVW2 19.87     0.08 2.90E-16 2.13E-17
ASASSN-14ae  ----      56799.379 UVW2 19.84     0.08 2.98E-16 2.19E-17
ASASSN-14ae  ----      56804.114 UVW2 19.96     0.09 2.67E-16 2.21E-17
ASASSN-14ae  ----      56809.307 UVW2 20.00     0.09 2.58E-16 2.13E-17
ASASSN-14ae  ----      56814.440 UVW2 20.34     0.11 1.88E-16 1.90E-17
ASASSN-14ae  ----      56825.859 UVW2 20.58     0.14 1.51E-16 1.94E-17
ASASSN-14ae  ----      56828.442 UVW2 20.35     0.09 1.87E-16 1.54E-17
ASASSN-14ae  ----      57429.778 UVW2 21.10     0.17 9.35E-17 1.46E-17
ASASSN-14ae  ----      57435.163 UVW2 21.24     0.16 8.22E-17 1.21E-17
ASASSN-14ae  ----      57439.221 UVW2 21.28     0.15 7.92E-17 1.09E-17
ASASSN-14li  ----      56991.431 V    15.60     0.04 2.12E-15 8.38E-17
ASASSN-14li  ----      56993.888 V    15.64     0.05 2.04E-15 9.75E-17
ASASSN-14li  ----      56995.282 V    15.62     0.04 2.08E-15 8.21E-17
ASASSN-14li  ----      56998.274 V    15.66     0.06 2.01E-15 1.14E-16
ASASSN-14li  ----      57001.608 V    15.63     0.04 2.07E-15 8.16E-17
ASASSN-14li  ----      57004.264 V    15.74     0.10 1.86E-15 1.73E-16
ASASSN-14li  ----      57007.266 V    15.73     0.05 1.88E-15 8.97E-17
ASASSN-14li  ----      57010.803 V    15.71     0.04 1.92E-15 7.58E-17
ASASSN-14li  ----      57013.067 V    15.79     0.05 1.78E-15 8.49E-17
ASASSN-14li  ----      57016.062 V    15.72     0.05 1.91E-15 9.10E-17
ASASSN-14li  ----      57019.515 V    15.73     0.04 1.89E-15 7.45E-17
ASASSN-14li  ----      57022.718 V    15.73     0.05 1.89E-15 9.00E-17
ASASSN-14li  ----      57029.319 V    15.76     0.04 1.84E-15 7.25E-17
ASASSN-14li  ----      57033.113 V    15.78     0.07 1.80E-15 1.17E-16
ASASSN-14li  ----      57036.108 V    15.84     0.06 1.71E-15 9.72E-17
ASASSN-14li  ----      57039.036 V    15.82     0.05 1.74E-15 8.29E-17
ASASSN-14li  ----      57042.230 V    15.85     0.06 1.69E-15 9.60E-17
ASASSN-14li  ----      57045.560 V    15.84     0.05 1.71E-15 8.14E-17
ASASSN-14li  ----      57048.756 V    15.79     0.05 1.79E-15 8.54E-17
ASASSN-14li  ----      57051.468 V    15.80     0.05 1.77E-15 8.46E-17
ASASSN-14li  ----      57054.007 V    15.81     0.05 1.75E-15 8.37E-17
ASASSN-14li  ----      57057.530 V    15.80     0.05 1.77E-15 8.45E-17
ASASSN-14li  ----      57059.798 V    15.82     0.05 1.74E-15 8.30E-17
ASASSN-14li  ----      57065.852 V    15.73     0.05 1.88E-15 8.95E-17
ASASSN-14li  ----      57068.781 V    15.85     0.06 1.69E-15 9.62E-17
ASASSN-14li  ----      57071.710 V    15.85     0.05 1.69E-15 8.08E-17
ASASSN-14li  ----      57074.848 V    15.79     0.05 1.79E-15 8.54E-17
ASASSN-14li  ----      57077.576 V    15.90     0.05 1.62E-15 7.71E-17
ASASSN-14li  ----      57080.891 V    15.81     0.05 1.74E-15 8.32E-17
ASASSN-14li  ----      57086.887 V    15.90     0.05 1.62E-15 7.71E-17
ASASSN-14li  ----      57089.350 V    15.83     0.05 1.71E-15 8.17E-17
ASASSN-14li  ----      57132.462 V    15.89     0.05 1.62E-15 7.73E-17
ASASSN-14li  ----      57340.714 V    15.87     0.05 1.65E-15 7.88E-17
ASASSN-14li  ----      57519.785 V    15.96     0.06 1.52E-15 8.64E-17
ASASSN-14li  ----      57522.511 V    15.88     0.05 1.64E-15 7.81E-17
ASASSN-14li  ----      57526.698 V    15.86     0.05 1.67E-15 7.98E-17
ASASSN-14li  ----      57819.602 V    15.82     0.09 1.74E-15 1.45E-16
ASASSN-14li  ----      57820.409 V    15.90     0.05 1.61E-15 7.68E-17
ASASSN-14li  ----      57821.941 V    15.94     0.06 1.55E-15 8.82E-17
ASASSN-14li  ----      57826.851 V    15.96     0.06 1.52E-15 8.65E-17
ASASSN-14li  ----      57828.570 V    15.87     0.08 1.67E-15 1.24E-16
ASASSN-14li  ----      57833.498 V    15.96     0.08 1.52E-15 1.13E-16
ASASSN-14li  ----      56991.426 B    15.87     0.04 2.58E-15 1.06E-16
ASASSN-14li  ----      56993.882 B    15.86     0.04 2.60E-15 1.07E-16
ASASSN-14li  ----      56995.275 B    15.84     0.04 2.65E-15 1.09E-16
ASASSN-14li  ----      56998.228 B    15.90     0.04 2.51E-15 1.03E-16
ASASSN-14li  ----      57001.602 B    15.97     0.04 2.35E-15 9.71E-17
ASASSN-14li  ----      57004.132 B    15.93     0.04 2.44E-15 1.01E-16
ASASSN-14li  ----      57007.260 B    15.94     0.04 2.42E-15 9.97E-17
ASASSN-14li  ----      57010.798 B    16.02     0.04 2.25E-15 9.27E-17
ASASSN-14li  ----      57013.061 B    15.99     0.04 2.31E-15 9.52E-17
ASASSN-14li  ----      57016.056 B    16.08     0.04 2.13E-15 8.78E-17
ASASSN-14li  ----      57019.510 B    16.09     0.04 2.11E-15 8.70E-17
ASASSN-14li  ----      57022.712 B    16.04     0.04 2.20E-15 9.10E-17
ASASSN-14li  ----      57029.315 B    16.13     0.04 2.03E-15 8.39E-17
ASASSN-14li  ----      57033.110 B    16.08     0.04 2.13E-15 8.77E-17
ASASSN-14li  ----      57036.045 B    16.24     0.04 1.84E-15 7.58E-17
ASASSN-14li  ----      57039.032 B    16.17     0.04 1.96E-15 8.08E-17
ASASSN-14li  ----      57042.228 B    16.15     0.04 1.99E-15 8.23E-17
ASASSN-14li  ----      57045.555 B    16.18     0.04 1.94E-15 8.00E-17
ASASSN-14li  ----      57048.752 B    16.22     0.04 1.87E-15 7.73E-17
ASASSN-14li  ----      57051.465 B    16.22     0.04 1.87E-15 7.73E-17
ASASSN-14li  ----      57054.004 B    16.18     0.04 1.94E-15 8.01E-17
ASASSN-14li  ----      57057.524 B    16.16     0.04 1.98E-15 8.16E-17
ASASSN-14li  ----      57059.796 B    16.22     0.04 1.87E-15 7.72E-17
ASASSN-14li  ----      57065.779 B    16.21     0.04 1.89E-15 7.81E-17
ASASSN-14li  ----      57068.775 B    16.21     0.04 1.89E-15 7.79E-17
ASASSN-14li  ----      57071.704 B    16.24     0.04 1.84E-15 7.58E-17
ASASSN-14li  ----      57074.844 B    16.21     0.04 1.89E-15 7.80E-17
ASASSN-14li  ----      57077.572 B    16.28     0.04 1.77E-15 7.30E-17
ASASSN-14li  ----      57080.889 B    16.27     0.04 1.79E-15 7.38E-17
ASASSN-14li  ----      57086.882 B    16.29     0.04 1.75E-15 7.24E-17
ASASSN-14li  ----      57089.344 B    16.34     0.04 1.68E-15 6.92E-17
ASASSN-14li  ----      57132.459 B    16.37     0.04 1.63E-15 6.74E-17
ASASSN-14li  ----      57340.707 B    16.38     0.04 1.62E-15 6.67E-17
ASASSN-14li  ----      57519.781 B    16.44     0.04 1.53E-15 6.32E-17
ASASSN-14li  ----      57522.506 B    16.40     0.04 1.59E-15 6.56E-17
ASASSN-14li  ----      57526.694 B    16.47     0.04 1.48E-15 6.10E-17
ASASSN-14li  ----      57819.599 B    16.41     0.07 1.56E-15 1.05E-16
ASASSN-14li  ----      57820.403 B    16.46     0.04 1.49E-15 6.15E-17
ASASSN-14li  ----      57821.938 B    16.49     0.05 1.46E-15 7.24E-17
ASASSN-14li  ----      57826.847 B    16.46     0.05 1.50E-15 7.44E-17
ASASSN-14li  ----      57828.566 B    16.33     0.06 1.69E-15 9.77E-17
ASASSN-14li  ----      57833.495 B    16.46     0.06 1.50E-15 8.68E-17
ASASSN-14li  ----      56991.425 U    16.16     0.04 3.11E-15 1.14E-16
ASASSN-14li  ----      56993.881 U    16.23     0.04 2.91E-15 1.07E-16
ASASSN-14li  ----      56995.274 U    16.22     0.04 2.94E-15 1.08E-16
ASASSN-14li  ----      56998.227 U    16.25     0.04 2.86E-15 1.05E-16
ASASSN-14li  ----      57001.601 U    16.30     0.04 2.73E-15 1.00E-16
ASASSN-14li  ----      57004.131 U    16.42     0.04 2.45E-15 8.97E-17
ASASSN-14li  ----      57007.259 U    16.46     0.04 2.36E-15 8.65E-17
ASASSN-14li  ----      57010.797 U    16.50     0.04 2.27E-15 8.34E-17
ASASSN-14li  ----      57013.060 U    16.47     0.04 2.34E-15 8.57E-17
ASASSN-14li  ----      57016.055 U    16.55     0.04 2.17E-15 7.96E-17
ASASSN-14li  ----      57019.510 U    16.61     0.04 2.05E-15 7.53E-17
ASASSN-14li  ----      57022.711 U    16.59     0.04 2.09E-15 7.67E-17
ASASSN-14li  ----      57029.315 U    16.74     0.04 1.82E-15 6.68E-17
ASASSN-14li  ----      57033.109 U    16.84     0.05 1.66E-15 7.62E-17
ASASSN-14li  ----      57036.044 U    16.77     0.04 1.77E-15 6.50E-17
ASASSN-14li  ----      57039.031 U    16.88     0.04 1.60E-15 5.87E-17
ASASSN-14li  ----      57042.227 U    16.86     0.05 1.63E-15 7.48E-17
ASASSN-14li  ----      57045.555 U    16.90     0.04 1.57E-15 5.77E-17
ASASSN-14li  ----      57048.751 U    16.92     0.04 1.54E-15 5.66E-17
ASASSN-14li  ----      57051.464 U    16.87     0.04 1.62E-15 5.93E-17
ASASSN-14li  ----      57054.003 U    16.89     0.04 1.59E-15 5.82E-17
ASASSN-14li  ----      57057.523 U    16.95     0.04 1.50E-15 5.51E-17
ASASSN-14li  ----      57059.795 U    16.93     0.04 1.53E-15 5.61E-17
ASASSN-14li  ----      57065.778 U    16.93     0.04 1.53E-15 5.61E-17
ASASSN-14li  ----      57068.774 U    17.01     0.05 1.42E-15 6.51E-17
ASASSN-14li  ----      57071.703 U    16.96     0.04 1.49E-15 5.46E-17
ASASSN-14li  ----      57074.844 U    17.01     0.04 1.42E-15 5.21E-17
ASASSN-14li  ----      57077.571 U    17.02     0.04 1.41E-15 5.16E-17
ASASSN-14li  ----      57080.889 U    17.10     0.04 1.31E-15 4.80E-17
ASASSN-14li  ----      57086.881 U    17.15     0.05 1.25E-15 5.73E-17
ASASSN-14li  ----      57089.343 U    17.24     0.04 1.15E-15 4.22E-17
ASASSN-14li  ----      57099.394 U    17.20     0.05 1.19E-15 5.47E-17
ASASSN-14li  ----      57102.391 U    17.25     0.04 1.14E-15 4.18E-17
ASASSN-14li  ----      57108.771 U    17.33     0.04 1.06E-15 3.88E-17
ASASSN-14li  ----      57111.902 U    17.30     0.04 1.09E-15 3.99E-17
ASASSN-14li  ----      57114.093 U    17.32     0.05 1.07E-15 4.90E-17
ASASSN-14li  ----      57117.692 U    17.36     0.04 1.03E-15 3.78E-17
ASASSN-14li  ----      57120.285 U    17.36     0.04 1.03E-15 3.78E-17
ASASSN-14li  ----      57123.547 U    17.41     0.04 9.83E-16 3.61E-17
ASASSN-14li  ----      57126.138 U    17.46     0.04 9.38E-16 3.44E-17
ASASSN-14li  ----      57129.202 U    17.38     0.04 1.01E-15 3.71E-17
ASASSN-14li  ----      57132.458 U    17.46     0.05 9.38E-16 4.30E-17
ASASSN-14li  ----      57136.119 U    17.47     0.05 9.30E-16 4.26E-17
ASASSN-14li  ----      57139.317 U    17.44     0.04 9.56E-16 3.51E-17
ASASSN-14li  ----      57147.565 U    17.50     0.04 9.04E-16 3.32E-17
ASASSN-14li  ----      57150.228 U    17.41     0.04 9.83E-16 3.61E-17
ASASSN-14li  ----      57153.420 U    17.46     0.04 9.38E-16 3.44E-17
ASASSN-14li  ----      57156.351 U    17.48     0.05 9.21E-16 4.23E-17
ASASSN-14li  ----      57173.041 U    17.49     0.05 9.13E-16 4.19E-17
ASASSN-14li  ----      57176.103 U    17.40     0.04 9.92E-16 3.64E-17
ASASSN-14li  ----      57179.360 U    17.36     0.08 1.03E-15 7.55E-17
ASASSN-14li  ----      57182.095 U    17.48     0.06 9.21E-16 5.07E-17
ASASSN-14li  ----      57185.965 U    17.57     0.05 8.48E-16 3.89E-17
ASASSN-14li  ----      57191.813 U    17.43     0.04 9.65E-16 3.54E-17
ASASSN-14li  ----      57194.663 U    17.53     0.04 8.80E-16 3.23E-17
ASASSN-14li  ----      57200.384 U    17.52     0.05 8.88E-16 4.07E-17
ASASSN-14li  ----      57203.771 U    17.57     0.05 8.48E-16 3.89E-17
ASASSN-14li  ----      57226.252 U    17.54     0.05 8.72E-16 4.00E-17
ASASSN-14li  ----      57230.380 U    17.55     0.06 8.64E-16 4.75E-17
ASASSN-14li  ----      57236.363 U    17.50     0.04 9.04E-16 3.32E-17
ASASSN-14li  ----      57238.823 U    17.56     0.05 8.56E-16 3.93E-17
ASASSN-14li  ----      57242.088 U    17.50     0.04 9.04E-16 3.32E-17
ASASSN-14li  ----      57246.873 U    17.63     0.05 8.02E-16 3.68E-17
ASASSN-14li  ----      57340.706 U    17.50     0.05 9.04E-16 4.15E-17
ASASSN-14li  ----      57351.815 U    17.53     0.04 8.80E-16 3.23E-17
ASASSN-14li  ----      57354.670 U    17.69     0.05 7.59E-16 3.48E-17
ASASSN-14li  ----      57357.332 U    17.65     0.05 7.88E-16 3.61E-17
ASASSN-14li  ----      57360.185 U    17.69     0.05 7.59E-16 3.48E-17
ASASSN-14li  ----      57363.919 U    17.63     0.04 8.02E-16 2.94E-17
ASASSN-14li  ----      57366.905 U    17.72     0.05 7.39E-16 3.39E-17
ASASSN-14li  ----      57369.836 U    17.59     0.04 8.32E-16 3.05E-17
ASASSN-14li  ----      57372.220 U    17.56     0.04 8.56E-16 3.14E-17
ASASSN-14li  ----      57375.545 U    17.61     0.05 8.17E-16 3.75E-17
ASASSN-14li  ----      57378.138 U    17.62     0.06 8.10E-16 4.46E-17
ASASSN-14li  ----      57383.207 U    17.57     0.20 8.48E-16 1.56E-16
ASASSN-14li  ----      57411.448 U    17.60     0.05 8.25E-16 3.78E-17
ASASSN-14li  ----      57417.488 U    17.69     0.05 7.59E-16 3.48E-17
ASASSN-14li  ----      57423.004 U    17.58     0.07 8.40E-16 5.40E-17
ASASSN-14li  ----      57426.469 U    17.80     0.08 6.86E-16 5.04E-17
ASASSN-14li  ----      57427.727 U    17.62     0.05 8.10E-16 3.71E-17
ASASSN-14li  ----      57429.670 U    17.79     0.08 6.92E-16 5.08E-17
ASASSN-14li  ----      57432.794 U    17.60     0.05 8.25E-16 3.78E-17
ASASSN-14li  ----      57435.714 U    17.55     0.05 8.64E-16 3.96E-17
ASASSN-14li  ----      57519.780 U    17.52     0.06 8.88E-16 4.89E-17
ASASSN-14li  ----      57522.505 U    17.66     0.06 7.80E-16 4.30E-17
ASASSN-14li  ----      57526.693 U    17.56     0.06 8.56E-16 4.71E-17
ASASSN-14li  ----      57542.653 U    17.56     0.05 8.56E-16 3.93E-17
ASASSN-14li  ----      57545.456 U    17.67     0.09 7.73E-16 6.39E-17
ASASSN-14li  ----      57546.369 U    17.61     0.05 8.17E-16 3.75E-17
ASASSN-14li  ----      57550.099 U    17.54     0.05 8.72E-16 4.00E-17
ASASSN-14li  ----      57554.350 U    17.66     0.05 7.80E-16 3.58E-17
ASASSN-14li  ----      57718.013 U    17.62     0.05 8.10E-16 3.71E-17
ASASSN-14li  ----      57819.599 U    17.63     0.11 8.02E-16 8.10E-17
ASASSN-14li  ----      57820.402 U    17.61     0.06 8.17E-16 4.50E-17
ASASSN-14li  ----      57821.937 U    17.61     0.06 8.17E-16 4.50E-17
ASASSN-14li  ----      57826.846 U    17.66     0.06 7.80E-16 4.30E-17
ASASSN-14li  ----      57828.565 U    17.45     0.08 9.47E-16 6.95E-17
ASASSN-14li  ----      57833.494 U    17.59     0.09 8.32E-16 6.87E-17
ASASSN-14li  ----      56991.423 UVW1 16.18     0.04 5.51E-15 2.02E-16
ASASSN-14li  ----      56993.878 UVW1 16.34     0.04 4.75E-15 1.74E-16
ASASSN-14li  ----      56995.271 UVW1 16.28     0.04 5.02E-15 1.84E-16
ASASSN-14li  ----      56998.225 UVW1 16.35     0.04 4.71E-15 1.73E-16
ASASSN-14li  ----      57001.598 UVW1 16.45     0.04 4.29E-15 1.58E-16
ASASSN-14li  ----      57004.128 UVW1 16.43     0.04 4.37E-15 1.60E-16
ASASSN-14li  ----      57007.256 UVW1 16.57     0.04 3.84E-15 1.41E-16
ASASSN-14li  ----      57010.794 UVW1 16.66     0.04 3.54E-15 1.30E-16
ASASSN-14li  ----      57013.057 UVW1 16.63     0.04 3.64E-15 1.33E-16
ASASSN-14li  ----      57016.052 UVW1 16.77     0.04 3.20E-15 1.17E-16
ASASSN-14li  ----      57019.507 UVW1 16.79     0.04 3.14E-15 1.15E-16
ASASSN-14li  ----      57022.708 UVW1 16.87     0.04 2.92E-15 1.07E-16
ASASSN-14li  ----      57029.313 UVW1 17.05     0.04 2.47E-15 9.07E-17
ASASSN-14li  ----      57033.038 UVW1 17.09     0.05 2.38E-15 1.09E-16
ASASSN-14li  ----      57036.042 UVW1 17.11     0.04 2.34E-15 8.58E-17
ASASSN-14li  ----      57039.029 UVW1 17.16     0.04 2.23E-15 8.19E-17
ASASSN-14li  ----      57042.226 UVW1 17.16     0.05 2.23E-15 1.02E-16
ASASSN-14li  ----      57045.552 UVW1 17.33     0.05 1.91E-15 8.76E-17
ASASSN-14li  ----      57048.750 UVW1 17.28     0.05 2.00E-15 9.17E-17
ASASSN-14li  ----      57051.463 UVW1 17.21     0.04 2.13E-15 7.82E-17
ASASSN-14li  ----      57054.002 UVW1 17.24     0.04 2.07E-15 7.61E-17
ASASSN-14li  ----      57057.520 UVW1 17.24     0.04 2.07E-15 7.61E-17
ASASSN-14li  ----      57059.794 UVW1 17.31     0.05 1.94E-15 8.92E-17
ASASSN-14li  ----      57065.776 UVW1 17.29     0.04 1.98E-15 7.27E-17
ASASSN-14li  ----      57068.771 UVW1 17.53     0.06 1.59E-15 8.74E-17
ASASSN-14li  ----      57071.700 UVW1 17.39     0.05 1.81E-15 8.29E-17
ASASSN-14li  ----      57074.842 UVW1 17.49     0.05 1.65E-15 7.56E-17
ASASSN-14li  ----      57077.569 UVW1 17.59     0.05 1.50E-15 6.89E-17
ASASSN-14li  ----      57080.888 UVW1 17.56     0.05 1.54E-15 7.08E-17
ASASSN-14li  ----      57086.878 UVW1 17.69     0.05 1.37E-15 6.29E-17
ASASSN-14li  ----      57089.340 UVW1 17.75     0.05 1.30E-15 5.95E-17
ASASSN-14li  ----      57099.391 UVW1 17.89     0.06 1.14E-15 6.27E-17
ASASSN-14li  ----      57102.390 UVW1 17.97     0.05 1.06E-15 4.86E-17
ASASSN-14li  ----      57105.254 UVW1 18.15     0.14 8.97E-16 1.15E-16
ASASSN-14li  ----      57108.770 UVW1 18.02     0.05 1.01E-15 4.64E-17
ASASSN-14li  ----      57111.899 UVW1 17.98     0.05 1.05E-15 4.81E-17
ASASSN-14li  ----      57114.092 UVW1 17.95     0.06 1.08E-15 5.94E-17
ASASSN-14li  ----      57117.688 UVW1 17.95     0.05 1.08E-15 4.95E-17
ASASSN-14li  ----      57120.282 UVW1 18.09     0.06 9.48E-16 5.22E-17
ASASSN-14li  ----      57123.544 UVW1 18.08     0.05 9.57E-16 4.39E-17
ASASSN-14li  ----      57126.136 UVW1 18.11     0.05 9.31E-16 4.27E-17
ASASSN-14li  ----      57129.201 UVW1 18.19     0.06 8.65E-16 4.76E-17
ASASSN-14li  ----      57132.457 UVW1 18.11     0.06 9.31E-16 5.12E-17
ASASSN-14li  ----      57136.118 UVW1 18.19     0.06 8.65E-16 4.76E-17
ASASSN-14li  ----      57139.314 UVW1 18.16     0.06 8.89E-16 4.89E-17
ASASSN-14li  ----      57147.562 UVW1 18.22     0.06 8.41E-16 4.63E-17
ASASSN-14li  ----      57150.224 UVW1 18.21     0.05 8.49E-16 3.89E-17
ASASSN-14li  ----      57153.418 UVW1 18.19     0.05 8.65E-16 3.97E-17
ASASSN-14li  ----      57156.350 UVW1 18.20     0.06 8.57E-16 4.72E-17
ASASSN-14li  ----      57173.039 UVW1 18.25     0.06 8.18E-16 4.50E-17
ASASSN-14li  ----      57176.101 UVW1 18.23     0.06 8.33E-16 4.59E-17
ASASSN-14li  ----      57179.031 UVW1 18.29     0.09 7.88E-16 6.51E-17
ASASSN-14li  ----      57182.094 UVW1 18.38     0.08 7.26E-16 5.33E-17
ASASSN-14li  ----      57185.964 UVW1 18.30     0.07 7.81E-16 5.02E-17
ASASSN-14li  ----      57191.810 UVW1 18.36     0.06 7.39E-16 4.07E-17
ASASSN-14li  ----      57194.662 UVW1 18.25     0.06 8.18E-16 4.50E-17
ASASSN-14li  ----      57200.381 UVW1 18.23     0.07 8.33E-16 5.35E-17
ASASSN-14li  ----      57203.769 UVW1 18.35     0.06 7.46E-16 4.11E-17
ASASSN-14li  ----      57226.251 UVW1 18.36     0.06 7.39E-16 4.07E-17
ASASSN-14li  ----      57230.378 UVW1 18.47     0.09 6.68E-16 5.52E-17
ASASSN-14li  ----      57236.362 UVW1 18.43     0.06 6.93E-16 3.82E-17
ASASSN-14li  ----      57238.822 UVW1 18.55     0.07 6.21E-16 3.99E-17
ASASSN-14li  ----      57242.085 UVW1 18.36     0.06 7.39E-16 4.07E-17
ASASSN-14li  ----      57246.871 UVW1 18.43     0.06 6.93E-16 3.82E-17
ASASSN-14li  ----      57340.703 UVW1 18.50     0.06 6.50E-16 3.58E-17
ASASSN-14li  ----      57351.812 UVW1 18.43     0.06 6.93E-16 3.82E-17
ASASSN-14li  ----      57354.666 UVW1 18.66     0.07 5.61E-16 3.60E-17
ASASSN-14li  ----      57357.329 UVW1 18.42     0.06 7.00E-16 3.85E-17
ASASSN-14li  ----      57360.183 UVW1 18.70     0.07 5.40E-16 3.47E-17
ASASSN-14li  ----      57363.916 UVW1 18.60     0.06 5.93E-16 3.26E-17
ASASSN-14li  ----      57366.902 UVW1 18.64     0.06 5.71E-16 3.14E-17
ASASSN-14li  ----      57369.832 UVW1 18.67     0.07 5.56E-16 3.57E-17
ASASSN-14li  ----      57372.218 UVW1 18.56     0.06 6.15E-16 3.38E-17
ASASSN-14li  ----      57375.542 UVW1 18.60     0.07 5.93E-16 3.81E-17
ASASSN-14li  ----      57378.079 UVW1 18.49     0.08 6.56E-16 4.81E-17
ASASSN-14li  ----      57383.204 UVW1 18.54     0.09 6.26E-16 5.17E-17
ASASSN-14li  ----      57411.447 UVW1 18.65     0.08 5.66E-16 4.15E-17
ASASSN-14li  ----      57417.487 UVW1 18.61     0.07 5.87E-16 3.77E-17
ASASSN-14li  ----      57423.003 UVW1 18.54     0.09 6.26E-16 5.17E-17
ASASSN-14li  ----      57426.467 UVW1 18.71     0.11 5.36E-16 5.40E-17
ASASSN-14li  ----      57427.724 UVW1 18.48     0.07 6.62E-16 4.25E-17
ASASSN-14li  ----      57429.669 UVW1 18.39     0.09 7.19E-16 5.94E-17
ASASSN-14li  ----      57432.791 UVW1 18.66     0.07 5.61E-16 3.60E-17
ASASSN-14li  ----      57435.711 UVW1 18.61     0.07 5.87E-16 3.77E-17
ASASSN-14li  ----      57519.778 UVW1 18.50     0.07 6.50E-16 4.17E-17
ASASSN-14li  ----      57522.503 UVW1 18.68     0.07 5.51E-16 3.54E-17
ASASSN-14li  ----      57526.691 UVW1 18.48     0.07 6.62E-16 4.25E-17
ASASSN-14li  ----      57542.651 UVW1 18.70     0.07 5.40E-16 3.47E-17
ASASSN-14li  ----      57545.455 UVW1 18.62     0.12 5.82E-16 6.41E-17
ASASSN-14li  ----      57546.367 UVW1 18.65     0.08 5.66E-16 4.15E-17
ASASSN-14li  ----      57550.097 UVW1 18.57     0.07 6.09E-16 3.91E-17
ASASSN-14li  ----      57554.347 UVW1 18.52     0.07 6.38E-16 4.10E-17
ASASSN-14li  ----      57718.009 UVW1 18.56     0.06 6.15E-16 3.38E-17
ASASSN-14li  ----      57819.598 UVW1 18.64     0.12 5.71E-16 6.29E-17
ASASSN-14li  ----      57820.399 UVW1 18.66     0.07 5.61E-16 3.60E-17
ASASSN-14li  ----      57821.936 UVW1 18.63     0.08 5.76E-16 4.23E-17
ASASSN-14li  ----      57826.844 UVW1 18.50     0.07 6.50E-16 4.17E-17
ASASSN-14li  ----      57828.563 UVW1 18.66     0.09 5.61E-16 4.63E-17
ASASSN-14li  ----      57833.492 UVW1 18.57     0.09 6.09E-16 5.03E-17
ASASSN-14li  ----      58223.026 UVW1 18.68     0.09 5.51E-16 4.55E-17
ASASSN-14li  ----      58223.215 UVW1 18.70     0.07 5.40E-16 3.47E-17
ASASSN-14li  ----      58223.346 UVW1 18.65     0.07 5.66E-16 3.63E-17
ASASSN-14li  ----      58223.480 UVW1 18.59     0.06 5.98E-16 3.29E-17
ASASSN-14li  ----      58223.679 UVW1 18.69     0.07 5.45E-16 3.50E-17
ASASSN-14li  ----      58223.815 UVW1 18.65     0.06 5.66E-16 3.12E-17
ASASSN-14li  ----      58223.952 UVW1 18.62     0.06 5.82E-16 3.20E-17
ASASSN-14li  ----      58224.144 UVW1 18.63     0.07 5.76E-16 3.70E-17
ASASSN-14li  ----      58224.277 UVW1 18.74     0.07 5.21E-16 3.35E-17
ASASSN-14li  ----      58224.409 UVW1 18.69     0.06 5.45E-16 3.00E-17
ASASSN-14li  ----      58224.542 UVW1 18.77     0.07 5.07E-16 3.25E-17
ASASSN-14li  ----      58224.675 UVW1 18.70     0.07 5.40E-16 3.47E-17
ASASSN-14li  ----      58224.810 UVW1 18.71     0.07 5.36E-16 3.44E-17
ASASSN-14li  ----      58224.951 UVW1 18.72     0.08 5.31E-16 3.89E-17
ASASSN-14li  ----      58225.145 UVW1 18.63     0.06 5.76E-16 3.17E-17
ASASSN-14li  ----      58225.279 UVW1 18.86     0.07 4.66E-16 3.00E-17
ASASSN-14li  ----      58225.409 UVW1 18.66     0.06 5.61E-16 3.09E-17
ASASSN-14li  ----      58225.545 UVW1 18.67     0.06 5.56E-16 3.06E-17
ASASSN-14li  ----      58225.672 UVW1 18.69     0.07 5.45E-16 3.50E-17
ASASSN-14li  ----      58225.806 UVW1 18.72     0.07 5.31E-16 3.41E-17
ASASSN-14li  ----      56991.432 UVM2 16.05     0.04 8.19E-15 3.01E-16
ASASSN-14li  ----      56993.889 UVM2 16.32     0.04 6.39E-15 2.34E-16
ASASSN-14li  ----      56995.283 UVM2 16.15     0.04 7.47E-15 2.74E-16
ASASSN-14li  ----      56998.275 UVM2 16.29     0.04 6.57E-15 2.41E-16
ASASSN-14li  ----      57001.609 UVM2 16.42     0.04 5.82E-15 2.14E-16
ASASSN-14li  ----      57004.264 UVM2 16.35     0.05 6.21E-15 2.85E-16
ASASSN-14li  ----      57007.267 UVM2 16.51     0.04 5.36E-15 1.97E-16
ASASSN-14li  ----      57010.804 UVM2 16.59     0.04 4.98E-15 1.83E-16
ASASSN-14li  ----      57013.068 UVM2 16.59     0.04 4.98E-15 1.83E-16
ASASSN-14li  ----      57016.063 UVM2 16.72     0.04 4.42E-15 1.62E-16
ASASSN-14li  ----      57019.516 UVM2 16.76     0.04 4.26E-15 1.56E-16
ASASSN-14li  ----      57022.719 UVM2 16.81     0.04 4.07E-15 1.49E-16
ASASSN-14li  ----      57029.319 UVM2 17.08     0.04 3.17E-15 1.16E-16
ASASSN-14li  ----      57033.114 UVM2 17.04     0.04 3.29E-15 1.21E-16
ASASSN-14li  ----      57036.109 UVM2 17.08     0.04 3.17E-15 1.16E-16
ASASSN-14li  ----      57039.037 UVM2 17.14     0.04 3.00E-15 1.10E-16
ASASSN-14li  ----      57042.231 UVM2 17.24     0.04 2.74E-15 1.00E-16
ASASSN-14li  ----      57045.561 UVM2 17.33     0.04 2.52E-15 9.25E-17
ASASSN-14li  ----      57048.756 UVM2 17.34     0.04 2.50E-15 9.16E-17
ASASSN-14li  ----      57051.469 UVM2 17.29     0.04 2.61E-15 9.59E-17
ASASSN-14li  ----      57054.007 UVM2 17.32     0.04 2.54E-15 9.33E-17
ASASSN-14li  ----      57057.531 UVM2 17.35     0.04 2.47E-15 9.08E-17
ASASSN-14li  ----      57059.799 UVM2 17.35     0.04 2.47E-15 9.08E-17
ASASSN-14li  ----      57065.853 UVM2 17.32     0.06 2.54E-15 1.40E-16
ASASSN-14li  ----      57068.782 UVM2 17.68     0.05 1.83E-15 8.37E-17
ASASSN-14li  ----      57071.711 UVM2 17.49     0.04 2.17E-15 7.98E-17
ASASSN-14li  ----      57074.848 UVM2 17.53     0.04 2.10E-15 7.69E-17
ASASSN-14li  ----      57077.577 UVM2 17.63     0.04 1.91E-15 7.01E-17
ASASSN-14li  ----      57080.891 UVM2 17.66     0.04 1.86E-15 6.82E-17
ASASSN-14li  ----      57086.888 UVM2 17.74     0.05 1.73E-15 7.92E-17
ASASSN-14li  ----      57089.351 UVM2 17.89     0.05 1.50E-15 6.90E-17
ASASSN-14li  ----      57099.388 UVM2 17.95     0.05 1.42E-15 6.53E-17
ASASSN-14li  ----      57102.389 UVM2 18.14     0.06 1.19E-15 6.58E-17
ASASSN-14li  ----      57105.250 UVM2 18.06     0.06 1.29E-15 7.08E-17
ASASSN-14li  ----      57108.768 UVM2 18.12     0.06 1.22E-15 6.70E-17
ASASSN-14li  ----      57111.895 UVM2 18.14     0.05 1.19E-15 5.48E-17
ASASSN-14li  ----      57114.090 UVM2 18.17     0.06 1.16E-15 6.40E-17
ASASSN-14li  ----      57117.683 UVM2 18.16     0.05 1.17E-15 5.38E-17
ASASSN-14li  ----      57120.278 UVM2 18.23     0.06 1.10E-15 6.05E-17
ASASSN-14li  ----      57123.540 UVM2 18.31     0.06 1.02E-15 5.62E-17
ASASSN-14li  ----      57126.134 UVM2 18.32     0.06 1.01E-15 5.57E-17
ASASSN-14li  ----      57129.198 UVM2 18.34     0.06 9.94E-16 5.47E-17
ASASSN-14li  ----      57132.462 UVM2 18.37     0.05 9.67E-16 4.43E-17
ASASSN-14li  ----      57136.116 UVM2 18.44     0.07 9.06E-16 5.82E-17
ASASSN-14li  ----      57139.309 UVM2 18.32     0.06 1.01E-15 5.57E-17
ASASSN-14li  ----      57147.558 UVM2 18.46     0.06 8.90E-16 4.90E-17
ASASSN-14li  ----      57150.218 UVM2 18.45     0.06 8.98E-16 4.94E-17
ASASSN-14li  ----      57153.414 UVM2 18.39     0.06 9.49E-16 5.22E-17
ASASSN-14li  ----      57156.349 UVM2 18.42     0.07 9.23E-16 5.93E-17
ASASSN-14li  ----      57173.036 UVM2 18.57     0.07 8.04E-16 5.16E-17
ASASSN-14li  ----      57176.097 UVM2 18.50     0.07 8.58E-16 5.51E-17
ASASSN-14li  ----      57179.029 UVM2 18.57     0.08 8.04E-16 5.90E-17
ASASSN-14li  ----      57182.094 UVM2 18.71     0.09 7.07E-16 5.84E-17
ASASSN-14li  ----      57185.961 UVM2 18.64     0.07 7.54E-16 4.84E-17
ASASSN-14li  ----      57188.549 UVM2 18.81     0.11 6.45E-16 6.51E-17
ASASSN-14li  ----      57191.806 UVM2 18.69     0.07 7.20E-16 4.62E-17
ASASSN-14li  ----      57194.660 UVM2 18.61     0.06 7.75E-16 4.27E-17
ASASSN-14li  ----      57200.376 UVM2 18.67     0.08 7.33E-16 5.38E-17
ASASSN-14li  ----      57203.767 UVM2 18.71     0.07 7.07E-16 4.54E-17
ASASSN-14li  ----      57226.249 UVM2 18.54     0.07 8.27E-16 5.31E-17
ASASSN-14li  ----      57230.374 UVM2 18.73     0.09 6.94E-16 5.73E-17
ASASSN-14li  ----      57236.361 UVM2 18.70     0.06 7.13E-16 3.93E-17
ASASSN-14li  ----      57238.821 UVM2 18.66     0.07 7.40E-16 4.75E-17
ASASSN-14li  ----      57242.081 UVM2 18.63     0.06 7.61E-16 4.19E-17
ASASSN-14li  ----      57246.867 UVM2 18.70     0.06 7.13E-16 3.93E-17
ASASSN-14li  ----      57340.715 UVM2 18.75     0.05 6.81E-16 3.12E-17
ASASSN-14li  ----      57351.806 UVM2 18.74     0.06 6.88E-16 3.78E-17
ASASSN-14li  ----      57354.660 UVM2 18.99     0.07 5.46E-16 3.51E-17
ASASSN-14li  ----      57357.325 UVM2 18.75     0.06 6.81E-16 3.75E-17
ASASSN-14li  ----      57360.180 UVM2 18.92     0.08 5.82E-16 4.28E-17
ASASSN-14li  ----      57363.911 UVM2 18.99     0.07 5.46E-16 3.51E-17
ASASSN-14li  ----      57366.897 UVM2 19.01     0.07 5.36E-16 3.44E-17
ASASSN-14li  ----      57369.828 UVM2 18.88     0.07 6.04E-16 3.88E-17
ASASSN-14li  ----      57372.213 UVM2 18.80     0.07 6.51E-16 4.18E-17
ASASSN-14li  ----      57375.538 UVM2 18.85     0.07 6.21E-16 3.99E-17
ASASSN-14li  ----      57378.075 UVM2 18.88     0.08 6.04E-16 4.44E-17
ASASSN-14li  ----      57383.201 UVM2 18.74     0.09 6.88E-16 5.68E-17
ASASSN-14li  ----      57411.445 UVM2 18.79     0.07 6.57E-16 4.22E-17
ASASSN-14li  ----      57417.485 UVM2 18.90     0.07 5.93E-16 3.81E-17
ASASSN-14li  ----      57423.002 UVM2 18.86     0.10 6.16E-16 5.65E-17
ASASSN-14li  ----      57426.465 UVM2 18.80     0.10 6.51E-16 5.97E-17
ASASSN-14li  ----      57427.720 UVM2 18.89     0.07 5.99E-16 3.85E-17
ASASSN-14li  ----      57429.666 UVM2 18.90     0.10 5.93E-16 5.44E-17
ASASSN-14li  ----      57432.788 UVM2 18.86     0.07 6.16E-16 3.95E-17
ASASSN-14li  ----      57435.706 UVM2 18.75     0.07 6.81E-16 4.37E-17
ASASSN-14li  ----      57519.786 UVM2 18.89     0.07 5.99E-16 3.85E-17
ASASSN-14li  ----      57522.512 UVM2 18.93     0.06 5.77E-16 3.18E-17
ASASSN-14li  ----      57526.699 UVM2 18.93     0.07 5.77E-16 3.71E-17
ASASSN-14li  ----      57542.648 UVM2 18.79     0.08 6.57E-16 4.82E-17
ASASSN-14li  ----      57545.454 UVM2 18.95     0.13 5.67E-16 6.76E-17
ASASSN-14li  ----      57546.365 UVM2 18.88     0.09 6.04E-16 4.99E-17
ASASSN-14li  ----      57550.094 UVM2 19.01     0.08 5.36E-16 3.94E-17
ASASSN-14li  ----      57554.342 UVM2 18.98     0.08 5.51E-16 4.05E-17
ASASSN-14li  ----      57718.004 UVM2 18.93     0.07 5.77E-16 3.71E-17
ASASSN-14li  ----      57819.602 UVM2 18.97     0.10 5.56E-16 5.10E-17
ASASSN-14li  ----      57820.410 UVM2 18.91     0.08 5.88E-16 4.31E-17
ASASSN-14li  ----      57821.941 UVM2 18.92     0.07 5.82E-16 3.74E-17
ASASSN-14li  ----      57826.852 UVM2 18.99     0.07 5.46E-16 3.51E-17
ASASSN-14li  ----      57828.570 UVM2 18.93     0.09 5.77E-16 4.77E-17
ASASSN-14li  ----      57833.499 UVM2 18.89     0.09 5.99E-16 4.94E-17
ASASSN-14li  ----      58223.020 UVM2 18.96     0.09 5.61E-16 4.64E-17
ASASSN-14li  ----      58223.208 UVM2 19.00     0.08 5.41E-16 3.97E-17
ASASSN-14li  ----      58223.340 UVM2 18.99     0.08 5.46E-16 4.01E-17
ASASSN-14li  ----      58223.473 UVM2 19.11     0.08 4.89E-16 3.59E-17
ASASSN-14li  ----      58223.673 UVM2 18.96     0.08 5.61E-16 4.12E-17
ASASSN-14li  ----      58223.808 UVM2 19.03     0.08 5.26E-16 3.86E-17
ASASSN-14li  ----      58223.946 UVM2 18.85     0.08 6.21E-16 4.56E-17
ASASSN-14li  ----      58224.137 UVM2 19.04     0.08 5.22E-16 3.83E-17
ASASSN-14li  ----      58224.271 UVM2 19.05     0.08 5.17E-16 3.79E-17
ASASSN-14li  ----      58224.402 UVM2 19.10     0.08 4.94E-16 3.62E-17
ASASSN-14li  ----      58224.536 UVM2 19.04     0.08 5.22E-16 3.83E-17
ASASSN-14li  ----      58224.668 UVM2 19.10     0.08 4.94E-16 3.62E-17
ASASSN-14li  ----      58224.804 UVM2 19.04     0.08 5.22E-16 3.83E-17
ASASSN-14li  ----      58224.948 UVM2 19.12     0.09 4.85E-16 4.00E-17
ASASSN-14li  ----      58225.139 UVM2 19.21     0.09 4.46E-16 3.68E-17
ASASSN-14li  ----      58225.272 UVM2 19.27     0.09 4.22E-16 3.48E-17
ASASSN-14li  ----      58225.403 UVM2 19.08     0.08 5.03E-16 3.69E-17
ASASSN-14li  ----      58225.538 UVM2 19.15     0.08 4.71E-16 3.46E-17
ASASSN-14li  ----      58225.668 UVM2 19.02     0.09 5.31E-16 4.39E-17
ASASSN-14li  ----      58225.800 UVM2 18.98     0.08 5.51E-16 4.05E-17
ASASSN-14li  ----      56991.427 UVW2 15.84     0.04 1.19E-14 4.36E-16
ASASSN-14li  ----      56993.883 UVW2 16.10     0.04 9.35E-15 3.43E-16
ASASSN-14li  ----      56995.276 UVW2 15.92     0.04 1.10E-14 4.05E-16
ASASSN-14li  ----      56998.229 UVW2 16.07     0.04 9.61E-15 3.53E-16
ASASSN-14li  ----      57001.603 UVW2 16.22     0.04 8.37E-15 3.07E-16
ASASSN-14li  ----      57004.133 UVW2 16.11     0.04 9.26E-15 3.40E-16
ASASSN-14li  ----      57007.261 UVW2 16.25     0.04 8.14E-15 2.99E-16
ASASSN-14li  ----      57010.799 UVW2 16.38     0.04 7.22E-15 2.65E-16
ASASSN-14li  ----      57013.062 UVW2 16.34     0.04 7.50E-15 2.75E-16
ASASSN-14li  ----      57016.057 UVW2 16.47     0.04 6.65E-15 2.44E-16
ASASSN-14li  ----      57019.511 UVW2 16.55     0.04 6.18E-15 2.27E-16
ASASSN-14li  ----      57022.713 UVW2 16.59     0.04 5.95E-15 2.19E-16
ASASSN-14li  ----      57029.316 UVW2 16.89     0.04 4.52E-15 1.66E-16
ASASSN-14li  ----      57033.111 UVW2 16.83     0.04 4.77E-15 1.75E-16
ASASSN-14li  ----      57036.046 UVW2 17.01     0.04 4.04E-15 1.48E-16
ASASSN-14li  ----      57039.033 UVW2 16.96     0.04 4.23E-15 1.55E-16
ASASSN-14li  ----      57042.228 UVW2 17.01     0.04 4.04E-15 1.48E-16
ASASSN-14li  ----      57045.556 UVW2 17.22     0.04 3.33E-15 1.22E-16
ASASSN-14li  ----      57048.753 UVW2 17.22     0.04 3.33E-15 1.22E-16
ASASSN-14li  ----      57051.466 UVW2 17.07     0.04 3.83E-15 1.40E-16
ASASSN-14li  ----      57054.004 UVW2 17.11     0.04 3.69E-15 1.35E-16
ASASSN-14li  ----      57057.525 UVW2 17.18     0.04 3.46E-15 1.27E-16
ASASSN-14li  ----      57059.796 UVW2 17.16     0.04 3.52E-15 1.29E-16
ASASSN-14li  ----      57065.779 UVW2 17.18     0.04 3.46E-15 1.27E-16
ASASSN-14li  ----      57068.776 UVW2 17.65     0.05 2.24E-15 1.03E-16
ASASSN-14li  ----      57071.705 UVW2 17.31     0.04 3.07E-15 1.13E-16
ASASSN-14li  ----      57074.845 UVW2 17.35     0.04 2.96E-15 1.09E-16
ASASSN-14li  ----      57077.573 UVW2 17.39     0.04 2.85E-15 1.05E-16
ASASSN-14li  ----      57080.890 UVW2 17.50     0.04 2.58E-15 9.45E-17
ASASSN-14li  ----      57086.883 UVW2 17.64     0.04 2.26E-15 8.31E-17
ASASSN-14li  ----      57089.345 UVW2 17.72     0.04 2.10E-15 7.72E-17
ASASSN-14li  ----      57099.395 UVW2 17.84     0.05 1.88E-15 8.64E-17
ASASSN-14li  ----      57102.392 UVW2 17.94     0.04 1.72E-15 6.30E-17
ASASSN-14li  ----      57108.772 UVW2 17.97     0.04 1.67E-15 6.13E-17
ASASSN-14li  ----      57111.904 UVW2 18.04     0.04 1.57E-15 5.75E-17
ASASSN-14li  ----      57114.094 UVW2 18.03     0.05 1.58E-15 7.25E-17
ASASSN-14li  ----      57117.694 UVW2 18.09     0.05 1.50E-15 6.86E-17
ASASSN-14li  ----      57120.286 UVW2 18.19     0.05 1.36E-15 6.26E-17
ASASSN-14li  ----      57123.549 UVW2 18.17     0.05 1.39E-15 6.37E-17
ASASSN-14li  ----      57126.139 UVW2 18.23     0.04 1.31E-15 4.82E-17
ASASSN-14li  ----      57129.203 UVW2 18.27     0.05 1.27E-15 5.81E-17
ASASSN-14li  ----      57132.459 UVW2 18.21     0.05 1.34E-15 6.14E-17
ASASSN-14li  ----      57136.120 UVW2 18.25     0.06 1.29E-15 7.10E-17
ASASSN-14li  ----      57139.318 UVW2 18.18     0.05 1.38E-15 6.31E-17
ASASSN-14li  ----      57147.567 UVW2 18.35     0.05 1.18E-15 5.40E-17
ASASSN-14li  ----      57150.230 UVW2 18.34     0.04 1.19E-15 4.36E-17
ASASSN-14li  ----      57153.422 UVW2 18.36     0.05 1.17E-15 5.35E-17
ASASSN-14li  ----      57156.352 UVW2 18.33     0.05 1.20E-15 5.50E-17
ASASSN-14li  ----      57173.042 UVW2 18.40     0.05 1.12E-15 5.16E-17
ASASSN-14li  ----      57176.105 UVW2 18.47     0.05 1.05E-15 4.83E-17
ASASSN-14li  ----      57179.361 UVW2 18.45     0.10 1.07E-15 9.85E-17
ASASSN-14li  ----      57182.095 UVW2 18.62     0.07 9.18E-16 5.90E-17
ASASSN-14li  ----      57185.966 UVW2 18.52     0.05 1.01E-15 4.62E-17
ASASSN-14li  ----      57191.815 UVW2 18.57     0.05 9.61E-16 4.41E-17
ASASSN-14li  ----      57194.663 UVW2 18.53     0.05 9.97E-16 4.57E-17
ASASSN-14li  ----      57200.386 UVW2 18.55     0.06 9.79E-16 5.39E-17
ASASSN-14li  ----      57203.771 UVW2 18.63     0.05 9.10E-16 4.17E-17
ASASSN-14li  ----      57226.253 UVW2 18.56     0.05 9.70E-16 4.45E-17
ASASSN-14li  ----      57230.381 UVW2 18.60     0.07 9.35E-16 6.00E-17
ASASSN-14li  ----      57236.364 UVW2 18.61     0.05 9.26E-16 4.25E-17
ASASSN-14li  ----      57238.823 UVW2 18.60     0.05 9.35E-16 4.29E-17
ASASSN-14li  ----      57242.090 UVW2 18.59     0.05 9.44E-16 4.33E-17
ASASSN-14li  ----      57246.874 UVW2 18.53     0.05 9.97E-16 4.57E-17
ASASSN-14li  ----      57340.709 UVW2 18.67     0.05 8.77E-16 4.02E-17
ASASSN-14li  ----      57351.817 UVW2 18.75     0.06 8.14E-16 4.48E-17
ASASSN-14li  ----      57354.672 UVW2 19.03     0.06 6.29E-16 3.46E-17
ASASSN-14li  ----      57357.334 UVW2 18.80     0.05 7.78E-16 3.57E-17
ASASSN-14li  ----      57360.186 UVW2 18.89     0.06 7.16E-16 3.94E-17
ASASSN-14li  ----      57363.921 UVW2 18.86     0.05 7.36E-16 3.38E-17
ASASSN-14li  ----      57366.907 UVW2 18.91     0.05 7.03E-16 3.22E-17
ASASSN-14li  ----      57369.837 UVW2 18.80     0.05 7.78E-16 3.57E-17
ASASSN-14li  ----      57372.222 UVW2 18.92     0.06 6.96E-16 3.83E-17
ASASSN-14li  ----      57375.546 UVW2 18.85     0.06 7.43E-16 4.09E-17
ASASSN-14li  ----      57378.140 UVW2 18.76     0.06 8.07E-16 4.44E-17
ASASSN-14li  ----      57411.449 UVW2 18.82     0.06 7.64E-16 4.20E-17
ASASSN-14li  ----      57417.489 UVW2 18.93     0.06 6.90E-16 3.80E-17
ASASSN-14li  ----      57423.005 UVW2 18.97     0.08 6.65E-16 4.88E-17
ASASSN-14li  ----      57426.469 UVW2 19.26     0.28 5.09E-16 1.31E-16
ASASSN-14li  ----      57427.728 UVW2 18.86     0.06 7.36E-16 4.05E-17
ASASSN-14li  ----      57429.671 UVW2 18.84     0.08 7.50E-16 5.50E-17
ASASSN-14li  ----      57432.795 UVW2 18.87     0.06 7.29E-16 4.01E-17
ASASSN-14li  ----      57435.716 UVW2 18.88     0.06 7.22E-16 3.98E-17
ASASSN-14li  ----      57519.781 UVW2 18.87     0.06 7.29E-16 4.01E-17
ASASSN-14li  ----      57522.507 UVW2 18.87     0.06 7.29E-16 4.01E-17
ASASSN-14li  ----      57526.695 UVW2 18.94     0.07 6.84E-16 4.39E-17
ASASSN-14li  ----      57542.654 UVW2 18.83     0.06 7.57E-16 4.16E-17
ASASSN-14li  ----      57545.457 UVW2 18.79     0.09 7.85E-16 6.48E-17
ASASSN-14li  ----      57546.369 UVW2 18.83     0.06 7.57E-16 4.16E-17
ASASSN-14li  ----      57550.100 UVW2 18.80     0.06 7.78E-16 4.28E-17
ASASSN-14li  ----      57554.352 UVW2 18.89     0.06 7.16E-16 3.94E-17
ASASSN-14li  ----      57718.015 UVW2 18.92     0.05 6.96E-16 3.19E-17
ASASSN-14li  ----      57819.600 UVW2 19.02     0.10 6.35E-16 5.83E-17
ASASSN-14li  ----      57820.404 UVW2 18.88     0.06 7.22E-16 3.98E-17
ASASSN-14li  ----      57821.938 UVW2 18.88     0.07 7.22E-16 4.64E-17
ASASSN-14li  ----      57826.848 UVW2 18.87     0.07 7.29E-16 4.68E-17
ASASSN-14li  ----      57828.566 UVW2 18.81     0.08 7.71E-16 5.66E-17
ASASSN-14li  ----      57833.495 UVW2 19.02     0.09 6.35E-16 5.24E-17
ASASSN-14li  ----      58223.015 UVW2 19.07     0.08 6.06E-16 4.45E-17
ASASSN-14li  ----      58223.202 UVW2 19.01     0.07 6.41E-16 4.12E-17
ASASSN-14li  ----      58223.333 UVW2 19.04     0.07 6.23E-16 4.00E-17
ASASSN-14li  ----      58223.467 UVW2 19.07     0.07 6.06E-16 3.89E-17
ASASSN-14li  ----      58223.667 UVW2 19.02     0.07 6.35E-16 4.08E-17
ASASSN-14li  ----      58223.802 UVW2 19.02     0.07 6.35E-16 4.08E-17
ASASSN-14li  ----      58223.940 UVW2 19.03     0.07 6.29E-16 4.04E-17
ASASSN-14li  ----      58224.131 UVW2 19.13     0.07 5.74E-16 3.69E-17
ASASSN-14li  ----      58224.264 UVW2 19.10     0.07 5.90E-16 3.79E-17
ASASSN-14li  ----      58224.396 UVW2 19.07     0.07 6.06E-16 3.89E-17
ASASSN-14li  ----      58224.530 UVW2 19.03     0.07 6.29E-16 4.04E-17
ASASSN-14li  ----      58224.662 UVW2 19.03     0.07 6.29E-16 4.04E-17
ASASSN-14li  ----      58224.797 UVW2 19.05     0.07 6.18E-16 3.97E-17
ASASSN-14li  ----      58224.944 UVW2 19.01     0.08 6.41E-16 4.70E-17
ASASSN-14li  ----      58225.132 UVW2 19.03     0.07 6.29E-16 4.04E-17
ASASSN-14li  ----      58225.266 UVW2 19.15     0.07 5.63E-16 3.62E-17
ASASSN-14li  ----      58225.396 UVW2 19.14     0.07 5.69E-16 3.65E-17
ASASSN-14li  ----      58225.531 UVW2 19.07     0.07 6.06E-16 3.89E-17
ASASSN-14li  ----      58225.664 UVW2 19.03     0.08 6.29E-16 4.62E-17
ASASSN-14li  ----      58225.793 UVW2 19.01     0.07 6.41E-16 4.12E-17
ASASSN-15oi  ----      57259.334 V    16.22     0.05 1.21E-15 5.75E-17
ASASSN-15oi  ----      57264.392 V    16.54     0.06 8.98E-16 5.11E-17
ASASSN-15oi  ----      57268.788 V    16.94     0.10 6.19E-16 5.74E-17
ASASSN-15oi  ----      57272.514 V    16.90     0.07 6.40E-16 4.17E-17
ASASSN-15oi  ----      57276.096 V    17.02     0.07 5.73E-16 3.73E-17
ASASSN-15oi  ----      57280.688 V    17.08     0.07 5.43E-16 3.54E-17
ASASSN-15oi  ----      57285.415 V    17.00     0.09 5.83E-16 4.86E-17
ASASSN-15oi  ----      57291.590 V    17.05     0.13 5.57E-16 6.69E-17
ASASSN-15oi  ----      57294.588 V    17.09     0.09 5.39E-16 4.50E-17
ASASSN-15oi  ----      57300.236 V    17.37     0.10 4.17E-16 3.86E-17
ASASSN-15oi  ----      57303.628 V    17.14     0.10 5.15E-16 4.77E-17
ASASSN-15oi  ----      57306.494 V    17.13     0.10 5.18E-16 4.80E-17
ASASSN-15oi  ----      57309.413 V    17.19     0.10 4.92E-16 4.56E-17
ASASSN-15oi  ----      57312.137 V    17.24     0.11 4.71E-16 4.80E-17
ASASSN-15oi  ----      57318.671 V    17.45     0.15 3.85E-16 5.33E-17
ASASSN-15oi  ----      57324.051 V    17.82     0.21 2.74E-16 5.28E-17
ASASSN-15oi  ----      57327.961 V    17.26     0.12 4.62E-16 5.13E-17
ASASSN-15oi  ----      57330.420 V    17.06     0.10 5.53E-16 5.12E-17
ASASSN-15oi  ----      57333.480 V    17.53     0.16 3.61E-16 5.33E-17
ASASSN-15oi  ----      57336.141 V    17.43     0.14 3.94E-16 5.10E-17
ASASSN-15oi  ----      57339.334 V    17.12     0.12 5.26E-16 5.84E-17
ASASSN-15oi  ----      57342.069 V    16.96     0.13 6.07E-16 7.30E-17
ASASSN-15oi  ----      57345.793 V    17.15     0.16 5.11E-16 7.55E-17
ASASSN-15oi  ----      57348.384 V    17.39     0.14 4.08E-16 5.28E-17
ASASSN-15oi  ----      57468.704 V    17.14     0.11 5.16E-16 5.25E-17
ASASSN-15oi  ----      57476.354 V    17.15     0.11 5.08E-16 5.18E-17
ASASSN-15oi  ----      57506.200 V    17.24     0.10 4.69E-16 4.35E-17
ASASSN-15oi  ----      57533.509 V    17.17     0.19 5.00E-16 8.76E-17
ASASSN-15oi  ----      57558.821 V    17.36     0.11 4.19E-16 4.27E-17
ASASSN-15oi  ----      57572.057 V    17.31     0.13 4.38E-16 5.27E-17
ASASSN-15oi  ----      57580.496 V    17.26     0.12 4.62E-16 5.12E-17
ASASSN-15oi  ----      57586.741 V    17.43     0.12 3.95E-16 4.38E-17
ASASSN-15oi  ----      57593.652 V    17.42     0.12 3.96E-16 4.40E-17
ASASSN-15oi  ----      57600.036 V    17.56     0.13 3.48E-16 4.18E-17
ASASSN-15oi  ----      57607.674 V    17.32     0.18 4.35E-16 7.22E-17
ASASSN-15oi  ----      57610.592 V    17.41     0.27 4.00E-16 9.90E-17
ASASSN-15oi  ----      57611.184 V    17.17     0.19 5.01E-16 8.78E-17
ASASSN-15oi  ----      57259.329 B    16.30     0.04 1.73E-15 7.16E-17
ASASSN-15oi  ----      57264.384 B    16.67     0.04 1.23E-15 5.09E-17
ASASSN-15oi  ----      57268.724 B    16.86     0.04 1.04E-15 4.27E-17
ASASSN-15oi  ----      57272.507 B    17.12     0.04 8.15E-16 3.36E-17
ASASSN-15oi  ----      57276.089 B    17.23     0.05 7.36E-16 3.65E-17
ASASSN-15oi  ----      57280.679 B    17.35     0.05 6.60E-16 3.27E-17
ASASSN-15oi  ----      57285.413 B    17.47     0.06 5.92E-16 3.42E-17
ASASSN-15oi  ----      57291.388 B    17.56     0.06 5.45E-16 3.15E-17
ASASSN-15oi  ----      57294.582 B    17.68     0.07 4.85E-16 3.25E-17
ASASSN-15oi  ----      57300.230 B    17.72     0.07 4.69E-16 3.14E-17
ASASSN-15oi  ----      57303.622 B    17.73     0.08 4.63E-16 3.53E-17
ASASSN-15oi  ----      57306.487 B    17.67     0.07 4.93E-16 3.30E-17
ASASSN-15oi  ----      57309.409 B    17.81     0.08 4.31E-16 3.28E-17
ASASSN-15oi  ----      57312.132 B    17.66     0.08 4.97E-16 3.78E-17
ASASSN-15oi  ----      57318.668 B    17.91     0.09 3.95E-16 3.33E-17
ASASSN-15oi  ----      57324.049 B    18.02     0.13 3.56E-16 4.31E-17
ASASSN-15oi  ----      57327.911 B    17.95     0.09 3.79E-16 3.20E-17
ASASSN-15oi  ----      57330.418 B    17.90     0.10 3.96E-16 3.71E-17
ASASSN-15oi  ----      57333.414 B    17.97     0.10 3.73E-16 3.49E-17
ASASSN-15oi  ----      57336.135 B    18.05     0.13 3.45E-16 4.18E-17
ASASSN-15oi  ----      57339.332 B    18.12     0.13 3.24E-16 3.92E-17
ASASSN-15oi  ----      57342.066 B    17.86     0.13 4.12E-16 5.00E-17
ASASSN-15oi  ----      57345.788 B    18.14     0.17 3.20E-16 5.02E-17
ASASSN-15oi  ----      57348.378 B    18.26     0.14 2.85E-16 3.68E-17
ASASSN-15oi  ----      57468.701 B    18.11     0.11 3.26E-16 3.35E-17
ASASSN-15oi  ----      57476.350 B    18.29     0.12 2.77E-16 3.10E-17
ASASSN-15oi  ----      57506.198 B    18.12     0.09 3.24E-16 2.73E-17
ASASSN-15oi  ----      57533.506 B    18.03     0.16 3.52E-16 5.20E-17
ASASSN-15oi  ----      57558.816 B    18.18     0.10 3.09E-16 2.89E-17
ASASSN-15oi  ----      57572.054 B    18.43     0.15 2.45E-16 3.40E-17
ASASSN-15oi  ----      57580.493 B    18.20     0.12 3.02E-16 3.38E-17
ASASSN-15oi  ----      57586.737 B    18.08     0.10 3.36E-16 3.15E-17
ASASSN-15oi  ----      57593.648 B    18.19     0.10 3.05E-16 2.85E-17
ASASSN-15oi  ----      57600.033 B    18.07     0.10 3.41E-16 3.19E-17
ASASSN-15oi  ----      57607.671 B    18.13     0.16 3.23E-16 4.77E-17
ASASSN-15oi  ----      57610.590 B    18.50     0.31 2.29E-16 6.55E-17
ASASSN-15oi  ----      57611.181 B    18.08     0.18 3.37E-16 5.59E-17
ASASSN-15oi  ----      57259.328 U    16.26     0.04 2.83E-15 1.04E-16
ASASSN-15oi  ----      57264.383 U    16.72     0.04 1.86E-15 6.81E-17
ASASSN-15oi  ----      57268.722 U    17.03     0.04 1.39E-15 5.12E-17
ASASSN-15oi  ----      57272.506 U    17.26     0.04 1.13E-15 4.14E-17
ASASSN-15oi  ----      57276.088 U    17.49     0.04 9.13E-16 3.35E-17
ASASSN-15oi  ----      57280.678 U    17.76     0.05 7.12E-16 3.27E-17
ASASSN-15oi  ----      57285.412 U    17.86     0.06 6.49E-16 3.57E-17
ASASSN-15oi  ----      57291.387 U    17.99     0.06 5.76E-16 3.17E-17
ASASSN-15oi  ----      57294.581 U    18.23     0.07 4.62E-16 2.97E-17
ASASSN-15oi  ----      57300.229 U    18.38     0.08 4.02E-16 2.95E-17
ASASSN-15oi  ----      57303.621 U    18.35     0.08 4.13E-16 3.03E-17
ASASSN-15oi  ----      57306.486 U    18.46     0.08 3.74E-16 2.74E-17
ASASSN-15oi  ----      57309.408 U    18.59     0.09 3.31E-16 2.74E-17
ASASSN-15oi  ----      57312.131 U    18.65     0.11 3.14E-16 3.16E-17
ASASSN-15oi  ----      57318.667 U    18.62     0.09 3.22E-16 2.66E-17
ASASSN-15oi  ----      57324.048 U    18.81     0.15 2.71E-16 3.72E-17
ASASSN-15oi  ----      57327.910 U    18.65     0.10 3.14E-16 2.88E-17
ASASSN-15oi  ----      57330.418 U    18.87     0.12 2.56E-16 2.82E-17
ASASSN-15oi  ----      57333.413 U    18.89     0.12 2.51E-16 2.77E-17
ASASSN-15oi  ----      57336.134 U    18.64     0.12 3.16E-16 3.48E-17
ASASSN-15oi  ----      57339.331 U    19.11     0.15 2.05E-16 2.83E-17
ASASSN-15oi  ----      57342.066 U    18.94     0.16 2.40E-16 3.52E-17
ASASSN-15oi  ----      57345.787 U    19.08     0.20 2.11E-16 3.87E-17
ASASSN-15oi  ----      57348.377 U    19.02     0.14 2.23E-16 2.86E-17
ASASSN-15oi  ----      57460.189 U    19.49     0.05 1.45E-16 6.64E-18
ASASSN-15oi  ----      57468.701 U    19.66     0.21 1.24E-16 2.38E-17
ASASSN-15oi  ----      57476.350 U    19.62     0.19 1.28E-16 2.24E-17
ASASSN-15oi  ----      57506.198 U    19.45     0.14 1.50E-16 1.93E-17
ASASSN-15oi  ----      57533.506 U    19.57     0.30 1.34E-16 3.70E-17
ASASSN-15oi  ----      57558.815 U    19.51     0.15 1.42E-16 1.95E-17
ASASSN-15oi  ----      57572.053 U    19.23     0.16 1.84E-16 2.70E-17
ASASSN-15oi  ----      57580.493 U    19.59     0.20 1.32E-16 2.42E-17
ASASSN-15oi  ----      57586.736 U    19.96     0.23 9.38E-17 1.98E-17
ASASSN-15oi  ----      57593.648 U    19.55     0.16 1.37E-16 2.01E-17
ASASSN-15oi  ----      57600.033 U    19.82     0.21 1.07E-16 2.06E-17
ASASSN-15oi  ----      57607.670 U    19.18     0.21 1.92E-16 3.71E-17
ASASSN-15oi  ----      57610.590 U    >19.58    ---- 8.80E-17 4.44E-17
ASASSN-15oi  ----      57611.181 U    19.27     0.27 1.77E-16 4.39E-17
ASASSN-15oi  ----      57259.325 UVW1 16.15     0.04 5.66E-15 2.08E-16
ASASSN-15oi  ----      57264.379 UVW1 16.53     0.04 3.99E-15 1.46E-16
ASASSN-15oi  ----      57268.719 UVW1 16.84     0.04 3.00E-15 1.10E-16
ASASSN-15oi  ----      57272.503 UVW1 17.05     0.04 2.47E-15 9.07E-17
ASASSN-15oi  ----      57276.085 UVW1 17.36     0.04 1.86E-15 6.81E-17
ASASSN-15oi  ----      57280.675 UVW1 17.59     0.05 1.50E-15 6.89E-17
ASASSN-15oi  ----      57285.411 UVW1 17.80     0.05 1.24E-15 5.68E-17
ASASSN-15oi  ----      57291.384 UVW1 18.05     0.05 9.84E-16 4.51E-17
ASASSN-15oi  ----      57294.579 UVW1 18.17     0.06 8.81E-16 4.85E-17
ASASSN-15oi  ----      57297.048 UVW1 18.44     0.08 6.87E-16 5.04E-17
ASASSN-15oi  ----      57300.226 UVW1 18.45     0.06 6.80E-16 3.75E-17
ASASSN-15oi  ----      57303.618 UVW1 18.63     0.07 5.76E-16 3.70E-17
ASASSN-15oi  ----      57306.483 UVW1 18.70     0.07 5.40E-16 3.47E-17
ASASSN-15oi  ----      57309.407 UVW1 18.73     0.07 5.26E-16 3.38E-17
ASASSN-15oi  ----      57312.128 UVW1 18.88     0.08 4.58E-16 3.36E-17
ASASSN-15oi  ----      57318.666 UVW1 18.99     0.08 4.14E-16 3.04E-17
ASASSN-15oi  ----      57324.047 UVW1 19.26     0.10 3.23E-16 2.96E-17
ASASSN-15oi  ----      57327.909 UVW1 19.37     0.09 2.92E-16 2.41E-17
ASASSN-15oi  ----      57330.416 UVW1 19.19     0.09 3.44E-16 2.84E-17
ASASSN-15oi  ----      57333.412 UVW1 19.43     0.09 2.76E-16 2.28E-17
ASASSN-15oi  ----      57336.132 UVW1 19.44     0.10 2.73E-16 2.51E-17
ASASSN-15oi  ----      57339.330 UVW1 19.40     0.10 2.84E-16 2.60E-17
ASASSN-15oi  ----      57342.064 UVW1 19.49     0.13 2.61E-16 3.11E-17
ASASSN-15oi  ----      57345.784 UVW1 19.77     0.17 2.02E-16 3.15E-17
ASASSN-15oi  ----      57348.374 UVW1 19.69     0.11 2.17E-16 2.19E-17
ASASSN-15oi  ----      57468.700 UVW1 20.76     0.22 8.11E-17 1.64E-17
ASASSN-15oi  ----      57476.348 UVW1 21.03     0.24 6.32E-17 1.39E-17
ASASSN-15oi  ----      57493.302 UVW1 20.86     0.20 7.39E-17 1.36E-17
ASASSN-15oi  ----      57501.209 UVW1 20.75     0.14 8.18E-17 1.05E-17
ASASSN-15oi  ----      57506.197 UVW1 21.04     0.21 6.26E-17 1.21E-17
ASASSN-15oi  ----      57514.700 UVW1 20.89     0.22 7.19E-17 1.45E-17
ASASSN-15oi  ----      57521.086 UVW1 20.69     0.15 8.65E-17 1.19E-17
ASASSN-15oi  ----      57528.989 UVW1 21.04     0.18 6.26E-17 1.03E-17
ASASSN-15oi  ----      57533.504 UVW1 20.74     0.34 8.26E-17 2.58E-17
ASASSN-15oi  ----      57558.812 UVW1 20.91     0.21 7.06E-17 1.36E-17
ASASSN-15oi  ----      57572.051 UVW1 21.27     0.36 5.07E-17 1.67E-17
ASASSN-15oi  ----      57580.491 UVW1 21.31     0.35 4.88E-17 1.57E-17
ASASSN-15oi  ----      57586.735 UVW1 20.91     0.22 7.06E-17 1.42E-17
ASASSN-15oi  ----      57593.646 UVW1 21.22     0.26 5.31E-17 1.27E-17
ASASSN-15oi  ----      57600.031 UVW1 20.91     0.22 7.06E-17 1.42E-17
ASASSN-15oi  ----      57607.668 UVW1 >21.06    ---- 4.29E-17 2.05E-17
ASASSN-15oi  ----      57610.589 UVW1 >20.45    ---- 9.31E-17 3.59E-17
ASASSN-15oi  ----      57611.179 UVW1 >20.92    ---- 2.86E-17 2.34E-17
ASASSN-15oi  ----      57259.335 UVM2 16.14     0.04 7.54E-15 2.77E-16
ASASSN-15oi  ----      57264.394 UVM2 16.56     0.04 5.12E-15 1.88E-16
ASASSN-15oi  ----      57268.789 UVM2 16.92     0.05 3.68E-15 1.69E-16
ASASSN-15oi  ----      57272.515 UVM2 17.06     0.04 3.23E-15 1.19E-16
ASASSN-15oi  ----      57276.098 UVM2 17.30     0.04 2.59E-15 9.50E-17
ASASSN-15oi  ----      57280.689 UVM2 17.50     0.05 2.15E-15 9.88E-17
ASASSN-15oi  ----      57285.416 UVM2 17.72     0.04 1.76E-15 6.46E-17
ASASSN-15oi  ----      57291.591 UVM2 17.89     0.05 1.50E-15 6.90E-17
ASASSN-15oi  ----      57294.589 UVM2 18.10     0.05 1.24E-15 5.69E-17
ASASSN-15oi  ----      57300.237 UVM2 18.35     0.05 9.85E-16 4.52E-17
ASASSN-15oi  ----      57303.629 UVM2 18.49     0.05 8.66E-16 3.97E-17
ASASSN-15oi  ----      57306.495 UVM2 18.57     0.05 8.04E-16 3.69E-17
ASASSN-15oi  ----      57309.413 UVM2 18.68     0.05 7.27E-16 3.33E-17
ASASSN-15oi  ----      57312.138 UVM2 18.75     0.06 6.81E-16 3.75E-17
ASASSN-15oi  ----      57318.869 UVM2 19.12     0.18 4.85E-16 8.00E-17
ASASSN-15oi  ----      57324.052 UVM2 19.21     0.08 4.46E-16 3.27E-17
ASASSN-15oi  ----      57327.962 UVM2 19.28     0.07 4.18E-16 2.69E-17
ASASSN-15oi  ----      57330.421 UVM2 19.42     0.07 3.68E-16 2.36E-17
ASASSN-15oi  ----      57333.481 UVM2 19.55     0.08 3.26E-16 2.39E-17
ASASSN-15oi  ----      57336.142 UVM2 19.56     0.08 3.23E-16 2.37E-17
ASASSN-15oi  ----      57339.334 UVM2 19.66     0.08 2.95E-16 2.16E-17
ASASSN-15oi  ----      57342.069 UVM2 19.59     0.09 3.14E-16 2.59E-17
ASASSN-15oi  ----      57345.794 UVM2 19.65     0.24 2.97E-16 6.55E-17
ASASSN-15oi  ----      57348.385 UVM2 19.63     0.08 3.03E-16 2.22E-17
ASASSN-15oi  ----      57468.704 UVM2 21.41     0.18 5.88E-17 9.71E-18
ASASSN-15oi  ----      57476.354 UVM2 21.51     0.19 5.36E-17 9.35E-18
ASASSN-15oi  ----      57493.299 UVM2 21.86     0.33 3.88E-17 1.18E-17
ASASSN-15oi  ----      57501.204 UVM2 21.85     0.26 3.92E-17 9.35E-18
ASASSN-15oi  ----      57506.200 UVM2 21.72     0.21 4.42E-17 8.51E-18
ASASSN-15oi  ----      57514.309 UVM2 >21.74    ---- 2.21E-17 1.44E-17
ASASSN-15oi  ----      57521.082 UVM2 21.98     0.32 3.48E-17 1.02E-17
ASASSN-15oi  ----      57528.985 UVM2 21.65     0.27 4.71E-17 1.17E-17
ASASSN-15oi  ----      57533.510 UVM2 >21.56    ---- 3.26E-17 1.71E-17
ASASSN-15oi  ----      57558.822 UVM2 >22.50    ---- 1.63E-17 7.20E-18
ASASSN-15oi  ----      57572.057 UVM2 >22.06    ---- 2.95E-17 1.08E-17
ASASSN-15oi  ----      57580.497 UVM2 >22.17    ---- 2.21E-17 9.75E-18
ASASSN-15oi  ----      57586.741 UVM2 >22.41    ---- 2.24E-17 7.79E-18
ASASSN-15oi  ----      57593.652 UVM2 21.98     0.28 3.48E-17 8.93E-18
ASASSN-15oi  ----      57600.036 UVM2 21.74     0.24 4.34E-17 9.55E-18
ASASSN-15oi  ----      57607.675 UVM2 >21.35    ---- 3.23E-17 2.07E-17
ASASSN-15oi  ----      57610.592 UVM2 >21.52    ---- 3.29E-18 1.78E-17
ASASSN-15oi  ----      57611.184 UVM2 >21.47    ---- 3.96E-17 1.85E-17
ASASSN-15oi  ----      57257.794 UVW2 16.51     0.04 6.41E-15 2.35E-16
ASASSN-15oi  ----      57259.330 UVW2 16.54     0.04 6.23E-15 2.29E-16
ASASSN-15oi  ----      57264.386 UVW2 16.85     0.04 4.69E-15 1.72E-16
ASASSN-15oi  ----      57268.725 UVW2 17.01     0.04 4.04E-15 1.48E-16
ASASSN-15oi  ----      57272.508 UVW2 17.21     0.04 3.36E-15 1.23E-16
ASASSN-15oi  ----      57276.091 UVW2 17.39     0.04 2.85E-15 1.05E-16
ASASSN-15oi  ----      57280.681 UVW2 17.59     0.04 2.37E-15 8.70E-17
ASASSN-15oi  ----      57285.413 UVW2 17.71     0.04 2.12E-15 7.79E-17
ASASSN-15oi  ----      57291.389 UVW2 17.87     0.04 1.83E-15 6.72E-17
ASASSN-15oi  ----      57294.583 UVW2 17.89     0.04 1.80E-15 6.60E-17
ASASSN-15oi  ----      57300.231 UVW2 18.11     0.05 1.47E-15 6.74E-17
ASASSN-15oi  ----      57303.623 UVW2 18.14     0.05 1.43E-15 6.55E-17
ASASSN-15oi  ----      57306.488 UVW2 18.31     0.05 1.22E-15 5.60E-17
ASASSN-15oi  ----      57309.410 UVW2 18.37     0.05 1.16E-15 5.30E-17
ASASSN-15oi  ----      57312.133 UVW2 18.49     0.05 1.03E-15 4.75E-17
ASASSN-15oi  ----      57318.668 UVW2 18.73     0.05 8.30E-16 3.81E-17
ASASSN-15oi  ----      57324.049 UVW2 18.81     0.07 7.71E-16 4.95E-17
ASASSN-15oi  ----      57327.911 UVW2 18.90     0.06 7.09E-16 3.90E-17
ASASSN-15oi  ----      57330.418 UVW2 18.96     0.06 6.71E-16 3.69E-17
ASASSN-15oi  ----      57333.414 UVW2 19.11     0.07 5.85E-16 3.75E-17
ASASSN-15oi  ----      57336.136 UVW2 19.11     0.07 5.85E-16 3.75E-17
ASASSN-15oi  ----      57339.332 UVW2 19.18     0.07 5.48E-16 3.52E-17
ASASSN-15oi  ----      57342.067 UVW2 19.15     0.08 5.63E-16 4.14E-17
ASASSN-15oi  ----      57345.789 UVW2 19.23     0.09 5.23E-16 4.32E-17
ASASSN-15oi  ----      57348.379 UVW2 19.33     0.07 4.77E-16 3.07E-17
ASASSN-15oi  ----      57468.702 UVW2 21.49     0.21 6.53E-17 1.26E-17
ASASSN-15oi  ----      57476.351 UVW2 21.34     0.18 7.50E-17 1.24E-17
ASASSN-15oi  ----      57493.296 UVW2 21.50     0.21 6.47E-17 1.25E-17
ASASSN-15oi  ----      57501.199 UVW2 21.66     0.18 5.58E-17 9.22E-18
ASASSN-15oi  ----      57506.198 UVW2 21.63     0.20 5.74E-17 1.05E-17
ASASSN-15oi  ----      57514.307 UVW2 21.70     0.25 5.38E-17 1.23E-17
ASASSN-15oi  ----      57521.079 UVW2 21.80     0.23 4.91E-17 1.04E-17
ASASSN-15oi  ----      57528.257 UVW2 21.75     0.23 5.14E-17 1.08E-17
ASASSN-15oi  ----      57533.507 UVW2 >21.61    ---- 3.65E-17 1.94E-17
ASASSN-15oi  ----      57558.817 UVW2 21.78     0.22 5.00E-17 1.01E-17
ASASSN-15oi  ----      57572.054 UVW2 21.94     0.33 4.31E-17 1.31E-17
ASASSN-15oi  ----      57580.494 UVW2 21.95     0.32 4.27E-17 1.25E-17
ASASSN-15oi  ----      57586.738 UVW2 21.42     0.19 6.96E-17 1.21E-17
ASASSN-15oi  ----      57593.649 UVW2 21.98     0.27 4.16E-17 1.03E-17
ASASSN-15oi  ----      57600.034 UVW2 22.01     0.33 4.04E-17 1.22E-17
ASASSN-15oi  ----      57607.671 UVW2 >21.72    ---- 4.82E-17 1.77E-17
ASASSN-15oi  ----      57610.590 UVW2 >21.23    ---- 7.16E-17 2.76E-17
ASASSN-15oi  ----      57611.182 UVW2 >21.47    ---- 5.63E-17 2.22E-17
ASASSN-15oi  ----      57833.642 UVW2 >22.13    ---- 3.36E-17 1.20E-17
ASASSN-15oi  ----      57845.002 UVW2 22.04     0.16 3.93E-17 5.77E-18
ASASSN-17cv  AT2017bgt 57832.574 V    16.07     0.05 1.38E-15 6.58E-17
ASASSN-17cv  AT2017bgt 57838.614 V    16.15     0.06 1.28E-15 7.26E-17
ASASSN-17cv  AT2017bgt 57846.198 V    16.06     0.09 1.40E-15 1.16E-16
ASASSN-17cv  AT2017bgt 57854.556 V    16.02     0.08 1.44E-15 1.07E-16
ASASSN-17cv  AT2017bgt 57859.548 V    15.96     0.06 1.53E-15 8.69E-17
ASASSN-17cv  AT2017bgt 57867.046 V    15.99     0.06 1.49E-15 8.46E-17
ASASSN-17cv  AT2017bgt 57910.486 V    16.03     0.06 1.43E-15 8.15E-17
ASASSN-17cv  AT2017bgt 57918.724 V    16.20     0.09 1.22E-15 1.02E-16
ASASSN-17cv  AT2017bgt 57925.109 V    16.14     0.06 1.29E-15 7.35E-17
ASASSN-17cv  AT2017bgt 57954.403 V    16.13     0.06 1.31E-15 7.43E-17
ASASSN-17cv  AT2017bgt 57968.900 V    16.17     0.07 1.26E-15 8.20E-17
ASASSN-17cv  AT2017bgt 57982.300 V    15.99     0.08 1.48E-15 1.10E-16
ASASSN-17cv  AT2017bgt 58221.832 V    16.14     0.09 1.29E-15 1.08E-16
ASASSN-17cv  AT2017bgt 58251.456 V    16.20     0.07 1.23E-15 8.00E-17
ASASSN-17cv  AT2017bgt 57832.495 B    16.42     0.04 1.55E-15 6.41E-17
ASASSN-17cv  AT2017bgt 57838.611 B    16.36     0.05 1.64E-15 8.13E-17
ASASSN-17cv  AT2017bgt 57846.195 B    16.45     0.07 1.51E-15 1.01E-16
ASASSN-17cv  AT2017bgt 57854.555 B    16.25     0.06 1.82E-15 1.05E-16
ASASSN-17cv  AT2017bgt 57859.547 B    16.29     0.05 1.75E-15 8.68E-17
ASASSN-17cv  AT2017bgt 57867.040 B    16.35     0.05 1.66E-15 8.22E-17
ASASSN-17cv  AT2017bgt 57910.485 B    16.39     0.05 1.60E-15 7.92E-17
ASASSN-17cv  AT2017bgt 57918.723 B    16.43     0.06 1.54E-15 8.89E-17
ASASSN-17cv  AT2017bgt 57925.103 B    16.46     0.05 1.50E-15 7.42E-17
ASASSN-17cv  AT2017bgt 57954.399 B    16.47     0.05 1.48E-15 7.35E-17
ASASSN-17cv  AT2017bgt 57968.898 B    16.54     0.05 1.39E-15 6.90E-17
ASASSN-17cv  AT2017bgt 57982.297 B    16.52     0.06 1.42E-15 8.22E-17
ASASSN-17cv  AT2017bgt 58221.826 B    16.65     0.05 1.26E-15 6.25E-17
ASASSN-17cv  AT2017bgt 58251.454 B    16.67     0.05 1.24E-15 6.13E-17
ASASSN-17cv  AT2017bgt 57832.494 U    16.35     0.04 2.61E-15 9.57E-17
ASASSN-17cv  AT2017bgt 57838.610 U    16.38     0.04 2.54E-15 9.31E-17
ASASSN-17cv  AT2017bgt 57846.195 U    16.35     0.06 2.61E-15 1.44E-16
ASASSN-17cv  AT2017bgt 57854.554 U    16.32     0.05 2.68E-15 1.23E-16
ASASSN-17cv  AT2017bgt 57859.546 U    16.26     0.04 2.83E-15 1.04E-16
ASASSN-17cv  AT2017bgt 57867.040 U    16.27     0.04 2.81E-15 1.03E-16
ASASSN-17cv  AT2017bgt 57910.484 U    16.36     0.05 2.58E-15 1.19E-16
ASASSN-17cv  AT2017bgt 57918.722 U    16.40     0.06 2.49E-15 1.37E-16
ASASSN-17cv  AT2017bgt 57925.102 U    16.40     0.04 2.49E-15 9.14E-17
ASASSN-17cv  AT2017bgt 57954.398 U    16.43     0.05 2.42E-15 1.11E-16
ASASSN-17cv  AT2017bgt 57968.898 U    16.50     0.05 2.27E-15 1.04E-16
ASASSN-17cv  AT2017bgt 57982.297 U    16.51     0.06 2.25E-15 1.24E-16
ASASSN-17cv  AT2017bgt 58221.825 U    16.65     0.05 1.98E-15 9.08E-17
ASASSN-17cv  AT2017bgt 58251.453 U    16.63     0.05 2.02E-15 9.24E-17
ASASSN-17cv  AT2017bgt 57832.493 UVW1 16.52     0.05 4.03E-15 1.85E-16
ASASSN-17cv  AT2017bgt 57838.608 UVW1 16.58     0.05 3.81E-15 1.75E-16
ASASSN-17cv  AT2017bgt 57846.193 UVW1 16.57     0.06 3.84E-15 2.12E-16
ASASSN-17cv  AT2017bgt 57854.553 UVW1 16.45     0.06 4.29E-15 2.36E-16
ASASSN-17cv  AT2017bgt 57859.546 UVW1 16.48     0.05 4.18E-15 1.92E-16
ASASSN-17cv  AT2017bgt 57867.037 UVW1 16.51     0.05 4.06E-15 1.86E-16
ASASSN-17cv  AT2017bgt 57910.484 UVW1 16.60     0.05 3.74E-15 1.72E-16
ASASSN-17cv  AT2017bgt 57918.721 UVW1 16.56     0.06 3.88E-15 2.14E-16
ASASSN-17cv  AT2017bgt 57925.100 UVW1 16.62     0.05 3.67E-15 1.68E-16
ASASSN-17cv  AT2017bgt 57954.396 UVW1 16.73     0.05 3.32E-15 1.52E-16
ASASSN-17cv  AT2017bgt 57968.896 UVW1 16.75     0.05 3.26E-15 1.49E-16
ASASSN-17cv  AT2017bgt 57982.296 UVW1 16.71     0.06 3.38E-15 1.86E-16
ASASSN-17cv  AT2017bgt 58221.822 UVW1 17.03     0.06 2.52E-15 1.39E-16
ASASSN-17cv  AT2017bgt 58251.452 UVW1 17.01     0.06 2.56E-15 1.41E-16
ASASSN-17cv  AT2017bgt 57832.575 UVM2 16.60     0.05 4.94E-15 2.26E-16
ASASSN-17cv  AT2017bgt 57838.615 UVM2 16.56     0.05 5.12E-15 2.35E-16
ASASSN-17cv  AT2017bgt 57846.199 UVM2 16.59     0.06 4.98E-15 2.74E-16
ASASSN-17cv  AT2017bgt 57854.556 UVM2 16.49     0.05 5.46E-15 2.51E-16
ASASSN-17cv  AT2017bgt 57859.549 UVM2 16.50     0.05 5.41E-15 2.48E-16
ASASSN-17cv  AT2017bgt 57867.046 UVM2 16.50     0.05 5.41E-15 2.48E-16
ASASSN-17cv  AT2017bgt 57910.486 UVM2 16.62     0.05 4.85E-15 2.22E-16
ASASSN-17cv  AT2017bgt 57918.725 UVM2 16.63     0.06 4.80E-15 2.64E-16
ASASSN-17cv  AT2017bgt 57925.110 UVM2 16.67     0.05 4.63E-15 2.12E-16
ASASSN-17cv  AT2017bgt 57954.403 UVM2 16.83     0.05 3.99E-15 1.83E-16
ASASSN-17cv  AT2017bgt 57968.901 UVM2 16.88     0.05 3.81E-15 1.75E-16
ASASSN-17cv  AT2017bgt 57982.300 UVM2 16.81     0.05 4.07E-15 1.87E-16
ASASSN-17cv  AT2017bgt 58221.884 UVM2 17.20     0.08 2.84E-15 2.08E-16
ASASSN-17cv  AT2017bgt 58251.457 UVM2 17.15     0.06 2.97E-15 1.64E-16
ASASSN-17cv  AT2017bgt 57832.495 UVW2 16.32     0.06 7.64E-15 4.20E-16
ASASSN-17cv  AT2017bgt 57838.611 UVW2 16.36     0.06 7.36E-15 4.05E-16
ASASSN-17cv  AT2017bgt 57846.196 UVW2 16.28     0.06 7.92E-15 4.36E-16
ASASSN-17cv  AT2017bgt 57854.555 UVW2 16.23     0.06 8.30E-15 4.57E-16
ASASSN-17cv  AT2017bgt 57859.547 UVW2 16.21     0.06 8.45E-15 4.65E-16
ASASSN-17cv  AT2017bgt 57867.041 UVW2 16.26     0.06 8.07E-15 4.44E-16
ASASSN-17cv  AT2017bgt 57910.485 UVW2 16.36     0.06 7.36E-15 4.05E-16
ASASSN-17cv  AT2017bgt 57918.723 UVW2 16.31     0.06 7.71E-15 4.24E-16
ASASSN-17cv  AT2017bgt 57925.104 UVW2 16.33     0.06 7.57E-15 4.16E-16
ASASSN-17cv  AT2017bgt 57954.399 UVW2 16.59     0.06 5.95E-15 3.28E-16
ASASSN-17cv  AT2017bgt 57968.898 UVW2 16.67     0.06 5.53E-15 3.04E-16
ASASSN-17cv  AT2017bgt 57982.298 UVW2 16.56     0.06 6.12E-15 3.37E-16
ASASSN-17cv  AT2017bgt 58221.827 UVW2 16.92     0.06 4.39E-15 2.42E-16
ASASSN-17cv  AT2017bgt 58251.454 UVW2 16.87     0.06 4.60E-15 2.53E-16
ASASSN-18el  AT2018zf  58255.589 V    15.52     0.04 2.28E-15 9.00E-17
ASASSN-18el  AT2018zf  58269.597 V    15.55     0.05 2.22E-15 1.06E-16
ASASSN-18el  AT2018zf  58283.394 V    15.58     0.04 2.16E-15 8.52E-17
ASASSN-18el  AT2018zf  58309.646 V    15.62     0.05 2.08E-15 9.94E-17
ASASSN-18el  AT2018zf  58323.048 V    15.68     0.04 1.97E-15 7.78E-17
ASASSN-18el  AT2018zf  58337.853 V    15.68     0.04 1.98E-15 7.80E-17
ASASSN-18el  AT2018zf  58353.482 V    15.81     0.05 1.75E-15 8.35E-17
ASASSN-18el  AT2018zf  58394.373 V    15.85     0.06 1.69E-15 9.63E-17
ASASSN-18el  AT2018zf  58410.600 V    15.87     0.06 1.66E-15 9.44E-17
ASASSN-18el  AT2018zf  58414.578 V    15.94     0.05 1.55E-15 7.39E-17
ASASSN-18el  AT2018zf  58443.046 V    15.92     0.05 1.59E-15 7.57E-17
ASASSN-18el  AT2018zf  58458.474 V    15.92     0.05 1.58E-15 7.55E-17
ASASSN-18el  AT2018zf  58464.115 V    15.89     0.05 1.63E-15 7.78E-17
ASASSN-18el  AT2018zf  58570.296 V    15.93     0.05 1.57E-15 7.51E-17
ASASSN-18el  AT2018zf  58255.584 B    15.74     0.04 2.90E-15 1.20E-16
ASASSN-18el  AT2018zf  58269.263 B    15.80     0.04 2.75E-15 1.13E-16
ASASSN-18el  AT2018zf  58283.388 B    15.81     0.04 2.72E-15 1.12E-16
ASASSN-18el  AT2018zf  58309.638 B    15.91     0.04 2.49E-15 1.03E-16
ASASSN-18el  AT2018zf  58323.043 B    15.97     0.04 2.35E-15 9.71E-17
ASASSN-18el  AT2018zf  58337.848 B    16.03     0.04 2.23E-15 9.19E-17
ASASSN-18el  AT2018zf  58353.478 B    16.10     0.04 2.09E-15 8.61E-17
ASASSN-18el  AT2018zf  58394.371 B    16.25     0.05 1.82E-15 9.01E-17
ASASSN-18el  AT2018zf  58410.595 B    16.20     0.04 1.90E-15 7.86E-17
ASASSN-18el  AT2018zf  58414.570 B    16.15     0.04 1.99E-15 8.22E-17
ASASSN-18el  AT2018zf  58443.041 B    16.31     0.04 1.72E-15 7.11E-17
ASASSN-18el  AT2018zf  58458.470 B    16.24     0.04 1.83E-15 7.57E-17
ASASSN-18el  AT2018zf  58464.111 B    16.30     0.04 1.74E-15 7.17E-17
ASASSN-18el  AT2018zf  58570.295 B    16.35     0.04 1.66E-15 6.85E-17
ASASSN-18el  AT2018zf  58255.583 U    15.76     0.04 4.49E-15 1.65E-16
ASASSN-18el  AT2018zf  58269.262 U    15.86     0.04 4.10E-15 1.50E-16
ASASSN-18el  AT2018zf  58283.387 U    15.93     0.04 3.84E-15 1.41E-16
ASASSN-18el  AT2018zf  58309.637 U    16.05     0.04 3.44E-15 1.26E-16
ASASSN-18el  AT2018zf  58323.042 U    16.15     0.04 3.14E-15 1.15E-16
ASASSN-18el  AT2018zf  58337.847 U    16.24     0.04 2.89E-15 1.06E-16
ASASSN-18el  AT2018zf  58353.477 U    16.28     0.04 2.78E-15 1.02E-16
ASASSN-18el  AT2018zf  58394.370 U    16.54     0.05 2.19E-15 1.00E-16
ASASSN-18el  AT2018zf  58410.594 U    16.38     0.04 2.54E-15 9.31E-17
ASASSN-18el  AT2018zf  58414.568 U    16.43     0.04 2.42E-15 8.89E-17
ASASSN-18el  AT2018zf  58443.040 U    16.50     0.04 2.27E-15 8.34E-17
ASASSN-18el  AT2018zf  58458.470 U    16.44     0.04 2.40E-15 8.81E-17
ASASSN-18el  AT2018zf  58464.111 U    16.53     0.04 2.21E-15 8.11E-17
ASASSN-18el  AT2018zf  58570.294 U    16.70     0.04 1.89E-15 6.93E-17
ASASSN-18el  AT2018zf  58255.581 UVW1 16.05     0.04 6.21E-15 2.28E-16
ASASSN-18el  AT2018zf  58269.260 UVW1 16.14     0.04 5.71E-15 2.10E-16
ASASSN-18el  AT2018zf  58283.385 UVW1 16.21     0.04 5.36E-15 1.97E-16
ASASSN-18el  AT2018zf  58309.634 UVW1 16.31     0.04 4.88E-15 1.79E-16
ASASSN-18el  AT2018zf  58323.040 UVW1 16.38     0.04 4.58E-15 1.68E-16
ASASSN-18el  AT2018zf  58337.845 UVW1 16.50     0.04 4.10E-15 1.50E-16
ASASSN-18el  AT2018zf  58353.476 UVW1 16.58     0.04 3.81E-15 1.40E-16
ASASSN-18el  AT2018zf  58394.369 UVW1 16.89     0.05 2.86E-15 1.31E-16
ASASSN-18el  AT2018zf  58410.592 UVW1 16.76     0.05 3.23E-15 1.48E-16
ASASSN-18el  AT2018zf  58414.565 UVW1 16.80     0.05 3.11E-15 1.43E-16
ASASSN-18el  AT2018zf  58443.038 UVW1 16.85     0.04 2.97E-15 1.09E-16
ASASSN-18el  AT2018zf  58458.469 UVW1 16.77     0.05 3.20E-15 1.47E-16
ASASSN-18el  AT2018zf  58464.109 UVW1 16.83     0.04 3.03E-15 1.11E-16
ASASSN-18el  AT2018zf  58570.294 UVW1 17.07     0.05 2.43E-15 1.11E-16
ASASSN-18el  AT2018zf  58255.590 UVM2 16.16     0.04 7.40E-15 2.72E-16
ASASSN-18el  AT2018zf  58269.598 UVM2 16.26     0.04 6.75E-15 2.48E-16
ASASSN-18el  AT2018zf  58283.395 UVM2 16.31     0.04 6.45E-15 2.37E-16
ASASSN-18el  AT2018zf  58309.647 UVM2 16.46     0.04 5.61E-15 2.06E-16
ASASSN-18el  AT2018zf  58323.049 UVM2 16.50     0.04 5.41E-15 1.99E-16
ASASSN-18el  AT2018zf  58337.854 UVM2 16.60     0.04 4.94E-15 1.81E-16
ASASSN-18el  AT2018zf  58353.483 UVM2 16.71     0.04 4.46E-15 1.64E-16
ASASSN-18el  AT2018zf  58394.374 UVM2 17.14     0.05 3.00E-15 1.38E-16
ASASSN-18el  AT2018zf  58410.601 UVM2 16.89     0.05 3.78E-15 1.73E-16
ASASSN-18el  AT2018zf  58414.579 UVM2 16.85     0.05 3.92E-15 1.80E-16
ASASSN-18el  AT2018zf  58443.047 UVM2 16.98     0.04 3.48E-15 1.28E-16
ASASSN-18el  AT2018zf  58458.474 UVM2 16.95     0.05 3.58E-15 1.64E-16
ASASSN-18el  AT2018zf  58464.116 UVM2 16.94     0.05 3.61E-15 1.66E-16
ASASSN-18el  AT2018zf  58570.297 UVM2 17.22     0.05 2.79E-15 1.28E-16
ASASSN-18el  AT2018zf  58255.585 UVW2 16.20     0.04 8.53E-15 3.13E-16
ASASSN-18el  AT2018zf  58269.264 UVW2 16.30     0.04 7.78E-15 2.85E-16
ASASSN-18el  AT2018zf  58283.389 UVW2 16.43     0.04 6.90E-15 2.53E-16
ASASSN-18el  AT2018zf  58309.640 UVW2 16.59     0.04 5.95E-15 2.19E-16
ASASSN-18el  AT2018zf  58323.044 UVW2 16.64     0.04 5.69E-15 2.09E-16
ASASSN-18el  AT2018zf  58337.849 UVW2 16.66     0.04 5.58E-15 2.05E-16
ASASSN-18el  AT2018zf  58353.479 UVW2 16.77     0.04 5.04E-15 1.85E-16
ASASSN-18el  AT2018zf  58394.371 UVW2 17.34     0.05 2.98E-15 1.37E-16
ASASSN-18el  AT2018zf  58410.596 UVW2 16.84     0.04 4.73E-15 1.74E-16
ASASSN-18el  AT2018zf  58414.571 UVW2 16.89     0.04 4.52E-15 1.66E-16
ASASSN-18el  AT2018zf  58443.042 UVW2 16.97     0.04 4.20E-15 1.54E-16
ASASSN-18el  AT2018zf  58458.471 UVW2 16.89     0.04 4.52E-15 1.66E-16
ASASSN-18el  AT2018zf  58464.112 UVW2 16.97     0.04 4.20E-15 1.54E-16
ASASSN-18el  AT2018zf  58570.295 UVW2 17.26     0.04 3.21E-15 1.18E-16
ASASSN-18jd  AT2018bcb 58249.813 V    16.57     0.08 8.67E-16 6.44E-17
ASASSN-18jd  AT2018bcb 58255.391 V    16.64     0.09 8.18E-16 6.83E-17
ASASSN-18jd  AT2018bcb 58257.120 V    16.60     0.09 8.48E-16 7.08E-17
ASASSN-18jd  AT2018bcb 58259.505 V    16.83     0.11 6.86E-16 6.98E-17
ASASSN-18jd  AT2018bcb 58261.633 V    16.71     0.09 7.61E-16 6.35E-17
ASASSN-18jd  AT2018bcb 58266.943 V    16.80     0.09 7.04E-16 5.88E-17
ASASSN-18jd  AT2018bcb 58268.735 V    16.85     0.09 6.73E-16 5.62E-17
ASASSN-18jd  AT2018bcb 58272.395 V    16.59     0.08 8.56E-16 6.36E-17
ASASSN-18jd  AT2018bcb 58276.844 V    16.68     0.10 7.85E-16 7.28E-17
ASASSN-18jd  AT2018bcb 58280.953 V    16.92     0.11 6.28E-16 6.40E-17
ASASSN-18jd  AT2018bcb 58282.342 V    16.94     0.09 6.18E-16 5.16E-17
ASASSN-18jd  AT2018bcb 58305.061 V    16.81     0.08 7.00E-16 5.20E-17
ASASSN-18jd  AT2018bcb 58308.705 V    16.91     0.13 6.36E-16 7.64E-17
ASASSN-18jd  AT2018bcb 58311.508 V    16.91     0.09 6.37E-16 5.31E-17
ASASSN-18jd  AT2018bcb 58317.616 V    16.77     0.09 7.27E-16 6.07E-17
ASASSN-18jd  AT2018bcb 58324.315 V    16.94     0.09 6.19E-16 5.16E-17
ASASSN-18jd  AT2018bcb 58326.977 V    16.82     0.12 6.90E-16 7.66E-17
ASASSN-18jd  AT2018bcb 58331.563 V    17.07     0.15 5.51E-16 7.63E-17
ASASSN-18jd  AT2018bcb 58340.733 V    16.80     0.09 7.06E-16 5.89E-17
ASASSN-18jd  AT2018bcb 58350.830 V    16.91     0.09 6.39E-16 5.33E-17
ASASSN-18jd  AT2018bcb 58354.217 V    16.88     0.09 6.56E-16 5.48E-17
ASASSN-18jd  AT2018bcb 58359.330 V    16.87     0.09 6.61E-16 5.52E-17
ASASSN-18jd  AT2018bcb 58362.387 V    16.94     0.10 6.17E-16 5.72E-17
ASASSN-18jd  AT2018bcb 58387.276 V    16.92     0.10 6.29E-16 5.83E-17
ASASSN-18jd  AT2018bcb 58390.463 V    16.94     0.09 6.19E-16 5.16E-17
ASASSN-18jd  AT2018bcb 58440.823 V    16.98     0.18 5.99E-16 9.95E-17
ASASSN-18jd  AT2018bcb 58444.059 V    17.04     0.10 5.62E-16 5.21E-17
ASASSN-18jd  AT2018bcb 58448.178 V    17.00     0.10 5.88E-16 5.44E-17
ASASSN-18jd  AT2018bcb 58452.955 V    16.93     0.12 6.22E-16 6.91E-17
ASASSN-18jd  AT2018bcb 58477.604 V    16.91     0.11 6.36E-16 6.48E-17
ASASSN-18jd  AT2018bcb 58481.716 V    17.01     0.13 5.82E-16 6.99E-17
ASASSN-18jd  AT2018bcb 58485.430 V    16.65     0.10 8.06E-16 7.47E-17
ASASSN-18jd  AT2018bcb 58489.093 V    16.92     0.12 6.28E-16 6.98E-17
ASASSN-18jd  AT2018bcb 58597.662 V    17.14     0.13 5.17E-16 6.21E-17
ASASSN-18jd  AT2018bcb 58605.374 V    17.18     0.24 4.98E-16 1.10E-16
ASASSN-18jd  AT2018bcb 58606.437 V    17.23     0.21 4.72E-16 9.10E-17
ASASSN-18jd  AT2018bcb 58616.851 V    17.07     0.13 5.51E-16 6.63E-17
ASASSN-18jd  AT2018bcb 58621.040 V    17.16     0.12 5.05E-16 5.60E-17
ASASSN-18jd  AT2018bcb 58626.423 V    16.93     0.11 6.22E-16 6.33E-17
ASASSN-18jd  AT2018bcb 58631.726 V    17.04     0.10 5.66E-16 5.25E-17
ASASSN-18jd  AT2018bcb 58636.707 V    17.24     0.12 4.70E-16 5.22E-17
ASASSN-18jd  AT2018bcb 58641.624 V    17.19     0.11 4.91E-16 5.00E-17
ASASSN-18jd  AT2018bcb 58646.998 V    17.25     0.25 4.65E-16 1.07E-16
ASASSN-18jd  AT2018bcb 58651.442 V    17.19     0.11 4.91E-16 5.00E-17
ASASSN-18jd  AT2018bcb 58661.405 V    17.06     0.12 5.52E-16 6.13E-17
ASASSN-18jd  AT2018bcb 58249.809 B    17.08     0.06 8.48E-16 4.90E-17
ASASSN-18jd  AT2018bcb 58255.387 B    17.03     0.06 8.87E-16 5.13E-17
ASASSN-18jd  AT2018bcb 58257.116 B    17.01     0.06 9.03E-16 5.22E-17
ASASSN-18jd  AT2018bcb 58259.503 B    17.19     0.07 7.65E-16 5.12E-17
ASASSN-18jd  AT2018bcb 58261.629 B    17.17     0.06 7.80E-16 4.51E-17
ASASSN-18jd  AT2018bcb 58266.937 B    17.15     0.06 7.93E-16 4.58E-17
ASASSN-18jd  AT2018bcb 58268.730 B    17.22     0.06 7.44E-16 4.30E-17
ASASSN-18jd  AT2018bcb 58272.390 B    17.25     0.07 7.22E-16 4.84E-17
ASASSN-18jd  AT2018bcb 58276.839 B    17.25     0.07 7.27E-16 4.87E-17
ASASSN-18jd  AT2018bcb 58280.947 B    17.12     0.07 8.15E-16 5.46E-17
ASASSN-18jd  AT2018bcb 58282.339 B    17.23     0.06 7.37E-16 4.26E-17
ASASSN-18jd  AT2018bcb 58305.059 B    17.25     0.06 7.25E-16 4.19E-17
ASASSN-18jd  AT2018bcb 58308.703 B    17.23     0.09 7.37E-16 6.22E-17
ASASSN-18jd  AT2018bcb 58311.506 B    17.25     0.06 7.23E-16 4.18E-17
ASASSN-18jd  AT2018bcb 58317.611 B    17.24     0.07 7.32E-16 4.90E-17
ASASSN-18jd  AT2018bcb 58320.673 B    17.25     0.08 7.23E-16 5.51E-17
ASASSN-18jd  AT2018bcb 58324.313 B    17.38     0.06 6.45E-16 3.73E-17
ASASSN-18jd  AT2018bcb 58326.973 B    17.49     0.10 5.81E-16 5.44E-17
ASASSN-18jd  AT2018bcb 58331.559 B    17.21     0.09 7.51E-16 6.34E-17
ASASSN-18jd  AT2018bcb 58340.729 B    17.37     0.07 6.49E-16 4.35E-17
ASASSN-18jd  AT2018bcb 58350.827 B    17.30     0.06 6.92E-16 4.00E-17
ASASSN-18jd  AT2018bcb 58354.212 B    17.25     0.06 7.24E-16 4.19E-17
ASASSN-18jd  AT2018bcb 58359.325 B    17.19     0.06 7.64E-16 4.41E-17
ASASSN-18jd  AT2018bcb 58362.384 B    17.17     0.07 7.78E-16 5.21E-17
ASASSN-18jd  AT2018bcb 58387.274 B    17.25     0.07 7.23E-16 4.84E-17
ASASSN-18jd  AT2018bcb 58390.460 B    17.45     0.07 6.03E-16 4.04E-17
ASASSN-18jd  AT2018bcb 58436.290 B    17.54     0.11 5.55E-16 5.71E-17
ASASSN-18jd  AT2018bcb 58440.820 B    17.42     0.13 6.20E-16 7.50E-17
ASASSN-18jd  AT2018bcb 58444.055 B    17.44     0.08 6.09E-16 4.64E-17
ASASSN-18jd  AT2018bcb 58448.173 B    17.50     0.08 5.73E-16 4.36E-17
ASASSN-18jd  AT2018bcb 58452.952 B    17.42     0.10 6.19E-16 5.79E-17
ASASSN-18jd  AT2018bcb 58477.598 B    17.45     0.09 6.04E-16 5.10E-17
ASASSN-18jd  AT2018bcb 58481.711 B    17.45     0.10 6.04E-16 5.65E-17
ASASSN-18jd  AT2018bcb 58485.427 B    17.59     0.11 5.30E-16 5.44E-17
ASASSN-18jd  AT2018bcb 58489.089 B    17.60     0.10 5.25E-16 4.91E-17
ASASSN-18jd  AT2018bcb 58597.660 B    17.77     0.11 4.50E-16 4.62E-17
ASASSN-18jd  AT2018bcb 58605.371 B    17.53     0.15 5.60E-16 7.76E-17
ASASSN-18jd  AT2018bcb 58606.435 B    17.73     0.14 4.67E-16 6.04E-17
ASASSN-18jd  AT2018bcb 58616.847 B    17.72     0.10 4.71E-16 4.40E-17
ASASSN-18jd  AT2018bcb 58621.036 B    17.76     0.10 4.53E-16 4.24E-17
ASASSN-18jd  AT2018bcb 58626.419 B    17.90     0.10 3.97E-16 3.71E-17
ASASSN-18jd  AT2018bcb 58631.720 B    17.79     0.09 4.38E-16 3.70E-17
ASASSN-18jd  AT2018bcb 58636.701 B    17.84     0.09 4.19E-16 3.53E-17
ASASSN-18jd  AT2018bcb 58641.620 B    17.79     0.08 4.38E-16 3.34E-17
ASASSN-18jd  AT2018bcb 58646.996 B    17.60     0.16 5.26E-16 7.77E-17
ASASSN-18jd  AT2018bcb 58651.439 B    17.84     0.09 4.21E-16 3.56E-17
ASASSN-18jd  AT2018bcb 58661.402 B    17.74     0.09 4.62E-16 3.90E-17
ASASSN-18jd  AT2018bcb 58249.809 U    17.21     0.05 1.18E-15 5.42E-17
ASASSN-18jd  AT2018bcb 58255.387 U    17.16     0.05 1.24E-15 5.67E-17
ASASSN-18jd  AT2018bcb 58257.116 U    17.23     0.05 1.16E-15 5.32E-17
ASASSN-18jd  AT2018bcb 58259.502 U    17.17     0.06 1.23E-15 6.75E-17
ASASSN-18jd  AT2018bcb 58261.628 U    17.17     0.05 1.23E-15 5.62E-17
ASASSN-18jd  AT2018bcb 58266.936 U    17.24     0.05 1.15E-15 5.27E-17
ASASSN-18jd  AT2018bcb 58268.729 U    17.17     0.05 1.23E-15 5.62E-17
ASASSN-18jd  AT2018bcb 58272.389 U    17.18     0.05 1.21E-15 5.57E-17
ASASSN-18jd  AT2018bcb 58276.838 U    17.32     0.06 1.07E-15 5.88E-17
ASASSN-18jd  AT2018bcb 58280.946 U    17.31     0.06 1.08E-15 5.93E-17
ASASSN-18jd  AT2018bcb 58282.339 U    17.38     0.05 1.01E-15 4.63E-17
ASASSN-18jd  AT2018bcb 58305.058 U    17.23     0.05 1.16E-15 5.32E-17
ASASSN-18jd  AT2018bcb 58308.703 U    17.33     0.07 1.06E-15 6.79E-17
ASASSN-18jd  AT2018bcb 58311.506 U    17.41     0.05 9.83E-16 4.51E-17
ASASSN-18jd  AT2018bcb 58317.610 U    17.34     0.06 1.05E-15 5.77E-17
ASASSN-18jd  AT2018bcb 58320.672 U    17.50     0.07 9.04E-16 5.81E-17
ASASSN-18jd  AT2018bcb 58324.313 U    17.44     0.05 9.56E-16 4.38E-17
ASASSN-18jd  AT2018bcb 58326.916 U    17.48     0.06 9.21E-16 5.07E-17
ASASSN-18jd  AT2018bcb 58331.559 U    17.62     0.08 8.10E-16 5.94E-17
ASASSN-18jd  AT2018bcb 58340.728 U    17.51     0.06 8.96E-16 4.93E-17
ASASSN-18jd  AT2018bcb 58350.826 U    17.42     0.05 9.74E-16 4.47E-17
ASASSN-18jd  AT2018bcb 58354.212 U    17.40     0.05 9.92E-16 4.55E-17
ASASSN-18jd  AT2018bcb 58359.325 U    17.38     0.05 1.01E-15 4.63E-17
ASASSN-18jd  AT2018bcb 58362.384 U    17.30     0.06 1.09E-15 5.99E-17
ASASSN-18jd  AT2018bcb 58378.846 U    17.51     0.08 8.96E-16 6.58E-17
ASASSN-18jd  AT2018bcb 58387.273 U    17.44     0.06 9.56E-16 5.26E-17
ASASSN-18jd  AT2018bcb 58390.459 U    17.46     0.05 9.38E-16 4.30E-17
ASASSN-18jd  AT2018bcb 58436.290 U    17.65     0.09 7.88E-16 6.50E-17
ASASSN-18jd  AT2018bcb 58440.820 U    17.68     0.11 7.66E-16 7.73E-17
ASASSN-18jd  AT2018bcb 58444.054 U    17.78     0.07 6.99E-16 4.49E-17
ASASSN-18jd  AT2018bcb 58448.173 U    17.52     0.06 8.88E-16 4.89E-17
ASASSN-18jd  AT2018bcb 58452.952 U    17.56     0.07 8.56E-16 5.50E-17
ASASSN-18jd  AT2018bcb 58477.598 U    17.54     0.06 8.72E-16 4.80E-17
ASASSN-18jd  AT2018bcb 58481.710 U    17.62     0.07 8.10E-16 5.20E-17
ASASSN-18jd  AT2018bcb 58485.426 U    17.55     0.07 8.64E-16 5.55E-17
ASASSN-18jd  AT2018bcb 58489.088 U    17.58     0.07 8.40E-16 5.40E-17
ASASSN-18jd  AT2018bcb 58597.659 U    17.95     0.08 5.98E-16 4.39E-17
ASASSN-18jd  AT2018bcb 58605.371 U    18.03     0.13 5.55E-16 6.62E-17
ASASSN-18jd  AT2018bcb 58606.435 U    18.04     0.11 5.50E-16 5.55E-17
ASASSN-18jd  AT2018bcb 58616.846 U    18.10     0.09 5.20E-16 4.30E-17
ASASSN-18jd  AT2018bcb 58621.035 U    18.19     0.09 4.79E-16 3.96E-17
ASASSN-18jd  AT2018bcb 58626.418 U    18.20     0.09 4.75E-16 3.92E-17
ASASSN-18jd  AT2018bcb 58631.719 U    18.10     0.07 5.20E-16 3.34E-17
ASASSN-18jd  AT2018bcb 58636.700 U    18.09     0.07 5.25E-16 3.37E-17
ASASSN-18jd  AT2018bcb 58641.619 U    18.18     0.07 4.83E-16 3.10E-17
ASASSN-18jd  AT2018bcb 58646.996 U    18.16     0.16 4.92E-16 7.23E-17
ASASSN-18jd  AT2018bcb 58651.438 U    18.21     0.08 4.70E-16 3.45E-17
ASASSN-18jd  AT2018bcb 58661.401 U    18.01     0.08 5.65E-16 4.15E-17
ASASSN-18jd  AT2018bcb 58249.807 UVW1 17.33     0.05 1.91E-15 8.76E-17
ASASSN-18jd  AT2018bcb 58255.385 UVW1 17.36     0.05 1.86E-15 8.52E-17
ASASSN-18jd  AT2018bcb 58257.114 UVW1 17.33     0.05 1.91E-15 8.76E-17
ASASSN-18jd  AT2018bcb 58259.501 UVW1 17.43     0.05 1.74E-15 7.99E-17
ASASSN-18jd  AT2018bcb 58261.626 UVW1 17.34     0.05 1.89E-15 8.68E-17
ASASSN-18jd  AT2018bcb 58266.933 UVW1 17.43     0.05 1.74E-15 7.99E-17
ASASSN-18jd  AT2018bcb 58268.726 UVW1 17.48     0.05 1.66E-15 7.63E-17
ASASSN-18jd  AT2018bcb 58272.386 UVW1 17.43     0.05 1.74E-15 7.99E-17
ASASSN-18jd  AT2018bcb 58276.836 UVW1 17.47     0.05 1.68E-15 7.70E-17
ASASSN-18jd  AT2018bcb 58280.943 UVW1 17.49     0.06 1.65E-15 9.07E-17
ASASSN-18jd  AT2018bcb 58282.338 UVW1 17.51     0.05 1.62E-15 7.42E-17
ASASSN-18jd  AT2018bcb 58305.057 UVW1 17.42     0.05 1.76E-15 8.06E-17
ASASSN-18jd  AT2018bcb 58308.701 UVW1 17.50     0.07 1.63E-15 1.05E-16
ASASSN-18jd  AT2018bcb 58311.505 UVW1 17.54     0.05 1.57E-15 7.22E-17
ASASSN-18jd  AT2018bcb 58317.608 UVW1 17.52     0.05 1.60E-15 7.35E-17
ASASSN-18jd  AT2018bcb 58320.670 UVW1 17.61     0.05 1.47E-15 6.77E-17
ASASSN-18jd  AT2018bcb 58324.311 UVW1 17.65     0.05 1.42E-15 6.52E-17
ASASSN-18jd  AT2018bcb 58326.913 UVW1 17.63     0.05 1.45E-15 6.64E-17
ASASSN-18jd  AT2018bcb 58331.557 UVW1 17.60     0.07 1.49E-15 9.56E-17
ASASSN-18jd  AT2018bcb 58340.727 UVW1 17.61     0.05 1.47E-15 6.77E-17
ASASSN-18jd  AT2018bcb 58350.824 UVW1 17.57     0.05 1.53E-15 7.02E-17
ASASSN-18jd  AT2018bcb 58354.209 UVW1 17.57     0.05 1.53E-15 7.02E-17
ASASSN-18jd  AT2018bcb 58359.322 UVW1 17.61     0.05 1.47E-15 6.77E-17
ASASSN-18jd  AT2018bcb 58362.382 UVW1 17.53     0.05 1.59E-15 7.28E-17
ASASSN-18jd  AT2018bcb 58378.843 UVW1 17.67     0.06 1.40E-15 7.68E-17
ASASSN-18jd  AT2018bcb 58387.272 UVW1 17.76     0.06 1.28E-15 7.07E-17
ASASSN-18jd  AT2018bcb 58390.458 UVW1 17.75     0.05 1.30E-15 5.95E-17
ASASSN-18jd  AT2018bcb 58436.288 UVW1 17.90     0.08 1.13E-15 8.29E-17
ASASSN-18jd  AT2018bcb 58440.752 UVW1 17.87     0.09 1.16E-15 9.59E-17
ASASSN-18jd  AT2018bcb 58444.052 UVW1 17.88     0.06 1.15E-15 6.33E-17
ASASSN-18jd  AT2018bcb 58448.171 UVW1 17.86     0.06 1.17E-15 6.45E-17
ASASSN-18jd  AT2018bcb 58452.951 UVW1 17.86     0.06 1.17E-15 6.45E-17
ASASSN-18jd  AT2018bcb 58477.595 UVW1 17.58     0.05 1.52E-15 6.96E-17
ASASSN-18jd  AT2018bcb 58481.708 UVW1 17.73     0.06 1.32E-15 7.27E-17
ASASSN-18jd  AT2018bcb 58485.425 UVW1 17.82     0.06 1.22E-15 6.69E-17
ASASSN-18jd  AT2018bcb 58489.086 UVW1 17.75     0.05 1.30E-15 5.95E-17
ASASSN-18jd  AT2018bcb 58597.658 UVW1 18.44     0.07 6.87E-16 4.41E-17
ASASSN-18jd  AT2018bcb 58605.369 UVW1 18.35     0.09 7.46E-16 6.16E-17
ASASSN-18jd  AT2018bcb 58606.434 UVW1 18.36     0.09 7.39E-16 6.10E-17
ASASSN-18jd  AT2018bcb 58616.844 UVW1 18.48     0.08 6.62E-16 4.86E-17
ASASSN-18jd  AT2018bcb 58621.033 UVW1 18.61     0.08 5.87E-16 4.31E-17
ASASSN-18jd  AT2018bcb 58626.416 UVW1 18.42     0.07 7.00E-16 4.49E-17
ASASSN-18jd  AT2018bcb 58631.716 UVW1 18.49     0.07 6.56E-16 4.21E-17
ASASSN-18jd  AT2018bcb 58636.697 UVW1 18.50     0.07 6.50E-16 4.17E-17
ASASSN-18jd  AT2018bcb 58641.617 UVW1 18.57     0.07 6.09E-16 3.91E-17
ASASSN-18jd  AT2018bcb 58646.995 UVW1 18.65     0.14 5.66E-16 7.27E-17
ASASSN-18jd  AT2018bcb 58651.436 UVW1 18.43     0.07 6.93E-16 4.45E-17
ASASSN-18jd  AT2018bcb 58661.400 UVW1 18.34     0.07 7.53E-16 4.84E-17
ASASSN-18jd  AT2018bcb 58249.813 UVM2 17.34     0.04 2.50E-15 9.16E-17
ASASSN-18jd  AT2018bcb 58255.392 UVM2 17.31     0.04 2.57E-15 9.42E-17
ASASSN-18jd  AT2018bcb 58257.120 UVM2 17.33     0.04 2.52E-15 9.25E-17
ASASSN-18jd  AT2018bcb 58259.506 UVM2 17.38     0.05 2.41E-15 1.10E-16
ASASSN-18jd  AT2018bcb 58261.634 UVM2 17.29     0.04 2.61E-15 9.59E-17
ASASSN-18jd  AT2018bcb 58266.944 UVM2 17.45     0.04 2.26E-15 8.28E-17
ASASSN-18jd  AT2018bcb 58268.736 UVM2 17.46     0.04 2.24E-15 8.20E-17
ASASSN-18jd  AT2018bcb 58272.396 UVM2 17.44     0.04 2.28E-15 8.35E-17
ASASSN-18jd  AT2018bcb 58276.845 UVM2 17.49     0.05 2.17E-15 9.97E-17
ASASSN-18jd  AT2018bcb 58280.954 UVM2 17.51     0.05 2.13E-15 9.79E-17
ASASSN-18jd  AT2018bcb 58282.342 UVM2 17.56     0.04 2.04E-15 7.48E-17
ASASSN-18jd  AT2018bcb 58305.061 UVM2 17.37     0.04 2.43E-15 8.91E-17
ASASSN-18jd  AT2018bcb 58308.706 UVM2 17.44     0.05 2.28E-15 1.04E-16
ASASSN-18jd  AT2018bcb 58311.508 UVM2 17.60     0.04 1.96E-15 7.21E-17
ASASSN-18jd  AT2018bcb 58317.617 UVM2 17.65     0.07 1.88E-15 1.20E-16
ASASSN-18jd  AT2018bcb 58324.316 UVM2 17.64     0.04 1.89E-15 6.95E-17
ASASSN-18jd  AT2018bcb 58326.978 UVM2 17.64     0.06 1.89E-15 1.04E-16
ASASSN-18jd  AT2018bcb 58331.564 UVM2 17.70     0.06 1.79E-15 9.86E-17
ASASSN-18jd  AT2018bcb 58340.733 UVM2 17.61     0.05 1.95E-15 8.93E-17
ASASSN-18jd  AT2018bcb 58350.831 UVM2 17.56     0.04 2.04E-15 7.48E-17
ASASSN-18jd  AT2018bcb 58354.218 UVM2 17.50     0.04 2.15E-15 7.91E-17
ASASSN-18jd  AT2018bcb 58359.330 UVM2 17.54     0.04 2.08E-15 7.62E-17
ASASSN-18jd  AT2018bcb 58362.387 UVM2 17.50     0.05 2.15E-15 9.88E-17
ASASSN-18jd  AT2018bcb 58387.277 UVM2 17.80     0.05 1.63E-15 7.50E-17
ASASSN-18jd  AT2018bcb 58390.463 UVM2 17.84     0.05 1.58E-15 7.22E-17
ASASSN-18jd  AT2018bcb 58440.823 UVM2 17.98     0.11 1.38E-15 1.40E-16
ASASSN-18jd  AT2018bcb 58444.060 UVM2 17.95     0.05 1.42E-15 6.53E-17
ASASSN-18jd  AT2018bcb 58448.179 UVM2 17.87     0.05 1.53E-15 7.03E-17
ASASSN-18jd  AT2018bcb 58452.955 UVM2 17.88     0.05 1.52E-15 6.96E-17
ASASSN-18jd  AT2018bcb 58477.604 UVM2 17.67     0.05 1.84E-15 8.45E-17
ASASSN-18jd  AT2018bcb 58481.716 UVM2 17.75     0.05 1.71E-15 7.85E-17
ASASSN-18jd  AT2018bcb 58485.431 UVM2 17.76     0.05 1.70E-15 7.78E-17
ASASSN-18jd  AT2018bcb 58489.094 UVM2 17.80     0.05 1.63E-15 7.50E-17
ASASSN-18jd  AT2018bcb 58597.663 UVM2 18.38     0.06 9.58E-16 5.27E-17
ASASSN-18jd  AT2018bcb 58605.375 UVM2 18.25     0.08 1.08E-15 7.92E-17
ASASSN-18jd  AT2018bcb 58606.437 UVM2 18.43     0.07 9.15E-16 5.87E-17
ASASSN-18jd  AT2018bcb 58616.851 UVM2 18.63     0.06 7.61E-16 4.19E-17
ASASSN-18jd  AT2018bcb 58621.041 UVM2 18.61     0.06 7.75E-16 4.27E-17
ASASSN-18jd  AT2018bcb 58626.424 UVM2 18.47     0.06 8.82E-16 4.85E-17
ASASSN-18jd  AT2018bcb 58631.727 UVM2 18.48     0.05 8.74E-16 4.01E-17
ASASSN-18jd  AT2018bcb 58636.708 UVM2 18.65     0.06 7.47E-16 4.11E-17
ASASSN-18jd  AT2018bcb 58641.625 UVM2 18.63     0.06 7.61E-16 4.19E-17
ASASSN-18jd  AT2018bcb 58646.999 UVM2 18.68     0.10 7.27E-16 6.67E-17
ASASSN-18jd  AT2018bcb 58651.443 UVM2 18.49     0.06 8.66E-16 4.76E-17
ASASSN-18jd  AT2018bcb 58661.406 UVM2 18.38     0.06 9.58E-16 5.27E-17
ASASSN-18jd  AT2018bcb 58249.810 UVW2 17.37     0.04 2.90E-15 1.07E-16
ASASSN-18jd  AT2018bcb 58253.378 UVW2 17.36     0.04 2.93E-15 1.08E-16
ASASSN-18jd  AT2018bcb 58255.388 UVW2 17.36     0.04 2.93E-15 1.08E-16
ASASSN-18jd  AT2018bcb 58257.117 UVW2 17.42     0.04 2.77E-15 1.02E-16
ASASSN-18jd  AT2018bcb 58259.503 UVW2 17.38     0.04 2.88E-15 1.06E-16
ASASSN-18jd  AT2018bcb 58261.630 UVW2 17.39     0.04 2.85E-15 1.05E-16
ASASSN-18jd  AT2018bcb 58266.938 UVW2 17.46     0.04 2.67E-15 9.81E-17
ASASSN-18jd  AT2018bcb 58268.731 UVW2 17.40     0.04 2.82E-15 1.04E-16
ASASSN-18jd  AT2018bcb 58272.391 UVW2 17.43     0.04 2.75E-15 1.01E-16
ASASSN-18jd  AT2018bcb 58276.840 UVW2 17.53     0.05 2.51E-15 1.15E-16
ASASSN-18jd  AT2018bcb 58280.948 UVW2 17.50     0.05 2.58E-15 1.18E-16
ASASSN-18jd  AT2018bcb 58282.340 UVW2 17.53     0.04 2.51E-15 9.19E-17
ASASSN-18jd  AT2018bcb 58305.059 UVW2 17.41     0.04 2.80E-15 1.03E-16
ASASSN-18jd  AT2018bcb 58308.703 UVW2 17.52     0.05 2.53E-15 1.16E-16
ASASSN-18jd  AT2018bcb 58311.507 UVW2 17.59     0.04 2.37E-15 8.70E-17
ASASSN-18jd  AT2018bcb 58317.612 UVW2 17.55     0.05 2.46E-15 1.13E-16
ASASSN-18jd  AT2018bcb 58320.674 UVW2 17.65     0.09 2.24E-15 1.85E-16
ASASSN-18jd  AT2018bcb 58324.313 UVW2 17.69     0.04 2.16E-15 7.93E-17
ASASSN-18jd  AT2018bcb 58326.974 UVW2 17.58     0.05 2.39E-15 1.10E-16
ASASSN-18jd  AT2018bcb 58331.560 UVW2 17.67     0.06 2.20E-15 1.21E-16
ASASSN-18jd  AT2018bcb 58340.730 UVW2 17.59     0.05 2.37E-15 1.09E-16
ASASSN-18jd  AT2018bcb 58350.827 UVW2 17.54     0.04 2.48E-15 9.11E-17
ASASSN-18jd  AT2018bcb 58354.213 UVW2 17.54     0.04 2.48E-15 9.11E-17
ASASSN-18jd  AT2018bcb 58359.326 UVW2 17.46     0.04 2.67E-15 9.81E-17
ASASSN-18jd  AT2018bcb 58362.385 UVW2 17.44     0.04 2.72E-15 9.99E-17
ASASSN-18jd  AT2018bcb 58387.274 UVW2 17.69     0.05 2.16E-15 9.92E-17
ASASSN-18jd  AT2018bcb 58390.460 UVW2 17.70     0.04 2.14E-15 7.86E-17
ASASSN-18jd  AT2018bcb 58436.291 UVW2 17.89     0.08 1.80E-15 1.32E-16
ASASSN-18jd  AT2018bcb 58440.821 UVW2 17.98     0.07 1.66E-15 1.06E-16
ASASSN-18jd  AT2018bcb 58444.055 UVW2 17.93     0.05 1.73E-15 7.95E-17
ASASSN-18jd  AT2018bcb 58448.174 UVW2 17.78     0.05 1.99E-15 9.13E-17
ASASSN-18jd  AT2018bcb 58452.953 UVW2 17.77     0.05 2.01E-15 9.21E-17
ASASSN-18jd  AT2018bcb 58477.599 UVW2 17.59     0.04 2.37E-15 8.70E-17
ASASSN-18jd  AT2018bcb 58481.712 UVW2 17.69     0.05 2.16E-15 9.92E-17
ASASSN-18jd  AT2018bcb 58485.428 UVW2 17.77     0.05 2.01E-15 9.21E-17
ASASSN-18jd  AT2018bcb 58489.090 UVW2 17.76     0.04 2.03E-15 7.44E-17
ASASSN-18jd  AT2018bcb 58597.660 UVW2 18.43     0.05 1.09E-15 5.02E-17
ASASSN-18jd  AT2018bcb 58605.372 UVW2 18.40     0.08 1.12E-15 8.25E-17
ASASSN-18jd  AT2018bcb 58606.435 UVW2 18.60     0.07 9.35E-16 6.00E-17
ASASSN-18jd  AT2018bcb 58616.847 UVW2 18.65     0.06 8.93E-16 4.92E-17
ASASSN-18jd  AT2018bcb 58621.037 UVW2 18.62     0.06 9.18E-16 5.05E-17
ASASSN-18jd  AT2018bcb 58626.420 UVW2 18.51     0.06 1.02E-15 5.59E-17
ASASSN-18jd  AT2018bcb 58631.721 UVW2 18.54     0.06 9.88E-16 5.44E-17
ASASSN-18jd  AT2018bcb 58636.702 UVW2 18.64     0.06 9.01E-16 4.96E-17
ASASSN-18jd  AT2018bcb 58641.621 UVW2 18.65     0.06 8.93E-16 4.92E-17
ASASSN-18jd  AT2018bcb 58646.997 UVW2 18.46     0.09 1.06E-15 8.78E-17
ASASSN-18jd  AT2018bcb 58651.439 UVW2 18.55     0.06 9.79E-16 5.39E-17
ASASSN-18jd  AT2018bcb 58661.402 UVW2 18.41     0.06 1.11E-15 6.13E-17
ASASSN-18pg  AT2018dyb 58317.595 V    15.33     0.04 2.73E-15 1.08E-16
ASASSN-18pg  AT2018dyb 58320.652 V    15.32     0.05 2.75E-15 1.31E-16
ASASSN-18pg  AT2018dyb 58323.572 V    15.23     0.04 2.98E-15 1.17E-16
ASASSN-18pg  AT2018dyb 58349.211 V    14.98     0.04 3.75E-15 1.48E-16
ASASSN-18pg  AT2018dyb 58352.065 V    15.04     0.04 3.55E-15 1.40E-16
ASASSN-18pg  AT2018dyb 58355.523 V    15.02     0.04 3.62E-15 1.43E-16
ASASSN-18pg  AT2018dyb 58361.360 V    15.14     0.04 3.24E-15 1.28E-16
ASASSN-18pg  AT2018dyb 58364.218 V    15.21     0.04 3.04E-15 1.20E-16
ASASSN-18pg  AT2018dyb 58372.189 V    15.22     0.05 3.02E-15 1.44E-16
ASASSN-18pg  AT2018dyb 58375.036 V    15.32     0.07 2.75E-15 1.79E-16
ASASSN-18pg  AT2018dyb 58385.480 V    15.57     0.05 2.18E-15 1.04E-16
ASASSN-18pg  AT2018dyb 58387.865 V    15.50     0.10 2.33E-15 2.16E-16
ASASSN-18pg  AT2018dyb 58390.587 V    15.63     0.07 2.07E-15 1.35E-16
ASASSN-18pg  AT2018dyb 58393.708 V    15.68     0.09 1.98E-15 1.65E-16
ASASSN-18pg  AT2018dyb 58394.901 V    15.52     0.11 2.28E-15 2.32E-16
ASASSN-18pg  AT2018dyb 58405.995 V    15.61     0.06 2.11E-15 1.20E-16
ASASSN-18pg  AT2018dyb 58409.306 V    15.69     0.06 1.96E-15 1.11E-16
ASASSN-18pg  AT2018dyb 58413.960 V    15.66     0.06 2.02E-15 1.15E-16
ASASSN-18pg  AT2018dyb 58417.737 V    15.91     0.07 1.60E-15 1.04E-16
ASASSN-18pg  AT2018dyb 58421.786 V    15.84     0.07 1.71E-15 1.11E-16
ASASSN-18pg  AT2018dyb 58424.914 V    15.89     0.10 1.62E-15 1.50E-16
ASASSN-18pg  AT2018dyb 58428.029 V    15.69     0.07 1.96E-15 1.28E-16
ASASSN-18pg  AT2018dyb 58505.016 V    15.95     0.05 1.54E-15 7.35E-17
ASASSN-18pg  AT2018dyb 58512.850 V    16.05     0.08 1.40E-15 1.04E-16
ASASSN-18pg  AT2018dyb 58516.627 V    16.02     0.07 1.45E-15 9.44E-17
ASASSN-18pg  AT2018dyb 58524.735 V    16.08     0.07 1.37E-15 8.90E-17
ASASSN-18pg  AT2018dyb 58528.251 V    15.92     0.06 1.58E-15 9.01E-17
ASASSN-18pg  AT2018dyb 58532.426 V    16.01     0.06 1.46E-15 8.28E-17
ASASSN-18pg  AT2018dyb 58540.341 V    15.95     0.07 1.54E-15 1.00E-16
ASASSN-18pg  AT2018dyb 58544.135 V    16.07     0.08 1.38E-15 1.03E-16
ASASSN-18pg  AT2018dyb 58548.243 V    16.03     0.08 1.43E-15 1.06E-16
ASASSN-18pg  AT2018dyb 58552.558 V    15.93     0.06 1.57E-15 8.95E-17
ASASSN-18pg  AT2018dyb 58581.241 V    16.07     0.06 1.38E-15 7.83E-17
ASASSN-18pg  AT2018dyb 58584.358 V    16.01     0.06 1.46E-15 8.30E-17
ASASSN-18pg  AT2018dyb 58590.882 V    16.00     0.05 1.47E-15 7.03E-17
ASASSN-18pg  AT2018dyb 58593.933 V    15.97     0.05 1.51E-15 7.22E-17
ASASSN-18pg  AT2018dyb 58596.386 V    15.99     0.05 1.48E-15 7.08E-17
ASASSN-18pg  AT2018dyb 58602.360 V    16.02     0.06 1.44E-15 8.18E-17
ASASSN-18pg  AT2018dyb 58605.611 V    15.99     0.05 1.49E-15 7.09E-17
ASASSN-18pg  AT2018dyb 58608.613 V    16.01     0.05 1.46E-15 6.96E-17
ASASSN-18pg  AT2018dyb 58611.252 V    16.04     0.07 1.42E-15 9.25E-17
ASASSN-18pg  AT2018dyb 58617.508 V    15.96     0.05 1.53E-15 7.29E-17
ASASSN-18pg  AT2018dyb 58317.590 B    15.66     0.04 3.13E-15 1.29E-16
ASASSN-18pg  AT2018dyb 58320.646 B    15.55     0.04 3.46E-15 1.43E-16
ASASSN-18pg  AT2018dyb 58323.570 B    15.41     0.04 3.94E-15 1.62E-16
ASASSN-18pg  AT2018dyb 58349.207 B    15.15     0.04 5.00E-15 2.06E-16
ASASSN-18pg  AT2018dyb 58352.060 B    15.22     0.04 4.69E-15 1.94E-16
ASASSN-18pg  AT2018dyb 58355.519 B    15.27     0.04 4.48E-15 1.85E-16
ASASSN-18pg  AT2018dyb 58361.353 B    15.41     0.04 3.94E-15 1.63E-16
ASASSN-18pg  AT2018dyb 58364.213 B    15.40     0.04 3.97E-15 1.64E-16
ASASSN-18pg  AT2018dyb 58372.185 B    15.61     0.04 3.28E-15 1.35E-16
ASASSN-18pg  AT2018dyb 58375.033 B    15.67     0.05 3.10E-15 1.54E-16
ASASSN-18pg  AT2018dyb 58385.475 B    15.85     0.04 2.63E-15 1.08E-16
ASASSN-18pg  AT2018dyb 58387.863 B    15.85     0.07 2.63E-15 1.76E-16
ASASSN-18pg  AT2018dyb 58390.585 B    15.96     0.05 2.37E-15 1.18E-16
ASASSN-18pg  AT2018dyb 58393.706 B    16.03     0.06 2.23E-15 1.29E-16
ASASSN-18pg  AT2018dyb 58394.649 B    16.04     0.05 2.21E-15 1.10E-16
ASASSN-18pg  AT2018dyb 58405.991 B    16.23     0.05 1.85E-15 9.14E-17
ASASSN-18pg  AT2018dyb 58409.303 B    16.29     0.05 1.74E-15 8.64E-17
ASASSN-18pg  AT2018dyb 58413.954 B    16.35     0.05 1.66E-15 8.20E-17
ASASSN-18pg  AT2018dyb 58417.736 B    16.35     0.05 1.66E-15 8.23E-17
ASASSN-18pg  AT2018dyb 58421.782 B    16.54     0.06 1.39E-15 8.04E-17
ASASSN-18pg  AT2018dyb 58424.912 B    16.42     0.08 1.56E-15 1.19E-16
ASASSN-18pg  AT2018dyb 58428.026 B    16.41     0.06 1.57E-15 9.07E-17
ASASSN-18pg  AT2018dyb 58505.008 B    16.85     0.05 1.05E-15 5.18E-17
ASASSN-18pg  AT2018dyb 58512.847 B    16.80     0.06 1.10E-15 6.33E-17
ASASSN-18pg  AT2018dyb 58516.623 B    16.72     0.05 1.18E-15 5.84E-17
ASASSN-18pg  AT2018dyb 58524.734 B    16.96     0.07 9.43E-16 6.32E-17
ASASSN-18pg  AT2018dyb 58528.248 B    16.85     0.05 1.05E-15 5.19E-17
ASASSN-18pg  AT2018dyb 58532.423 B    16.86     0.05 1.03E-15 5.12E-17
ASASSN-18pg  AT2018dyb 58540.339 B    16.85     0.06 1.05E-15 6.04E-17
ASASSN-18pg  AT2018dyb 58544.132 B    16.99     0.08 9.20E-16 7.01E-17
ASASSN-18pg  AT2018dyb 58548.240 B    16.86     0.07 1.04E-15 6.97E-17
ASASSN-18pg  AT2018dyb 58552.556 B    16.94     0.06 9.60E-16 5.55E-17
ASASSN-18pg  AT2018dyb 58581.235 B    16.93     0.05 9.69E-16 4.80E-17
ASASSN-18pg  AT2018dyb 58584.354 B    16.95     0.06 9.55E-16 5.52E-17
ASASSN-18pg  AT2018dyb 58590.877 B    16.98     0.05 9.32E-16 4.62E-17
ASASSN-18pg  AT2018dyb 58593.928 B    16.92     0.05 9.83E-16 4.87E-17
ASASSN-18pg  AT2018dyb 58596.382 B    16.87     0.05 1.02E-15 5.08E-17
ASASSN-18pg  AT2018dyb 58602.356 B    16.81     0.05 1.09E-15 5.39E-17
ASASSN-18pg  AT2018dyb 58605.607 B    16.92     0.05 9.81E-16 4.86E-17
ASASSN-18pg  AT2018dyb 58608.608 B    16.97     0.05 9.39E-16 4.65E-17
ASASSN-18pg  AT2018dyb 58611.249 B    17.00     0.07 9.13E-16 6.12E-17
ASASSN-18pg  AT2018dyb 58614.710 B    16.91     0.05 9.92E-16 4.92E-17
ASASSN-18pg  AT2018dyb 58617.503 B    16.96     0.05 9.47E-16 4.69E-17
ASASSN-18pg  AT2018dyb 58317.589 U    15.86     0.04 4.10E-15 1.50E-16
ASASSN-18pg  AT2018dyb 58320.644 U    15.64     0.04 5.02E-15 1.84E-16
ASASSN-18pg  AT2018dyb 58323.570 U    15.54     0.04 5.50E-15 2.02E-16
ASASSN-18pg  AT2018dyb 58336.591 U    15.24     0.03 7.25E-15 2.00E-16
ASASSN-18pg  AT2018dyb 58349.206 U    15.29     0.04 6.92E-15 2.54E-16
ASASSN-18pg  AT2018dyb 58352.058 U    15.36     0.04 6.49E-15 2.38E-16
ASASSN-18pg  AT2018dyb 58355.518 U    15.40     0.04 6.26E-15 2.30E-16
ASASSN-18pg  AT2018dyb 58361.352 U    15.54     0.04 5.50E-15 2.02E-16
ASASSN-18pg  AT2018dyb 58364.212 U    15.60     0.04 5.20E-15 1.91E-16
ASASSN-18pg  AT2018dyb 58372.185 U    15.91     0.04 3.91E-15 1.44E-16
ASASSN-18pg  AT2018dyb 58375.032 U    15.85     0.05 4.13E-15 1.90E-16
ASASSN-18pg  AT2018dyb 58385.475 U    16.19     0.04 3.02E-15 1.11E-16
ASASSN-18pg  AT2018dyb 58387.862 U    16.28     0.07 2.78E-15 1.79E-16
ASASSN-18pg  AT2018dyb 58390.585 U    16.32     0.05 2.68E-15 1.23E-16
ASASSN-18pg  AT2018dyb 58393.705 U    16.41     0.06 2.47E-15 1.36E-16
ASASSN-18pg  AT2018dyb 58394.649 U    16.42     0.05 2.45E-15 1.12E-16
ASASSN-18pg  AT2018dyb 58405.991 U    16.65     0.05 1.98E-15 9.08E-17
ASASSN-18pg  AT2018dyb 58409.302 U    16.75     0.05 1.80E-15 8.28E-17
ASASSN-18pg  AT2018dyb 58413.953 U    16.81     0.05 1.71E-15 7.83E-17
ASASSN-18pg  AT2018dyb 58417.735 U    16.93     0.05 1.53E-15 7.01E-17
ASASSN-18pg  AT2018dyb 58421.781 U    17.11     0.06 1.30E-15 7.13E-17
ASASSN-18pg  AT2018dyb 58424.911 U    17.08     0.08 1.33E-15 9.77E-17
ASASSN-18pg  AT2018dyb 58428.025 U    17.14     0.06 1.26E-15 6.94E-17
ASASSN-18pg  AT2018dyb 58505.006 U    17.82     0.06 6.74E-16 3.71E-17
ASASSN-18pg  AT2018dyb 58512.846 U    17.78     0.07 6.99E-16 4.49E-17
ASASSN-18pg  AT2018dyb 58516.622 U    18.00     0.08 5.71E-16 4.19E-17
ASASSN-18pg  AT2018dyb 58524.733 U    18.05     0.09 5.45E-16 4.50E-17
ASASSN-18pg  AT2018dyb 58528.247 U    17.96     0.07 5.92E-16 3.80E-17
ASASSN-18pg  AT2018dyb 58532.422 U    18.03     0.07 5.55E-16 3.56E-17
ASASSN-18pg  AT2018dyb 58540.338 U    18.04     0.09 5.50E-16 4.54E-17
ASASSN-18pg  AT2018dyb 58544.132 U    18.19     0.12 4.79E-16 5.27E-17
ASASSN-18pg  AT2018dyb 58548.239 U    18.03     0.09 5.55E-16 4.58E-17
ASASSN-18pg  AT2018dyb 58552.556 U    18.21     0.09 4.70E-16 3.88E-17
ASASSN-18pg  AT2018dyb 58561.717 U    18.27     0.09 4.45E-16 3.67E-17
ASASSN-18pg  AT2018dyb 58565.294 U    18.14     0.08 5.02E-16 3.68E-17
ASASSN-18pg  AT2018dyb 58569.163 U    18.14     0.12 5.02E-16 5.52E-17
ASASSN-18pg  AT2018dyb 58573.281 U    18.25     0.07 4.53E-16 2.91E-17
ASASSN-18pg  AT2018dyb 58581.112 U    18.20     0.06 4.75E-16 2.61E-17
ASASSN-18pg  AT2018dyb 58581.233 U    18.27     0.08 4.45E-16 3.27E-17
ASASSN-18pg  AT2018dyb 58584.354 U    18.36     0.09 4.10E-16 3.38E-17
ASASSN-18pg  AT2018dyb 58589.948 U    18.41     0.14 3.91E-16 5.02E-17
ASASSN-18pg  AT2018dyb 58590.876 U    18.26     0.07 4.49E-16 2.88E-17
ASASSN-18pg  AT2018dyb 58593.331 U    18.19     0.07 4.79E-16 3.08E-17
ASASSN-18pg  AT2018dyb 58593.927 U    18.33     0.08 4.21E-16 3.09E-17
ASASSN-18pg  AT2018dyb 58596.381 U    18.23     0.07 4.62E-16 2.97E-17
ASASSN-18pg  AT2018dyb 58602.355 U    18.20     0.09 4.75E-16 3.92E-17
ASASSN-18pg  AT2018dyb 58605.606 U    18.17     0.07 4.88E-16 3.13E-17
ASASSN-18pg  AT2018dyb 58608.607 U    18.30     0.08 4.33E-16 3.18E-17
ASASSN-18pg  AT2018dyb 58611.248 U    18.13     0.09 5.06E-16 4.18E-17
ASASSN-18pg  AT2018dyb 58614.709 U    18.38     0.08 4.02E-16 2.95E-17
ASASSN-18pg  AT2018dyb 58617.420 U    18.10     0.08 5.20E-16 3.82E-17
ASASSN-18pg  AT2018dyb 58617.503 U    18.36     0.08 4.10E-16 3.01E-17
ASASSN-18pg  AT2018dyb 58317.588 UVW1 16.28     0.04 5.02E-15 1.84E-16
ASASSN-18pg  AT2018dyb 58320.642 UVW1 16.08     0.04 6.04E-15 2.22E-16
ASASSN-18pg  AT2018dyb 58323.569 UVW1 15.93     0.04 6.93E-15 2.54E-16
ASASSN-18pg  AT2018dyb 58339.114 UVW1 15.62     0.04 9.22E-15 3.38E-16
ASASSN-18pg  AT2018dyb 58349.204 UVW1 15.66     0.04 8.89E-15 3.26E-16
ASASSN-18pg  AT2018dyb 58352.056 UVW1 15.86     0.04 7.39E-15 2.71E-16
ASASSN-18pg  AT2018dyb 58355.516 UVW1 15.76     0.04 8.11E-15 2.97E-16
ASASSN-18pg  AT2018dyb 58361.349 UVW1 16.06     0.04 6.15E-15 2.26E-16
ASASSN-18pg  AT2018dyb 58364.209 UVW1 15.98     0.04 6.62E-15 2.43E-16
ASASSN-18pg  AT2018dyb 58372.183 UVW1 16.25     0.04 5.16E-15 1.89E-16
ASASSN-18pg  AT2018dyb 58375.030 UVW1 16.29     0.05 4.97E-15 2.28E-16
ASASSN-18pg  AT2018dyb 58385.472 UVW1 16.70     0.04 3.41E-15 1.25E-16
ASASSN-18pg  AT2018dyb 58387.861 UVW1 16.70     0.07 3.41E-15 2.19E-16
ASASSN-18pg  AT2018dyb 58390.584 UVW1 16.83     0.05 3.03E-15 1.39E-16
ASASSN-18pg  AT2018dyb 58393.703 UVW1 16.85     0.06 2.97E-15 1.63E-16
ASASSN-18pg  AT2018dyb 58394.648 UVW1 16.85     0.05 2.97E-15 1.36E-16
ASASSN-18pg  AT2018dyb 58405.989 UVW1 17.17     0.05 2.21E-15 1.01E-16
ASASSN-18pg  AT2018dyb 58409.300 UVW1 17.30     0.05 1.96E-15 9.00E-17
ASASSN-18pg  AT2018dyb 58413.950 UVW1 17.41     0.06 1.77E-15 9.76E-17
ASASSN-18pg  AT2018dyb 58417.734 UVW1 17.48     0.05 1.66E-15 7.63E-17
ASASSN-18pg  AT2018dyb 58421.780 UVW1 17.71     0.06 1.35E-15 7.40E-17
ASASSN-18pg  AT2018dyb 58424.910 UVW1 17.58     0.07 1.52E-15 9.74E-17
ASASSN-18pg  AT2018dyb 58428.024 UVW1 17.71     0.06 1.35E-15 7.40E-17
ASASSN-18pg  AT2018dyb 58505.003 UVW1 18.52     0.08 6.38E-16 4.68E-17
ASASSN-18pg  AT2018dyb 58512.844 UVW1 18.85     0.09 4.71E-16 3.89E-17
ASASSN-18pg  AT2018dyb 58516.620 UVW1 18.76     0.09 5.11E-16 4.22E-17
ASASSN-18pg  AT2018dyb 58524.732 UVW1 18.86     0.09 4.66E-16 3.85E-17
ASASSN-18pg  AT2018dyb 58528.245 UVW1 18.97     0.09 4.21E-16 3.48E-17
ASASSN-18pg  AT2018dyb 58532.421 UVW1 18.85     0.09 4.71E-16 3.89E-17
ASASSN-18pg  AT2018dyb 58540.337 UVW1 19.03     0.09 3.99E-16 3.29E-17
ASASSN-18pg  AT2018dyb 58544.131 UVW1 19.04     0.11 3.95E-16 3.99E-17
ASASSN-18pg  AT2018dyb 58548.237 UVW1 19.44     0.13 2.73E-16 3.26E-17
ASASSN-18pg  AT2018dyb 58552.555 UVW1 19.26     0.10 3.23E-16 2.96E-17
ASASSN-18pg  AT2018dyb 58561.716 UVW1 19.15     0.11 3.57E-16 3.60E-17
ASASSN-18pg  AT2018dyb 58565.294 UVW1 19.15     0.11 3.57E-16 3.60E-17
ASASSN-18pg  AT2018dyb 58569.162 UVW1 19.22     0.17 3.35E-16 5.22E-17
ASASSN-18pg  AT2018dyb 58573.279 UVW1 19.24     0.09 3.29E-16 2.71E-17
ASASSN-18pg  AT2018dyb 58581.110 UVW1 19.57     0.11 2.43E-16 2.45E-17
ASASSN-18pg  AT2018dyb 58581.231 UVW1 19.44     0.11 2.73E-16 2.76E-17
ASASSN-18pg  AT2018dyb 58584.352 UVW1 19.40     0.13 2.84E-16 3.38E-17
ASASSN-18pg  AT2018dyb 58589.884 UVW1 19.40     0.16 2.84E-16 4.16E-17
ASASSN-18pg  AT2018dyb 58590.875 UVW1 19.32     0.10 3.05E-16 2.80E-17
ASASSN-18pg  AT2018dyb 58593.330 UVW1 19.24     0.09 3.29E-16 2.71E-17
ASASSN-18pg  AT2018dyb 58593.925 UVW1 19.29     0.11 3.14E-16 3.17E-17
ASASSN-18pg  AT2018dyb 58596.379 UVW1 19.16     0.10 3.54E-16 3.25E-17
ASASSN-18pg  AT2018dyb 58602.354 UVW1 19.06     0.11 3.88E-16 3.92E-17
ASASSN-18pg  AT2018dyb 58605.604 UVW1 19.26     0.10 3.23E-16 2.96E-17
ASASSN-18pg  AT2018dyb 58608.605 UVW1 19.44     0.11 2.73E-16 2.76E-17
ASASSN-18pg  AT2018dyb 58611.247 UVW1 19.23     0.13 3.32E-16 3.96E-17
ASASSN-18pg  AT2018dyb 58614.707 UVW1 19.25     0.10 3.26E-16 2.99E-17
ASASSN-18pg  AT2018dyb 58617.419 UVW1 19.21     0.11 3.38E-16 3.41E-17
ASASSN-18pg  AT2018dyb 58617.501 UVW1 19.21     0.10 3.38E-16 3.10E-17
ASASSN-18pg  AT2018dyb 58317.596 UVM2 16.57     0.04 5.07E-15 1.86E-16
ASASSN-18pg  AT2018dyb 58320.653 UVM2 16.43     0.05 5.77E-15 2.65E-16
ASASSN-18pg  AT2018dyb 58323.572 UVM2 16.28     0.04 6.63E-15 2.43E-16
ASASSN-18pg  AT2018dyb 58334.540 UVM2 15.93     0.04 9.15E-15 3.36E-16
ASASSN-18pg  AT2018dyb 58349.212 UVM2 15.95     0.04 8.98E-15 3.30E-16
ASASSN-18pg  AT2018dyb 58352.066 UVM2 15.91     0.04 9.32E-15 3.42E-16
ASASSN-18pg  AT2018dyb 58355.524 UVM2 16.01     0.04 8.50E-15 3.12E-16
ASASSN-18pg  AT2018dyb 58361.362 UVM2 16.34     0.04 6.27E-15 2.30E-16
ASASSN-18pg  AT2018dyb 58364.219 UVM2 16.24     0.04 6.88E-15 2.52E-16
ASASSN-18pg  AT2018dyb 58372.190 UVM2 16.53     0.04 5.26E-15 1.93E-16
ASASSN-18pg  AT2018dyb 58375.037 UVM2 16.50     0.04 5.41E-15 1.99E-16
ASASSN-18pg  AT2018dyb 58385.480 UVM2 16.88     0.04 3.81E-15 1.40E-16
ASASSN-18pg  AT2018dyb 58387.865 UVM2 16.93     0.05 3.64E-15 1.67E-16
ASASSN-18pg  AT2018dyb 58390.587 UVM2 17.04     0.05 3.29E-15 1.51E-16
ASASSN-18pg  AT2018dyb 58393.709 UVM2 17.06     0.05 3.23E-15 1.48E-16
ASASSN-18pg  AT2018dyb 58394.901 UVM2 17.23     0.06 2.76E-15 1.52E-16
ASASSN-18pg  AT2018dyb 58405.995 UVM2 17.45     0.04 2.26E-15 8.28E-17
ASASSN-18pg  AT2018dyb 58409.307 UVM2 17.61     0.05 1.95E-15 8.93E-17
ASASSN-18pg  AT2018dyb 58413.961 UVM2 17.71     0.05 1.78E-15 8.14E-17
ASASSN-18pg  AT2018dyb 58417.738 UVM2 17.82     0.05 1.60E-15 7.36E-17
ASASSN-18pg  AT2018dyb 58421.786 UVM2 18.13     0.05 1.21E-15 5.53E-17
ASASSN-18pg  AT2018dyb 58424.914 UVM2 18.06     0.06 1.29E-15 7.08E-17
ASASSN-18pg  AT2018dyb 58428.029 UVM2 18.22     0.05 1.11E-15 5.09E-17
ASASSN-18pg  AT2018dyb 58505.017 UVM2 19.24     0.09 4.34E-16 3.58E-17
ASASSN-18pg  AT2018dyb 58512.850 UVM2 19.31     0.09 4.07E-16 3.36E-17
ASASSN-18pg  AT2018dyb 58516.628 UVM2 19.25     0.08 4.30E-16 3.15E-17
ASASSN-18pg  AT2018dyb 58524.736 UVM2 19.48     0.09 3.48E-16 2.87E-17
ASASSN-18pg  AT2018dyb 58528.251 UVM2 19.48     0.08 3.48E-16 2.55E-17
ASASSN-18pg  AT2018dyb 58532.426 UVM2 19.40     0.10 3.74E-16 3.43E-17
ASASSN-18pg  AT2018dyb 58540.342 UVM2 19.50     0.09 3.41E-16 2.82E-17
ASASSN-18pg  AT2018dyb 58544.135 UVM2 19.60     0.09 3.11E-16 2.57E-17
ASASSN-18pg  AT2018dyb 58548.244 UVM2 19.74     0.11 2.74E-16 2.76E-17
ASASSN-18pg  AT2018dyb 58552.559 UVM2 19.81     0.09 2.57E-16 2.12E-17
ASASSN-18pg  AT2018dyb 58561.715 UVM2 20.14     0.18 1.89E-16 3.13E-17
ASASSN-18pg  AT2018dyb 58565.292 UVM2 19.85     0.14 2.47E-16 3.18E-17
ASASSN-18pg  AT2018dyb 58569.159 UVM2 19.76     0.20 2.69E-16 4.93E-17
ASASSN-18pg  AT2018dyb 58573.278 UVM2 20.15     0.14 1.88E-16 2.41E-17
ASASSN-18pg  AT2018dyb 58581.107 UVM2 20.42     0.16 1.46E-16 2.15E-17
ASASSN-18pg  AT2018dyb 58581.242 UVM2 20.04     0.14 2.08E-16 2.67E-17
ASASSN-18pg  AT2018dyb 58584.358 UVM2 20.16     0.16 1.86E-16 2.73E-17
ASASSN-18pg  AT2018dyb 58589.882 UVM2 19.79     0.15 2.61E-16 3.60E-17
ASASSN-18pg  AT2018dyb 58590.883 UVM2 19.96     0.13 2.24E-16 2.67E-17
ASASSN-18pg  AT2018dyb 58593.327 UVM2 20.09     0.13 1.98E-16 2.36E-17
ASASSN-18pg  AT2018dyb 58593.934 UVM2 20.11     0.15 1.95E-16 2.68E-17
ASASSN-18pg  AT2018dyb 58596.387 UVM2 19.99     0.13 2.17E-16 2.59E-17
ASASSN-18pg  AT2018dyb 58602.360 UVM2 19.80     0.16 2.59E-16 3.80E-17
ASASSN-18pg  AT2018dyb 58605.612 UVM2 19.99     0.12 2.17E-16 2.39E-17
ASASSN-18pg  AT2018dyb 58608.614 UVM2 20.09     0.14 1.98E-16 2.55E-17
ASASSN-18pg  AT2018dyb 58611.253 UVM2 19.66     0.15 2.95E-16 4.05E-17
ASASSN-18pg  AT2018dyb 58617.418 UVM2 20.20     0.16 1.79E-16 2.63E-17
ASASSN-18pg  AT2018dyb 58617.509 UVM2 19.93     0.12 2.30E-16 2.53E-17
ASASSN-18pg  AT2018dyb 58317.591 UVW2 16.35     0.04 7.43E-15 2.73E-16
ASASSN-18pg  AT2018dyb 58320.647 UVW2 16.16     0.04 8.85E-15 3.25E-16
ASASSN-18pg  AT2018dyb 58323.571 UVW2 16.05     0.04 9.79E-15 3.59E-16
ASASSN-18pg  AT2018dyb 58349.208 UVW2 15.81     0.04 1.22E-14 4.48E-16
ASASSN-18pg  AT2018dyb 58352.061 UVW2 15.86     0.04 1.17E-14 4.28E-16
ASASSN-18pg  AT2018dyb 58355.520 UVW2 15.90     0.04 1.12E-14 4.13E-16
ASASSN-18pg  AT2018dyb 58361.355 UVW2 16.38     0.04 7.22E-15 2.65E-16
ASASSN-18pg  AT2018dyb 58364.214 UVW2 16.22     0.04 8.37E-15 3.07E-16
ASASSN-18pg  AT2018dyb 58372.186 UVW2 16.41     0.04 7.03E-15 2.58E-16
ASASSN-18pg  AT2018dyb 58375.033 UVW2 16.34     0.04 7.50E-15 2.75E-16
ASASSN-18pg  AT2018dyb 58385.476 UVW2 16.68     0.04 5.48E-15 2.01E-16
ASASSN-18pg  AT2018dyb 58387.863 UVW2 16.82     0.05 4.82E-15 2.21E-16
ASASSN-18pg  AT2018dyb 58390.585 UVW2 16.88     0.05 4.56E-15 2.09E-16
ASASSN-18pg  AT2018dyb 58393.706 UVW2 16.92     0.05 4.39E-15 2.02E-16
ASASSN-18pg  AT2018dyb 58394.649 UVW2 16.95     0.05 4.27E-15 1.96E-16
ASASSN-18pg  AT2018dyb 58405.992 UVW2 17.20     0.04 3.39E-15 1.25E-16
ASASSN-18pg  AT2018dyb 58409.303 UVW2 17.36     0.04 2.93E-15 1.08E-16
ASASSN-18pg  AT2018dyb 58413.956 UVW2 17.52     0.05 2.53E-15 1.16E-16
ASASSN-18pg  AT2018dyb 58417.736 UVW2 17.64     0.05 2.26E-15 1.04E-16
ASASSN-18pg  AT2018dyb 58421.783 UVW2 17.93     0.05 1.73E-15 7.95E-17
ASASSN-18pg  AT2018dyb 58424.912 UVW2 17.83     0.06 1.90E-15 1.05E-16
ASASSN-18pg  AT2018dyb 58428.026 UVW2 17.98     0.05 1.66E-15 7.59E-17
ASASSN-18pg  AT2018dyb 58505.009 UVW2 19.01     0.07 6.41E-16 4.12E-17
ASASSN-18pg  AT2018dyb 58512.847 UVW2 19.19     0.09 5.43E-16 4.48E-17
ASASSN-18pg  AT2018dyb 58516.624 UVW2 19.18     0.08 5.48E-16 4.02E-17
ASASSN-18pg  AT2018dyb 58524.734 UVW2 19.42     0.09 4.39E-16 3.63E-17
ASASSN-18pg  AT2018dyb 58528.248 UVW2 19.46     0.08 4.23E-16 3.11E-17
ASASSN-18pg  AT2018dyb 58532.423 UVW2 19.38     0.08 4.56E-16 3.35E-17
ASASSN-18pg  AT2018dyb 58540.339 UVW2 19.52     0.09 4.01E-16 3.31E-17
ASASSN-18pg  AT2018dyb 58544.133 UVW2 19.77     0.11 3.18E-16 3.21E-17
ASASSN-18pg  AT2018dyb 58548.240 UVW2 19.67     0.11 3.49E-16 3.52E-17
ASASSN-18pg  AT2018dyb 58552.556 UVW2 19.65     0.09 3.55E-16 2.94E-17
ASASSN-18pg  AT2018dyb 58561.718 UVW2 19.70     0.09 3.39E-16 2.80E-17
ASASSN-18pg  AT2018dyb 58565.295 UVW2 19.97     0.11 2.65E-16 2.67E-17
ASASSN-18pg  AT2018dyb 58569.164 UVW2 19.90     0.16 2.82E-16 4.14E-17
ASASSN-18pg  AT2018dyb 58573.281 UVW2 19.97     0.10 2.65E-16 2.43E-17
ASASSN-18pg  AT2018dyb 58581.113 UVW2 20.21     0.12 2.12E-16 2.34E-17
ASASSN-18pg  AT2018dyb 58581.236 UVW2 19.92     0.10 2.77E-16 2.54E-17
ASASSN-18pg  AT2018dyb 58584.355 UVW2 19.81     0.10 3.07E-16 2.81E-17
ASASSN-18pg  AT2018dyb 58589.949 UVW2 20.48     0.23 1.66E-16 3.49E-17
ASASSN-18pg  AT2018dyb 58590.878 UVW2 19.66     0.09 3.52E-16 2.91E-17
ASASSN-18pg  AT2018dyb 58593.332 UVW2 19.90     0.09 2.82E-16 2.33E-17
ASASSN-18pg  AT2018dyb 58593.929 UVW2 19.85     0.10 2.96E-16 2.71E-17
ASASSN-18pg  AT2018dyb 58596.383 UVW2 20.02     0.10 2.53E-16 2.32E-17
ASASSN-18pg  AT2018dyb 58602.357 UVW2 19.87     0.11 2.90E-16 2.93E-17
ASASSN-18pg  AT2018dyb 58605.608 UVW2 19.91     0.09 2.80E-16 2.31E-17
ASASSN-18pg  AT2018dyb 58608.609 UVW2 19.91     0.09 2.80E-16 2.31E-17
ASASSN-18pg  AT2018dyb 58611.250 UVW2 19.84     0.12 2.98E-16 3.29E-17
ASASSN-18pg  AT2018dyb 58614.711 UVW2 19.85     0.14 2.96E-16 3.80E-17
ASASSN-18pg  AT2018dyb 58617.420 UVW2 19.90     0.10 2.82E-16 2.59E-17
ASASSN-18pg  AT2018dyb 58617.504 UVW2 19.97     0.10 2.65E-16 2.43E-17
ASASSN-18ul  AT2018fyk 58383.701 V    16.45     0.07 9.75E-16 6.35E-17
ASASSN-18ul  AT2018fyk 58389.950 V    16.78     0.14 7.19E-16 9.31E-17
ASASSN-18ul  AT2018fyk 58393.120 V    16.41     0.14 1.00E-15 1.30E-16
ASASSN-18ul  AT2018fyk 58395.459 V    16.53     0.06 9.00E-16 5.12E-17
ASASSN-18ul  AT2018fyk 58396.251 V    16.53     0.14 9.00E-16 1.16E-16
ASASSN-18ul  AT2018fyk 58397.849 V    16.62     0.08 8.27E-16 6.14E-17
ASASSN-18ul  AT2018fyk 58398.980 V    16.70     0.14 7.73E-16 1.00E-16
ASASSN-18ul  AT2018fyk 58399.644 V    16.66     0.07 8.04E-16 5.24E-17
ASASSN-18ul  AT2018fyk 58401.154 V    16.51     0.10 9.19E-16 8.52E-17
ASASSN-18ul  AT2018fyk 58403.750 V    16.73     0.17 7.53E-16 1.18E-16
ASASSN-18ul  AT2018fyk 58404.478 V    16.75     0.08 7.34E-16 5.45E-17
ASASSN-18ul  AT2018fyk 58406.135 V    16.75     0.14 7.39E-16 9.56E-17
ASASSN-18ul  AT2018fyk 58408.456 V    16.64     0.16 8.16E-16 1.20E-16
ASASSN-18ul  AT2018fyk 58409.993 V    16.55     0.09 8.88E-16 7.41E-17
ASASSN-18ul  AT2018fyk 58412.376 V    16.70     0.16 7.70E-16 1.14E-16
ASASSN-18ul  AT2018fyk 58413.910 V    16.75     0.09 7.34E-16 6.13E-17
ASASSN-18ul  AT2018fyk 58415.965 V    16.60     0.13 8.48E-16 1.02E-16
ASASSN-18ul  AT2018fyk 58416.170 V    16.46     0.14 9.62E-16 1.24E-16
ASASSN-18ul  AT2018fyk 58417.365 V    16.84     0.18 6.81E-16 1.13E-16
ASASSN-18ul  AT2018fyk 58417.836 V    16.70     0.08 7.74E-16 5.75E-17
ASASSN-18ul  AT2018fyk 58418.635 V    16.68     0.16 7.89E-16 1.17E-16
ASASSN-18ul  AT2018fyk 58420.156 V    16.87     0.17 6.59E-16 1.03E-16
ASASSN-18ul  AT2018fyk 58421.821 V    16.43     0.07 9.86E-16 6.42E-17
ASASSN-18ul  AT2018fyk 58423.541 V    16.43     0.12 9.89E-16 1.10E-16
ASASSN-18ul  AT2018fyk 58425.013 V    16.66     0.08 8.02E-16 5.96E-17
ASASSN-18ul  AT2018fyk 58426.528 V    16.62     0.15 8.28E-16 1.15E-16
ASASSN-18ul  AT2018fyk 58427.324 V    16.39     0.13 1.03E-15 1.23E-16
ASASSN-18ul  AT2018fyk 58428.851 V    16.56     0.13 8.78E-16 1.06E-16
ASASSN-18ul  AT2018fyk 58429.854 V    16.50     0.12 9.29E-16 1.03E-16
ASASSN-18ul  AT2018fyk 58430.050 V    16.51     0.13 9.19E-16 1.10E-16
ASASSN-18ul  AT2018fyk 58431.509 V    16.66     0.14 8.02E-16 1.04E-16
ASASSN-18ul  AT2018fyk 58434.960 V    16.62     0.12 8.32E-16 9.24E-17
ASASSN-18ul  AT2018fyk 58439.076 V    16.68     0.14 7.82E-16 1.01E-16
ASASSN-18ul  AT2018fyk 58440.007 V    16.59     0.08 8.52E-16 6.33E-17
ASASSN-18ul  AT2018fyk 58443.266 V    16.64     0.11 8.19E-16 8.34E-17
ASASSN-18ul  AT2018fyk 58445.334 V    16.78     0.12 7.18E-16 7.97E-17
ASASSN-18ul  AT2018fyk 58447.976 V    16.64     0.12 8.19E-16 9.09E-17
ASASSN-18ul  AT2018fyk 58449.034 V    16.38     0.13 1.03E-15 1.24E-16
ASASSN-18ul  AT2018fyk 58451.366 V    16.70     0.12 7.70E-16 8.54E-17
ASASSN-18ul  AT2018fyk 58455.554 V    16.78     0.13 7.18E-16 8.63E-17
ASASSN-18ul  AT2018fyk 58459.997 V    16.63     0.12 8.25E-16 9.15E-17
ASASSN-18ul  AT2018fyk 58464.656 V    16.68     0.10 7.87E-16 7.30E-17
ASASSN-18ul  AT2018fyk 58467.775 V    16.68     0.09 7.89E-16 6.59E-17
ASASSN-18ul  AT2018fyk 58470.434 V    16.78     0.10 7.18E-16 6.65E-17
ASASSN-18ul  AT2018fyk 58473.888 V    16.69     0.09 7.81E-16 6.52E-17
ASASSN-18ul  AT2018fyk 58475.943 V    16.77     0.07 7.24E-16 4.72E-17
ASASSN-18ul  AT2018fyk 58479.925 V    16.62     0.11 8.28E-16 8.44E-17
ASASSN-18ul  AT2018fyk 58482.054 V    16.87     0.11 6.59E-16 6.71E-17
ASASSN-18ul  AT2018fyk 58485.237 V    17.00     0.13 5.88E-16 7.06E-17
ASASSN-18ul  AT2018fyk 58491.943 V    16.81     0.12 6.95E-16 7.72E-17
ASASSN-18ul  AT2018fyk 58383.697 B    16.89     0.05 1.01E-15 5.00E-17
ASASSN-18ul  AT2018fyk 58389.947 B    16.84     0.08 1.05E-15 8.03E-17
ASASSN-18ul  AT2018fyk 58393.119 B    16.90     0.11 1.00E-15 1.03E-16
ASASSN-18ul  AT2018fyk 58395.456 B    17.05     0.05 8.73E-16 4.32E-17
ASASSN-18ul  AT2018fyk 58396.249 B    17.07     0.11 8.57E-16 8.81E-17
ASASSN-18ul  AT2018fyk 58397.845 B    17.09     0.06 8.40E-16 4.85E-17
ASASSN-18ul  AT2018fyk 58398.978 B    17.08     0.10 8.47E-16 7.92E-17
ASASSN-18ul  AT2018fyk 58399.641 B    17.13     0.05 8.10E-16 4.01E-17
ASASSN-18ul  AT2018fyk 58401.085 B    17.10     0.07 8.28E-16 5.54E-17
ASASSN-18ul  AT2018fyk 58403.748 B    17.13     0.12 8.09E-16 9.05E-17
ASASSN-18ul  AT2018fyk 58404.475 B    17.23     0.06 7.39E-16 4.27E-17
ASASSN-18ul  AT2018fyk 58406.133 B    17.15     0.10 7.94E-16 7.43E-17
ASASSN-18ul  AT2018fyk 58408.454 B    16.94     0.11 9.62E-16 9.89E-17
ASASSN-18ul  AT2018fyk 58409.988 B    17.20     0.07 7.56E-16 5.06E-17
ASASSN-18ul  AT2018fyk 58412.374 B    17.25     0.14 7.26E-16 9.39E-17
ASASSN-18ul  AT2018fyk 58413.904 B    17.24     0.07 7.32E-16 4.90E-17
ASASSN-18ul  AT2018fyk 58415.963 B    16.97     0.09 9.37E-16 7.91E-17
ASASSN-18ul  AT2018fyk 58416.168 B    17.04     0.11 8.75E-16 8.99E-17
ASASSN-18ul  AT2018fyk 58417.363 B    16.94     0.10 9.62E-16 9.00E-17
ASASSN-18ul  AT2018fyk 58417.831 B    17.11     0.06 8.24E-16 4.76E-17
ASASSN-18ul  AT2018fyk 58418.633 B    17.11     0.11 8.24E-16 8.47E-17
ASASSN-18ul  AT2018fyk 58420.154 B    17.16     0.11 7.86E-16 8.08E-17
ASASSN-18ul  AT2018fyk 58421.817 B    17.22     0.06 7.46E-16 4.31E-17
ASASSN-18ul  AT2018fyk 58423.539 B    17.00     0.09 9.07E-16 7.65E-17
ASASSN-18ul  AT2018fyk 58425.009 B    17.03     0.05 8.87E-16 4.39E-17
ASASSN-18ul  AT2018fyk 58426.526 B    17.11     0.11 8.25E-16 8.48E-17
ASASSN-18ul  AT2018fyk 58427.322 B    17.00     0.10 9.07E-16 8.49E-17
ASASSN-18ul  AT2018fyk 58428.849 B    17.15     0.10 7.90E-16 7.40E-17
ASASSN-18ul  AT2018fyk 58429.851 B    17.13     0.09 8.06E-16 6.80E-17
ASASSN-18ul  AT2018fyk 58430.047 B    16.81     0.08 1.08E-15 8.26E-17
ASASSN-18ul  AT2018fyk 58431.507 B    17.04     0.10 8.79E-16 8.22E-17
ASASSN-18ul  AT2018fyk 58434.957 B    16.98     0.09 9.29E-16 7.84E-17
ASASSN-18ul  AT2018fyk 58439.074 B    16.81     0.09 1.08E-15 9.15E-17
ASASSN-18ul  AT2018fyk 58440.004 B    17.12     0.07 8.18E-16 5.48E-17
ASASSN-18ul  AT2018fyk 58443.263 B    17.09     0.08 8.40E-16 6.40E-17
ASASSN-18ul  AT2018fyk 58445.331 B    17.12     0.08 8.15E-16 6.21E-17
ASASSN-18ul  AT2018fyk 58447.973 B    17.11     0.10 8.25E-16 7.72E-17
ASASSN-18ul  AT2018fyk 58449.032 B    17.16     0.12 7.88E-16 8.82E-17
ASASSN-18ul  AT2018fyk 58451.363 B    17.22     0.09 7.46E-16 6.30E-17
ASASSN-18ul  AT2018fyk 58455.551 B    17.16     0.09 7.87E-16 6.64E-17
ASASSN-18ul  AT2018fyk 58459.994 B    17.30     0.11 6.90E-16 7.09E-17
ASASSN-18ul  AT2018fyk 58464.651 B    17.34     0.08 6.65E-16 5.06E-17
ASASSN-18ul  AT2018fyk 58467.770 B    17.39     0.08 6.36E-16 4.84E-17
ASASSN-18ul  AT2018fyk 58470.430 B    17.42     0.08 6.17E-16 4.70E-17
ASASSN-18ul  AT2018fyk 58473.883 B    17.37     0.08 6.47E-16 4.93E-17
ASASSN-18ul  AT2018fyk 58475.939 B    17.39     0.06 6.34E-16 3.67E-17
ASASSN-18ul  AT2018fyk 58479.921 B    17.42     0.11 6.21E-16 6.38E-17
ASASSN-18ul  AT2018fyk 58482.049 B    17.45     0.09 6.04E-16 5.10E-17
ASASSN-18ul  AT2018fyk 58485.232 B    17.70     0.12 4.78E-16 5.35E-17
ASASSN-18ul  AT2018fyk 58491.939 B    17.62     0.12 5.16E-16 5.78E-17
ASASSN-18ul  AT2018fyk 58383.696 U    16.85     0.05 1.65E-15 7.55E-17
ASASSN-18ul  AT2018fyk 58389.947 U    17.01     0.07 1.42E-15 9.12E-17
ASASSN-18ul  AT2018fyk 58393.118 U    17.03     0.09 1.39E-15 1.15E-16
ASASSN-18ul  AT2018fyk 58395.456 U    17.14     0.04 1.26E-15 4.62E-17
ASASSN-18ul  AT2018fyk 58396.249 U    17.08     0.09 1.33E-15 1.10E-16
ASASSN-18ul  AT2018fyk 58397.844 U    17.13     0.05 1.27E-15 5.83E-17
ASASSN-18ul  AT2018fyk 58398.977 U    17.31     0.09 1.08E-15 8.90E-17
ASASSN-18ul  AT2018fyk 58399.641 U    17.24     0.05 1.15E-15 5.27E-17
ASASSN-18ul  AT2018fyk 58401.084 U    17.19     0.06 1.20E-15 6.62E-17
ASASSN-18ul  AT2018fyk 58403.748 U    17.36     0.10 1.03E-15 9.44E-17
ASASSN-18ul  AT2018fyk 58404.474 U    17.42     0.05 9.74E-16 4.47E-17
ASASSN-18ul  AT2018fyk 58406.132 U    17.53     0.10 8.80E-16 8.07E-17
ASASSN-18ul  AT2018fyk 58408.454 U    17.29     0.10 1.10E-15 1.01E-16
ASASSN-18ul  AT2018fyk 58409.987 U    17.39     0.07 1.00E-15 6.43E-17
ASASSN-18ul  AT2018fyk 58412.373 U    17.13     0.10 1.27E-15 1.17E-16
ASASSN-18ul  AT2018fyk 58413.903 U    17.30     0.06 1.09E-15 5.99E-17
ASASSN-18ul  AT2018fyk 58415.962 U    17.22     0.08 1.17E-15 8.59E-17
ASASSN-18ul  AT2018fyk 58416.168 U    17.35     0.10 1.04E-15 9.53E-17
ASASSN-18ul  AT2018fyk 58417.363 U    17.36     0.10 1.03E-15 9.44E-17
ASASSN-18ul  AT2018fyk 58417.830 U    17.34     0.06 1.05E-15 5.77E-17
ASASSN-18ul  AT2018fyk 58418.632 U    17.20     0.09 1.19E-15 9.84E-17
ASASSN-18ul  AT2018fyk 58420.153 U    17.28     0.09 1.11E-15 9.14E-17
ASASSN-18ul  AT2018fyk 58421.817 U    17.33     0.06 1.06E-15 5.82E-17
ASASSN-18ul  AT2018fyk 58423.539 U    17.31     0.09 1.08E-15 8.90E-17
ASASSN-18ul  AT2018fyk 58425.008 U    17.22     0.05 1.17E-15 5.37E-17
ASASSN-18ul  AT2018fyk 58426.526 U    17.23     0.09 1.16E-15 9.58E-17
ASASSN-18ul  AT2018fyk 58427.321 U    17.31     0.10 1.08E-15 9.88E-17
ASASSN-18ul  AT2018fyk 58428.848 U    17.29     0.09 1.10E-15 9.06E-17
ASASSN-18ul  AT2018fyk 58429.851 U    17.19     0.08 1.20E-15 8.83E-17
ASASSN-18ul  AT2018fyk 58430.047 U    17.24     0.08 1.15E-15 8.43E-17
ASASSN-18ul  AT2018fyk 58431.507 U    17.20     0.09 1.19E-15 9.84E-17
ASASSN-18ul  AT2018fyk 58434.956 U    17.18     0.08 1.21E-15 8.91E-17
ASASSN-18ul  AT2018fyk 58439.074 U    17.13     0.08 1.27E-15 9.33E-17
ASASSN-18ul  AT2018fyk 58440.003 U    17.26     0.06 1.13E-15 6.21E-17
ASASSN-18ul  AT2018fyk 58443.263 U    17.33     0.08 1.06E-15 7.76E-17
ASASSN-18ul  AT2018fyk 58445.331 U    17.27     0.07 1.12E-15 7.18E-17
ASASSN-18ul  AT2018fyk 58447.972 U    17.47     0.09 9.30E-16 7.68E-17
ASASSN-18ul  AT2018fyk 58449.032 U    17.37     0.10 1.02E-15 9.35E-17
ASASSN-18ul  AT2018fyk 58451.363 U    17.59     0.09 8.32E-16 6.87E-17
ASASSN-18ul  AT2018fyk 58455.551 U    17.39     0.08 1.00E-15 7.35E-17
ASASSN-18ul  AT2018fyk 58459.994 U    17.78     0.10 6.99E-16 6.41E-17
ASASSN-18ul  AT2018fyk 58464.651 U    17.62     0.07 8.10E-16 5.20E-17
ASASSN-18ul  AT2018fyk 58467.769 U    17.65     0.07 7.88E-16 5.06E-17
ASASSN-18ul  AT2018fyk 58470.429 U    17.81     0.08 6.80E-16 4.99E-17
ASASSN-18ul  AT2018fyk 58473.881 U    17.87     0.08 6.43E-16 4.72E-17
ASASSN-18ul  AT2018fyk 58475.938 U    17.96     0.06 5.92E-16 3.26E-17
ASASSN-18ul  AT2018fyk 58479.920 U    17.74     0.09 7.25E-16 5.99E-17
ASASSN-18ul  AT2018fyk 58482.048 U    18.00     0.09 5.71E-16 4.71E-17
ASASSN-18ul  AT2018fyk 58485.231 U    18.14     0.11 5.02E-16 5.06E-17
ASASSN-18ul  AT2018fyk 58491.938 U    18.06     0.11 5.40E-16 5.45E-17
ASASSN-18ul  AT2018fyk 58383.694 UVW1 16.75     0.04 3.26E-15 1.20E-16
ASASSN-18ul  AT2018fyk 58389.945 UVW1 16.76     0.06 3.23E-15 1.78E-16
ASASSN-18ul  AT2018fyk 58393.118 UVW1 16.94     0.07 2.73E-15 1.76E-16
ASASSN-18ul  AT2018fyk 58395.454 UVW1 17.00     0.04 2.59E-15 9.49E-17
ASASSN-18ul  AT2018fyk 58396.248 UVW1 17.03     0.07 2.52E-15 1.62E-16
ASASSN-18ul  AT2018fyk 58397.842 UVW1 17.06     0.05 2.45E-15 1.12E-16
ASASSN-18ul  AT2018fyk 58398.976 UVW1 17.15     0.07 2.25E-15 1.45E-16
ASASSN-18ul  AT2018fyk 58399.640 UVW1 17.22     0.05 2.11E-15 9.69E-17
ASASSN-18ul  AT2018fyk 58401.083 UVW1 17.22     0.05 2.11E-15 9.69E-17
ASASSN-18ul  AT2018fyk 58403.747 UVW1 17.24     0.08 2.07E-15 1.52E-16
ASASSN-18ul  AT2018fyk 58404.472 UVW1 17.33     0.05 1.91E-15 8.76E-17
ASASSN-18ul  AT2018fyk 58406.131 UVW1 17.34     0.07 1.89E-15 1.21E-16
ASASSN-18ul  AT2018fyk 58408.453 UVW1 17.24     0.08 2.07E-15 1.52E-16
ASASSN-18ul  AT2018fyk 58409.985 UVW1 17.38     0.06 1.82E-15 1.00E-16
ASASSN-18ul  AT2018fyk 58412.372 UVW1 17.40     0.08 1.79E-15 1.31E-16
ASASSN-18ul  AT2018fyk 58413.900 UVW1 17.25     0.05 2.05E-15 9.43E-17
ASASSN-18ul  AT2018fyk 58415.961 UVW1 17.34     0.07 1.89E-15 1.21E-16
ASASSN-18ul  AT2018fyk 58416.167 UVW1 17.28     0.08 2.00E-15 1.47E-16
ASASSN-18ul  AT2018fyk 58417.362 UVW1 17.22     0.08 2.11E-15 1.55E-16
ASASSN-18ul  AT2018fyk 58417.828 UVW1 17.33     0.05 1.91E-15 8.76E-17
ASASSN-18ul  AT2018fyk 58418.632 UVW1 17.28     0.08 2.00E-15 1.47E-16
ASASSN-18ul  AT2018fyk 58420.152 UVW1 17.22     0.08 2.11E-15 1.55E-16
ASASSN-18ul  AT2018fyk 58421.815 UVW1 17.24     0.05 2.07E-15 9.51E-17
ASASSN-18ul  AT2018fyk 58423.537 UVW1 17.33     0.07 1.91E-15 1.23E-16
ASASSN-18ul  AT2018fyk 58425.005 UVW1 17.23     0.05 2.09E-15 9.60E-17
ASASSN-18ul  AT2018fyk 58426.525 UVW1 17.18     0.08 2.19E-15 1.61E-16
ASASSN-18ul  AT2018fyk 58427.320 UVW1 17.20     0.07 2.15E-15 1.38E-16
ASASSN-18ul  AT2018fyk 58428.847 UVW1 17.34     0.07 1.89E-15 1.21E-16
ASASSN-18ul  AT2018fyk 58429.849 UVW1 17.11     0.06 2.34E-15 1.29E-16
ASASSN-18ul  AT2018fyk 58430.046 UVW1 17.16     0.07 2.23E-15 1.43E-16
ASASSN-18ul  AT2018fyk 58431.505 UVW1 17.22     0.07 2.11E-15 1.36E-16
ASASSN-18ul  AT2018fyk 58434.955 UVW1 17.24     0.07 2.07E-15 1.33E-16
ASASSN-18ul  AT2018fyk 58439.073 UVW1 17.22     0.08 2.11E-15 1.55E-16
ASASSN-18ul  AT2018fyk 58440.002 UVW1 17.14     0.06 2.27E-15 1.25E-16
ASASSN-18ul  AT2018fyk 58443.262 UVW1 17.26     0.07 2.04E-15 1.31E-16
ASASSN-18ul  AT2018fyk 58445.329 UVW1 17.26     0.07 2.04E-15 1.31E-16
ASASSN-18ul  AT2018fyk 58447.971 UVW1 17.38     0.08 1.82E-15 1.34E-16
ASASSN-18ul  AT2018fyk 58449.031 UVW1 17.57     0.09 1.53E-15 1.26E-16
ASASSN-18ul  AT2018fyk 58451.362 UVW1 17.57     0.08 1.53E-15 1.12E-16
ASASSN-18ul  AT2018fyk 58455.550 UVW1 17.57     0.08 1.53E-15 1.12E-16
ASASSN-18ul  AT2018fyk 58459.993 UVW1 17.86     0.09 1.17E-15 9.67E-17
ASASSN-18ul  AT2018fyk 58464.649 UVW1 17.72     0.07 1.33E-15 8.56E-17
ASASSN-18ul  AT2018fyk 58467.767 UVW1 17.82     0.07 1.22E-15 7.81E-17
ASASSN-18ul  AT2018fyk 58470.427 UVW1 17.94     0.08 1.09E-15 7.99E-17
ASASSN-18ul  AT2018fyk 58473.879 UVW1 17.78     0.07 1.26E-15 8.10E-17
ASASSN-18ul  AT2018fyk 58475.936 UVW1 17.95     0.06 1.08E-15 5.94E-17
ASASSN-18ul  AT2018fyk 58479.919 UVW1 17.99     0.09 1.04E-15 8.58E-17
ASASSN-18ul  AT2018fyk 58482.046 UVW1 18.22     0.09 8.41E-16 6.94E-17
ASASSN-18ul  AT2018fyk 58485.229 UVW1 18.37     0.09 7.32E-16 6.05E-17
ASASSN-18ul  AT2018fyk 58491.936 UVW1 18.45     0.10 6.80E-16 6.24E-17
ASASSN-18ul  AT2018fyk 58383.702 UVM2 16.69     0.04 4.54E-15 1.67E-16
ASASSN-18ul  AT2018fyk 58389.950 UVM2 16.73     0.05 4.38E-15 2.01E-16
ASASSN-18ul  AT2018fyk 58393.121 UVM2 16.77     0.06 4.22E-15 2.32E-16
ASASSN-18ul  AT2018fyk 58395.459 UVM2 16.88     0.04 3.81E-15 1.40E-16
ASASSN-18ul  AT2018fyk 58396.251 UVM2 16.85     0.06 3.92E-15 2.16E-16
ASASSN-18ul  AT2018fyk 58397.850 UVM2 17.02     0.04 3.35E-15 1.23E-16
ASASSN-18ul  AT2018fyk 58398.981 UVM2 17.01     0.06 3.38E-15 1.86E-16
ASASSN-18ul  AT2018fyk 58399.644 UVM2 17.07     0.04 3.20E-15 1.17E-16
ASASSN-18ul  AT2018fyk 58401.155 UVM2 17.18     0.05 2.89E-15 1.33E-16
ASASSN-18ul  AT2018fyk 58403.750 UVM2 17.15     0.06 2.97E-15 1.64E-16
ASASSN-18ul  AT2018fyk 58404.479 UVM2 17.20     0.04 2.84E-15 1.04E-16
ASASSN-18ul  AT2018fyk 58406.136 UVM2 17.25     0.06 2.71E-15 1.49E-16
ASASSN-18ul  AT2018fyk 58408.456 UVM2 17.18     0.06 2.89E-15 1.59E-16
ASASSN-18ul  AT2018fyk 58409.994 UVM2 17.26     0.05 2.69E-15 1.23E-16
ASASSN-18ul  AT2018fyk 58412.376 UVM2 17.26     0.06 2.69E-15 1.48E-16
ASASSN-18ul  AT2018fyk 58413.911 UVM2 17.20     0.04 2.84E-15 1.04E-16
ASASSN-18ul  AT2018fyk 58415.966 UVM2 17.17     0.06 2.92E-15 1.61E-16
ASASSN-18ul  AT2018fyk 58416.170 UVM2 17.25     0.06 2.71E-15 1.49E-16
ASASSN-18ul  AT2018fyk 58417.365 UVM2 17.29     0.07 2.61E-15 1.68E-16
ASASSN-18ul  AT2018fyk 58417.836 UVM2 17.24     0.04 2.74E-15 1.00E-16
ASASSN-18ul  AT2018fyk 58418.635 UVM2 17.23     0.06 2.76E-15 1.52E-16
ASASSN-18ul  AT2018fyk 58420.156 UVM2 17.23     0.06 2.76E-15 1.52E-16
ASASSN-18ul  AT2018fyk 58421.822 UVM2 17.25     0.04 2.71E-15 9.95E-17
ASASSN-18ul  AT2018fyk 58423.542 UVM2 17.18     0.06 2.89E-15 1.59E-16
ASASSN-18ul  AT2018fyk 58425.014 UVM2 17.15     0.04 2.97E-15 1.09E-16
ASASSN-18ul  AT2018fyk 58426.529 UVM2 17.17     0.07 2.92E-15 1.87E-16
ASASSN-18ul  AT2018fyk 58427.324 UVM2 17.14     0.06 3.00E-15 1.65E-16
ASASSN-18ul  AT2018fyk 58428.852 UVM2 17.10     0.05 3.11E-15 1.43E-16
ASASSN-18ul  AT2018fyk 58429.855 UVM2 17.12     0.05 3.06E-15 1.40E-16
ASASSN-18ul  AT2018fyk 58430.050 UVM2 17.16     0.06 2.95E-15 1.62E-16
ASASSN-18ul  AT2018fyk 58431.510 UVM2 17.16     0.06 2.95E-15 1.62E-16
ASASSN-18ul  AT2018fyk 58434.960 UVM2 17.07     0.07 3.20E-15 2.06E-16
ASASSN-18ul  AT2018fyk 58439.077 UVM2 17.16     0.08 2.95E-15 2.16E-16
ASASSN-18ul  AT2018fyk 58440.007 UVM2 17.18     0.05 2.89E-15 1.33E-16
ASASSN-18ul  AT2018fyk 58443.267 UVM2 17.16     0.07 2.95E-15 1.89E-16
ASASSN-18ul  AT2018fyk 58445.335 UVM2 17.23     0.07 2.76E-15 1.77E-16
ASASSN-18ul  AT2018fyk 58447.976 UVM2 17.22     0.09 2.79E-15 2.30E-16
ASASSN-18ul  AT2018fyk 58449.035 UVM2 17.33     0.08 2.52E-15 1.85E-16
ASASSN-18ul  AT2018fyk 58451.367 UVM2 17.48     0.08 2.19E-15 1.61E-16
ASASSN-18ul  AT2018fyk 58455.555 UVM2 17.48     0.08 2.19E-15 1.61E-16
ASASSN-18ul  AT2018fyk 58459.998 UVM2 17.68     0.08 1.83E-15 1.34E-16
ASASSN-18ul  AT2018fyk 58464.657 UVM2 17.71     0.07 1.78E-15 1.14E-16
ASASSN-18ul  AT2018fyk 58467.777 UVM2 17.77     0.07 1.68E-15 1.08E-16
ASASSN-18ul  AT2018fyk 58470.435 UVM2 17.88     0.07 1.52E-15 9.75E-17
ASASSN-18ul  AT2018fyk 58473.889 UVM2 17.74     0.07 1.73E-15 1.11E-16
ASASSN-18ul  AT2018fyk 58475.944 UVM2 17.86     0.05 1.55E-15 7.09E-17
ASASSN-18ul  AT2018fyk 58479.926 UVM2 17.93     0.08 1.45E-15 1.06E-16
ASASSN-18ul  AT2018fyk 58482.055 UVM2 18.19     0.08 1.14E-15 8.37E-17
ASASSN-18ul  AT2018fyk 58485.238 UVM2 18.29     0.09 1.04E-15 8.59E-17
ASASSN-18ul  AT2018fyk 58491.944 UVM2 18.34     0.09 9.94E-16 8.21E-17
ASASSN-18ul  AT2018fyk 58383.697 UVW2 16.47     0.04 6.65E-15 2.44E-16
ASASSN-18ul  AT2018fyk 58389.948 UVW2 16.62     0.05 5.79E-15 2.66E-16
ASASSN-18ul  AT2018fyk 58393.119 UVW2 16.65     0.05 5.63E-15 2.58E-16
ASASSN-18ul  AT2018fyk 58395.457 UVW2 16.75     0.04 5.14E-15 1.89E-16
ASASSN-18ul  AT2018fyk 58396.249 UVW2 16.75     0.05 5.14E-15 2.36E-16
ASASSN-18ul  AT2018fyk 58397.846 UVW2 16.86     0.04 4.64E-15 1.70E-16
ASASSN-18ul  AT2018fyk 58398.978 UVW2 16.92     0.05 4.39E-15 2.02E-16
ASASSN-18ul  AT2018fyk 58399.642 UVW2 16.99     0.04 4.12E-15 1.51E-16
ASASSN-18ul  AT2018fyk 58401.085 UVW2 16.99     0.04 4.12E-15 1.51E-16
ASASSN-18ul  AT2018fyk 58403.748 UVW2 17.05     0.06 3.90E-15 2.15E-16
ASASSN-18ul  AT2018fyk 58404.475 UVW2 17.15     0.04 3.55E-15 1.30E-16
ASASSN-18ul  AT2018fyk 58406.133 UVW2 17.28     0.06 3.15E-15 1.74E-16
ASASSN-18ul  AT2018fyk 58408.454 UVW2 17.09     0.06 3.76E-15 2.07E-16
ASASSN-18ul  AT2018fyk 58409.989 UVW2 17.12     0.05 3.65E-15 1.68E-16
ASASSN-18ul  AT2018fyk 58412.374 UVW2 17.21     0.06 3.36E-15 1.85E-16
ASASSN-18ul  AT2018fyk 58413.905 UVW2 17.07     0.04 3.83E-15 1.40E-16
ASASSN-18ul  AT2018fyk 58415.963 UVW2 17.08     0.05 3.79E-15 1.74E-16
ASASSN-18ul  AT2018fyk 58416.168 UVW2 17.04     0.06 3.93E-15 2.17E-16
ASASSN-18ul  AT2018fyk 58417.363 UVW2 17.18     0.06 3.46E-15 1.90E-16
ASASSN-18ul  AT2018fyk 58417.832 UVW2 17.06     0.04 3.86E-15 1.42E-16
ASASSN-18ul  AT2018fyk 58418.633 UVW2 17.11     0.06 3.69E-15 2.03E-16
ASASSN-18ul  AT2018fyk 58420.154 UVW2 17.02     0.06 4.01E-15 2.21E-16
ASASSN-18ul  AT2018fyk 58421.818 UVW2 17.09     0.04 3.76E-15 1.38E-16
ASASSN-18ul  AT2018fyk 58423.539 UVW2 17.03     0.05 3.97E-15 1.82E-16
ASASSN-18ul  AT2018fyk 58425.009 UVW2 17.07     0.04 3.83E-15 1.40E-16
ASASSN-18ul  AT2018fyk 58426.527 UVW2 17.06     0.06 3.86E-15 2.13E-16
ASASSN-18ul  AT2018fyk 58427.322 UVW2 17.03     0.06 3.97E-15 2.19E-16
ASASSN-18ul  AT2018fyk 58428.849 UVW2 16.99     0.05 4.12E-15 1.89E-16
ASASSN-18ul  AT2018fyk 58429.852 UVW2 17.00     0.05 4.08E-15 1.87E-16
ASASSN-18ul  AT2018fyk 58430.048 UVW2 16.98     0.05 4.16E-15 1.91E-16
ASASSN-18ul  AT2018fyk 58431.507 UVW2 16.96     0.05 4.23E-15 1.94E-16
ASASSN-18ul  AT2018fyk 58434.958 UVW2 17.05     0.05 3.90E-15 1.79E-16
ASASSN-18ul  AT2018fyk 58439.075 UVW2 16.99     0.06 4.12E-15 2.27E-16
ASASSN-18ul  AT2018fyk 58440.004 UVW2 17.02     0.04 4.01E-15 1.47E-16
ASASSN-18ul  AT2018fyk 58443.264 UVW2 17.06     0.05 3.86E-15 1.77E-16
ASASSN-18ul  AT2018fyk 58445.332 UVW2 17.17     0.05 3.49E-15 1.60E-16
ASASSN-18ul  AT2018fyk 58447.974 UVW2 17.12     0.05 3.65E-15 1.68E-16
ASASSN-18ul  AT2018fyk 58449.033 UVW2 17.24     0.06 3.27E-15 1.80E-16
ASASSN-18ul  AT2018fyk 58451.364 UVW2 17.37     0.06 2.90E-15 1.60E-16
ASASSN-18ul  AT2018fyk 58455.552 UVW2 17.49     0.06 2.60E-15 1.43E-16
ASASSN-18ul  AT2018fyk 58459.995 UVW2 17.52     0.06 2.53E-15 1.39E-16
ASASSN-18ul  AT2018fyk 58464.652 UVW2 17.63     0.05 2.28E-15 1.05E-16
ASASSN-18ul  AT2018fyk 58467.771 UVW2 17.65     0.05 2.24E-15 1.03E-16
ASASSN-18ul  AT2018fyk 58470.431 UVW2 17.71     0.05 2.12E-15 9.74E-17
ASASSN-18ul  AT2018fyk 58473.884 UVW2 17.69     0.05 2.16E-15 9.92E-17
ASASSN-18ul  AT2018fyk 58475.940 UVW2 17.81     0.04 1.94E-15 7.10E-17
ASASSN-18ul  AT2018fyk 58479.922 UVW2 17.66     0.06 2.22E-15 1.22E-16
ASASSN-18ul  AT2018fyk 58482.050 UVW2 18.09     0.06 1.50E-15 8.23E-17
ASASSN-18ul  AT2018fyk 58485.233 UVW2 18.11     0.06 1.47E-15 8.08E-17
ASASSN-18ul  AT2018fyk 58491.940 UVW2 18.19     0.07 1.36E-15 8.76E-17
ASASSN-18zj  AT2018hyz 58432.211 V    16.02     0.05 1.45E-15 6.92E-17
ASASSN-18zj  AT2018hyz 58434.725 V    16.15     0.08 1.28E-15 9.54E-17
ASASSN-18zj  AT2018hyz 58436.331 V    16.02     0.06 1.44E-15 8.18E-17
ASASSN-18zj  AT2018hyz 58439.585 V    16.16     0.07 1.27E-15 8.29E-17
ASASSN-18zj  AT2018hyz 58440.444 V    16.17     0.06 1.26E-15 7.18E-17
ASASSN-18zj  AT2018hyz 58442.573 V    16.13     0.07 1.31E-15 8.53E-17
ASASSN-18zj  AT2018hyz 58443.564 V    16.24     0.11 1.18E-15 1.20E-16
ASASSN-18zj  AT2018hyz 58445.483 V    16.04     0.08 1.41E-15 1.05E-16
ASASSN-18zj  AT2018hyz 58446.419 V    16.22     0.06 1.21E-15 6.85E-17
ASASSN-18zj  AT2018hyz 58449.281 V    16.33     0.07 1.09E-15 7.09E-17
ASASSN-18zj  AT2018hyz 58453.857 V    16.38     0.07 1.04E-15 6.77E-17
ASASSN-18zj  AT2018hyz 58455.712 V    16.39     0.07 1.02E-15 6.66E-17
ASASSN-18zj  AT2018hyz 58458.502 V    16.23     0.06 1.19E-15 6.76E-17
ASASSN-18zj  AT2018hyz 58461.764 V    16.50     0.12 9.32E-16 1.03E-16
ASASSN-18zj  AT2018hyz 58464.340 V    16.44     0.07 9.78E-16 6.37E-17
ASASSN-18zj  AT2018hyz 58467.538 V    16.56     0.07 8.75E-16 5.70E-17
ASASSN-18zj  AT2018hyz 58475.770 V    16.58     0.07 8.61E-16 5.61E-17
ASASSN-18zj  AT2018hyz 58481.294 V    16.70     0.08 7.70E-16 5.72E-17
ASASSN-18zj  AT2018hyz 58484.679 V    16.74     0.08 7.42E-16 5.52E-17
ASASSN-18zj  AT2018hyz 58487.666 V    16.58     0.08 8.64E-16 6.42E-17
ASASSN-18zj  AT2018hyz 58490.441 V    16.74     0.08 7.44E-16 5.53E-17
ASASSN-18zj  AT2018hyz 58493.437 V    16.73     0.08 7.51E-16 5.58E-17
ASASSN-18zj  AT2018hyz 58496.622 V    16.89     0.09 6.45E-16 5.39E-17
ASASSN-18zj  AT2018hyz 58499.418 V    16.81     0.08 6.95E-16 5.17E-17
ASASSN-18zj  AT2018hyz 58502.004 V    16.89     0.10 6.45E-16 5.98E-17
ASASSN-18zj  AT2018hyz 58513.625 V    16.83     0.11 6.84E-16 6.97E-17
ASASSN-18zj  AT2018hyz 58518.538 V    16.91     0.09 6.36E-16 5.31E-17
ASASSN-18zj  AT2018hyz 58521.468 V    16.78     0.12 7.17E-16 7.96E-17
ASASSN-18zj  AT2018hyz 58525.238 V    16.88     0.09 6.54E-16 5.46E-17
ASASSN-18zj  AT2018hyz 58536.542 V    16.90     0.09 6.44E-16 5.38E-17
ASASSN-18zj  AT2018hyz 58541.055 V    16.90     0.11 6.39E-16 6.51E-17
ASASSN-18zj  AT2018hyz 58545.505 V    17.00     0.09 5.86E-16 4.90E-17
ASASSN-18zj  AT2018hyz 58549.823 V    16.96     0.09 6.10E-16 5.09E-17
ASASSN-18zj  AT2018hyz 58579.095 V    17.13     0.13 5.21E-16 6.26E-17
ASASSN-18zj  AT2018hyz 58581.567 V    17.30     0.11 4.42E-16 4.51E-17
ASASSN-18zj  AT2018hyz 58584.219 V    17.21     0.13 4.81E-16 5.78E-17
ASASSN-18zj  AT2018hyz 58666.097 V    17.06     0.13 5.52E-16 6.63E-17
ASASSN-18zj  AT2018hyz 58672.072 V    17.13     0.13 5.21E-16 6.26E-17
ASASSN-18zj  AT2018hyz 58432.207 B    16.14     0.04 2.01E-15 8.29E-17
ASASSN-18zj  AT2018hyz 58434.680 B    16.17     0.04 1.95E-15 8.07E-17
ASASSN-18zj  AT2018hyz 58436.326 B    16.19     0.04 1.92E-15 7.92E-17
ASASSN-18zj  AT2018hyz 58439.580 B    16.17     0.04 1.95E-15 8.07E-17
ASASSN-18zj  AT2018hyz 58440.439 B    16.26     0.04 1.80E-15 7.43E-17
ASASSN-18zj  AT2018hyz 58442.568 B    16.21     0.04 1.88E-15 7.78E-17
ASASSN-18zj  AT2018hyz 58443.562 B    16.18     0.06 1.94E-15 1.12E-16
ASASSN-18zj  AT2018hyz 58445.479 B    16.28     0.05 1.77E-15 8.75E-17
ASASSN-18zj  AT2018hyz 58446.415 B    16.29     0.04 1.75E-15 7.22E-17
ASASSN-18zj  AT2018hyz 58449.277 B    16.37     0.04 1.63E-15 6.71E-17
ASASSN-18zj  AT2018hyz 58453.853 B    16.39     0.04 1.60E-15 6.59E-17
ASASSN-18zj  AT2018hyz 58455.707 B    16.50     0.04 1.44E-15 5.95E-17
ASASSN-18zj  AT2018hyz 58458.497 B    16.51     0.04 1.43E-15 5.90E-17
ASASSN-18zj  AT2018hyz 58461.761 B    16.60     0.07 1.32E-15 8.81E-17
ASASSN-18zj  AT2018hyz 58464.337 B    16.63     0.05 1.28E-15 6.34E-17
ASASSN-18zj  AT2018hyz 58467.534 B    16.76     0.05 1.13E-15 5.62E-17
ASASSN-18zj  AT2018hyz 58475.763 B    16.85     0.05 1.05E-15 5.18E-17
ASASSN-18zj  AT2018hyz 58481.291 B    16.95     0.05 9.53E-16 4.72E-17
ASASSN-18zj  AT2018hyz 58484.673 B    16.97     0.05 9.35E-16 4.63E-17
ASASSN-18zj  AT2018hyz 58487.662 B    16.97     0.05 9.37E-16 4.64E-17
ASASSN-18zj  AT2018hyz 58490.438 B    17.05     0.05 8.70E-16 4.31E-17
ASASSN-18zj  AT2018hyz 58493.434 B    17.04     0.05 8.78E-16 4.35E-17
ASASSN-18zj  AT2018hyz 58496.619 B    17.07     0.05 8.53E-16 4.23E-17
ASASSN-18zj  AT2018hyz 58499.414 B    17.03     0.05 8.85E-16 4.38E-17
ASASSN-18zj  AT2018hyz 58502.001 B    17.07     0.06 8.53E-16 4.93E-17
ASASSN-18zj  AT2018hyz 58513.105 B    17.09     0.06 8.38E-16 4.84E-17
ASASSN-18zj  AT2018hyz 58518.534 B    17.22     0.06 7.44E-16 4.30E-17
ASASSN-18zj  AT2018hyz 58521.466 B    17.09     0.08 8.38E-16 6.38E-17
ASASSN-18zj  AT2018hyz 58525.235 B    17.23     0.06 7.37E-16 4.26E-17
ASASSN-18zj  AT2018hyz 58536.539 B    17.34     0.07 6.67E-16 4.47E-17
ASASSN-18zj  AT2018hyz 58541.049 B    17.39     0.08 6.38E-16 4.86E-17
ASASSN-18zj  AT2018hyz 58545.498 B    17.36     0.06 6.54E-16 3.78E-17
ASASSN-18zj  AT2018hyz 58549.818 B    17.40     0.06 6.31E-16 3.65E-17
ASASSN-18zj  AT2018hyz 58579.092 B    17.54     0.09 5.54E-16 4.68E-17
ASASSN-18zj  AT2018hyz 58581.563 B    17.48     0.07 5.85E-16 3.92E-17
ASASSN-18zj  AT2018hyz 58584.217 B    17.70     0.10 4.79E-16 4.49E-17
ASASSN-18zj  AT2018hyz 58666.093 B    17.84     0.12 4.21E-16 4.72E-17
ASASSN-18zj  AT2018hyz 58672.068 B    17.82     0.11 4.28E-16 4.39E-17
ASASSN-18zj  AT2018hyz 58432.206 U    16.07     0.04 3.38E-15 1.24E-16
ASASSN-18zj  AT2018hyz 58434.679 U    16.05     0.04 3.44E-15 1.26E-16
ASASSN-18zj  AT2018hyz 58436.325 U    16.12     0.04 3.22E-15 1.18E-16
ASASSN-18zj  AT2018hyz 58439.579 U    16.16     0.04 3.11E-15 1.14E-16
ASASSN-18zj  AT2018hyz 58440.438 U    16.16     0.04 3.11E-15 1.14E-16
ASASSN-18zj  AT2018hyz 58442.567 U    16.18     0.04 3.05E-15 1.12E-16
ASASSN-18zj  AT2018hyz 58443.561 U    16.16     0.05 3.11E-15 1.43E-16
ASASSN-18zj  AT2018hyz 58445.479 U    16.22     0.05 2.94E-15 1.35E-16
ASASSN-18zj  AT2018hyz 58446.414 U    16.30     0.04 2.73E-15 1.00E-16
ASASSN-18zj  AT2018hyz 58449.276 U    16.31     0.04 2.71E-15 9.93E-17
ASASSN-18zj  AT2018hyz 58453.853 U    16.44     0.04 2.40E-15 8.81E-17
ASASSN-18zj  AT2018hyz 58455.706 U    16.50     0.04 2.27E-15 8.34E-17
ASASSN-18zj  AT2018hyz 58458.496 U    16.58     0.04 2.11E-15 7.74E-17
ASASSN-18zj  AT2018hyz 58461.760 U    16.65     0.06 1.98E-15 1.09E-16
ASASSN-18zj  AT2018hyz 58464.336 U    16.72     0.04 1.86E-15 6.81E-17
ASASSN-18zj  AT2018hyz 58467.533 U    16.85     0.04 1.65E-15 6.04E-17
ASASSN-18zj  AT2018hyz 58475.762 U    16.96     0.04 1.49E-15 5.46E-17
ASASSN-18zj  AT2018hyz 58481.291 U    17.06     0.05 1.36E-15 6.22E-17
ASASSN-18zj  AT2018hyz 58484.673 U    17.16     0.05 1.24E-15 5.67E-17
ASASSN-18zj  AT2018hyz 58487.661 U    17.26     0.05 1.13E-15 5.17E-17
ASASSN-18zj  AT2018hyz 58490.438 U    17.25     0.05 1.14E-15 5.22E-17
ASASSN-18zj  AT2018hyz 58493.433 U    17.32     0.05 1.07E-15 4.90E-17
ASASSN-18zj  AT2018hyz 58496.618 U    17.35     0.05 1.04E-15 4.76E-17
ASASSN-18zj  AT2018hyz 58499.413 U    17.32     0.05 1.07E-15 4.90E-17
ASASSN-18zj  AT2018hyz 58502.000 U    17.43     0.06 9.65E-16 5.31E-17
ASASSN-18zj  AT2018hyz 58513.104 U    17.56     0.06 8.56E-16 4.71E-17
ASASSN-18zj  AT2018hyz 58518.534 U    17.45     0.06 9.47E-16 5.21E-17
ASASSN-18zj  AT2018hyz 58521.466 U    17.53     0.08 8.80E-16 6.46E-17
ASASSN-18zj  AT2018hyz 58525.234 U    17.58     0.06 8.40E-16 4.62E-17
ASASSN-18zj  AT2018hyz 58536.539 U    17.73     0.06 7.32E-16 4.03E-17
ASASSN-18zj  AT2018hyz 58541.048 U    17.92     0.08 6.14E-16 4.51E-17
ASASSN-18zj  AT2018hyz 58545.497 U    17.79     0.06 6.92E-16 3.81E-17
ASASSN-18zj  AT2018hyz 58549.818 U    17.89     0.06 6.31E-16 3.48E-17
ASASSN-18zj  AT2018hyz 58579.092 U    18.24     0.10 4.57E-16 4.20E-17
ASASSN-18zj  AT2018hyz 58581.563 U    18.36     0.08 4.10E-16 3.01E-17
ASASSN-18zj  AT2018hyz 58584.217 U    18.18     0.09 4.83E-16 3.99E-17
ASASSN-18zj  AT2018hyz 58666.092 U    18.53     0.12 3.50E-16 3.86E-17
ASASSN-18zj  AT2018hyz 58672.067 U    18.63     0.12 3.19E-16 3.52E-17
ASASSN-18zj  AT2018hyz 58432.204 UVW1 16.10     0.04 5.93E-15 2.17E-16
ASASSN-18zj  AT2018hyz 58434.677 UVW1 16.18     0.04 5.51E-15 2.02E-16
ASASSN-18zj  AT2018hyz 58436.323 UVW1 16.21     0.04 5.36E-15 1.97E-16
ASASSN-18zj  AT2018hyz 58439.576 UVW1 16.31     0.04 4.88E-15 1.79E-16
ASASSN-18zj  AT2018hyz 58440.436 UVW1 16.35     0.04 4.71E-15 1.73E-16
ASASSN-18zj  AT2018hyz 58442.565 UVW1 16.34     0.04 4.75E-15 1.74E-16
ASASSN-18zj  AT2018hyz 58443.560 UVW1 16.41     0.05 4.45E-15 2.04E-16
ASASSN-18zj  AT2018hyz 58445.477 UVW1 16.44     0.05 4.33E-15 1.99E-16
ASASSN-18zj  AT2018hyz 58446.411 UVW1 16.57     0.04 3.84E-15 1.41E-16
ASASSN-18zj  AT2018hyz 58449.275 UVW1 16.54     0.04 3.95E-15 1.45E-16
ASASSN-18zj  AT2018hyz 58453.850 UVW1 16.67     0.04 3.51E-15 1.29E-16
ASASSN-18zj  AT2018hyz 58455.703 UVW1 16.78     0.04 3.17E-15 1.16E-16
ASASSN-18zj  AT2018hyz 58458.493 UVW1 16.89     0.04 2.86E-15 1.05E-16
ASASSN-18zj  AT2018hyz 58461.759 UVW1 16.94     0.06 2.73E-15 1.50E-16
ASASSN-18zj  AT2018hyz 58464.335 UVW1 17.06     0.05 2.45E-15 1.12E-16
ASASSN-18zj  AT2018hyz 58467.531 UVW1 17.15     0.04 2.25E-15 8.27E-17
ASASSN-18zj  AT2018hyz 58475.759 UVW1 17.36     0.05 1.86E-15 8.52E-17
ASASSN-18zj  AT2018hyz 58481.290 UVW1 17.46     0.05 1.69E-15 7.77E-17
ASASSN-18zj  AT2018hyz 58484.670 UVW1 17.59     0.05 1.50E-15 6.89E-17
ASASSN-18zj  AT2018hyz 58487.659 UVW1 17.49     0.05 1.65E-15 7.56E-17
ASASSN-18zj  AT2018hyz 58490.437 UVW1 17.57     0.05 1.53E-15 7.02E-17
ASASSN-18zj  AT2018hyz 58493.432 UVW1 17.63     0.05 1.45E-15 6.64E-17
ASASSN-18zj  AT2018hyz 58496.616 UVW1 17.62     0.05 1.46E-15 6.70E-17
ASASSN-18zj  AT2018hyz 58499.410 UVW1 17.68     0.05 1.38E-15 6.34E-17
ASASSN-18zj  AT2018hyz 58501.998 UVW1 17.69     0.06 1.37E-15 7.54E-17
ASASSN-18zj  AT2018hyz 58513.103 UVW1 17.92     0.06 1.11E-15 6.10E-17
ASASSN-18zj  AT2018hyz 58518.532 UVW1 17.79     0.06 1.25E-15 6.88E-17
ASASSN-18zj  AT2018hyz 58521.465 UVW1 17.85     0.07 1.18E-15 7.59E-17
ASASSN-18zj  AT2018hyz 58525.233 UVW1 17.86     0.06 1.17E-15 6.45E-17
ASASSN-18zj  AT2018hyz 58536.537 UVW1 17.98     0.06 1.05E-15 5.77E-17
ASASSN-18zj  AT2018hyz 58541.045 UVW1 17.91     0.06 1.12E-15 6.16E-17
ASASSN-18zj  AT2018hyz 58545.494 UVW1 18.16     0.06 8.89E-16 4.89E-17
ASASSN-18zj  AT2018hyz 58549.815 UVW1 18.18     0.06 8.73E-16 4.80E-17
ASASSN-18zj  AT2018hyz 58579.090 UVW1 18.48     0.09 6.62E-16 5.47E-17
ASASSN-18zj  AT2018hyz 58581.561 UVW1 18.68     0.08 5.51E-16 4.04E-17
ASASSN-18zj  AT2018hyz 58584.216 UVW1 18.65     0.09 5.66E-16 4.67E-17
ASASSN-18zj  AT2018hyz 58666.090 UVW1 19.05     0.11 3.92E-16 3.95E-17
ASASSN-18zj  AT2018hyz 58672.065 UVW1 19.17     0.11 3.51E-16 3.54E-17
ASASSN-18zj  AT2018hyz 58432.212 UVM2 16.10     0.04 7.82E-15 2.87E-16
ASASSN-18zj  AT2018hyz 58434.726 UVM2 16.22     0.04 7.00E-15 2.57E-16
ASASSN-18zj  AT2018hyz 58436.332 UVM2 16.27     0.04 6.69E-15 2.45E-16
ASASSN-18zj  AT2018hyz 58439.586 UVM2 16.36     0.04 6.16E-15 2.26E-16
ASASSN-18zj  AT2018hyz 58440.444 UVM2 16.40     0.04 5.93E-15 2.18E-16
ASASSN-18zj  AT2018hyz 58442.574 UVM2 16.44     0.04 5.72E-15 2.10E-16
ASASSN-18zj  AT2018hyz 58443.565 UVM2 16.49     0.04 5.46E-15 2.00E-16
ASASSN-18zj  AT2018hyz 58445.484 UVM2 16.52     0.04 5.31E-15 1.95E-16
ASASSN-18zj  AT2018hyz 58446.420 UVM2 16.72     0.04 4.42E-15 1.62E-16
ASASSN-18zj  AT2018hyz 58449.281 UVM2 16.68     0.04 4.58E-15 1.68E-16
ASASSN-18zj  AT2018hyz 58453.858 UVM2 16.83     0.04 3.99E-15 1.47E-16
ASASSN-18zj  AT2018hyz 58455.713 UVM2 16.93     0.04 3.64E-15 1.34E-16
ASASSN-18zj  AT2018hyz 58458.503 UVM2 16.99     0.04 3.45E-15 1.26E-16
ASASSN-18zj  AT2018hyz 58461.764 UVM2 17.09     0.05 3.14E-15 1.44E-16
ASASSN-18zj  AT2018hyz 58464.341 UVM2 17.17     0.04 2.92E-15 1.07E-16
ASASSN-18zj  AT2018hyz 58467.538 UVM2 17.31     0.04 2.57E-15 9.42E-17
ASASSN-18zj  AT2018hyz 58475.771 UVM2 17.53     0.04 2.10E-15 7.69E-17
ASASSN-18zj  AT2018hyz 58481.294 UVM2 17.70     0.04 1.79E-15 6.58E-17
ASASSN-18zj  AT2018hyz 58484.679 UVM2 17.68     0.04 1.83E-15 6.70E-17
ASASSN-18zj  AT2018hyz 58487.667 UVM2 17.74     0.04 1.73E-15 6.34E-17
ASASSN-18zj  AT2018hyz 58490.442 UVM2 17.72     0.04 1.76E-15 6.46E-17
ASASSN-18zj  AT2018hyz 58493.438 UVM2 17.78     0.04 1.66E-15 6.11E-17
ASASSN-18zj  AT2018hyz 58496.622 UVM2 17.81     0.04 1.62E-15 5.94E-17
ASASSN-18zj  AT2018hyz 58499.419 UVM2 17.84     0.04 1.58E-15 5.78E-17
ASASSN-18zj  AT2018hyz 58502.005 UVM2 17.91     0.05 1.48E-15 6.77E-17
ASASSN-18zj  AT2018hyz 58513.626 UVM2 18.13     0.06 1.21E-15 6.64E-17
ASASSN-18zj  AT2018hyz 58518.539 UVM2 17.96     0.05 1.41E-15 6.47E-17
ASASSN-18zj  AT2018hyz 58521.469 UVM2 18.03     0.06 1.32E-15 7.28E-17
ASASSN-18zj  AT2018hyz 58525.239 UVM2 17.97     0.05 1.40E-15 6.41E-17
ASASSN-18zj  AT2018hyz 58536.543 UVM2 18.17     0.05 1.16E-15 5.33E-17
ASASSN-18zj  AT2018hyz 58541.056 UVM2 18.09     0.05 1.25E-15 5.74E-17
ASASSN-18zj  AT2018hyz 58545.506 UVM2 18.29     0.05 1.04E-15 4.77E-17
ASASSN-18zj  AT2018hyz 58549.824 UVM2 18.27     0.05 1.06E-15 4.86E-17
ASASSN-18zj  AT2018hyz 58579.095 UVM2 18.58     0.08 7.97E-16 5.85E-17
ASASSN-18zj  AT2018hyz 58581.568 UVM2 18.75     0.06 6.81E-16 3.75E-17
ASASSN-18zj  AT2018hyz 58584.220 UVM2 18.81     0.08 6.45E-16 4.73E-17
ASASSN-18zj  AT2018hyz 58666.098 UVM2 19.40     0.09 3.74E-16 3.09E-17
ASASSN-18zj  AT2018hyz 58672.073 UVM2 19.65     0.09 2.97E-16 2.46E-17
ASASSN-18zj  AT2018hyz 58432.208 UVW2 16.42     0.04 6.96E-15 2.56E-16
ASASSN-18zj  AT2018hyz 58434.721 UVW2 16.53     0.04 6.29E-15 2.31E-16
ASASSN-18zj  AT2018hyz 58436.327 UVW2 16.60     0.04 5.90E-15 2.16E-16
ASASSN-18zj  AT2018hyz 58439.581 UVW2 16.67     0.04 5.53E-15 2.03E-16
ASASSN-18zj  AT2018hyz 58440.440 UVW2 16.71     0.04 5.33E-15 1.96E-16
ASASSN-18zj  AT2018hyz 58442.569 UVW2 16.75     0.04 5.14E-15 1.89E-16
ASASSN-18zj  AT2018hyz 58443.562 UVW2 16.71     0.05 5.33E-15 2.45E-16
ASASSN-18zj  AT2018hyz 58445.480 UVW2 16.77     0.04 5.04E-15 1.85E-16
ASASSN-18zj  AT2018hyz 58446.415 UVW2 17.08     0.04 3.79E-15 1.39E-16
ASASSN-18zj  AT2018hyz 58449.278 UVW2 16.97     0.04 4.20E-15 1.54E-16
ASASSN-18zj  AT2018hyz 58453.854 UVW2 17.04     0.04 3.93E-15 1.44E-16
ASASSN-18zj  AT2018hyz 58455.708 UVW2 17.17     0.04 3.49E-15 1.28E-16
ASASSN-18zj  AT2018hyz 58458.498 UVW2 17.16     0.04 3.52E-15 1.29E-16
ASASSN-18zj  AT2018hyz 58461.761 UVW2 17.28     0.05 3.15E-15 1.45E-16
ASASSN-18zj  AT2018hyz 58464.338 UVW2 17.37     0.04 2.90E-15 1.07E-16
ASASSN-18zj  AT2018hyz 58467.534 UVW2 17.51     0.04 2.55E-15 9.36E-17
ASASSN-18zj  AT2018hyz 58475.764 UVW2 17.60     0.04 2.35E-15 8.62E-17
ASASSN-18zj  AT2018hyz 58481.292 UVW2 17.72     0.04 2.10E-15 7.72E-17
ASASSN-18zj  AT2018hyz 58484.674 UVW2 17.77     0.04 2.01E-15 7.37E-17
ASASSN-18zj  AT2018hyz 58487.663 UVW2 17.81     0.04 1.94E-15 7.10E-17
ASASSN-18zj  AT2018hyz 58490.439 UVW2 17.85     0.04 1.87E-15 6.85E-17
ASASSN-18zj  AT2018hyz 58493.434 UVW2 17.83     0.04 1.90E-15 6.97E-17
ASASSN-18zj  AT2018hyz 58496.619 UVW2 17.89     0.04 1.80E-15 6.60E-17
ASASSN-18zj  AT2018hyz 58499.414 UVW2 17.89     0.05 1.80E-15 8.25E-17
ASASSN-18zj  AT2018hyz 58502.001 UVW2 17.93     0.05 1.73E-15 7.95E-17
ASASSN-18zj  AT2018hyz 58513.105 UVW2 18.17     0.06 1.39E-15 7.65E-17
ASASSN-18zj  AT2018hyz 58518.535 UVW2 18.05     0.05 1.55E-15 7.12E-17
ASASSN-18zj  AT2018hyz 58521.467 UVW2 18.02     0.06 1.60E-15 8.78E-17
ASASSN-18zj  AT2018hyz 58525.236 UVW2 18.06     0.05 1.54E-15 7.05E-17
ASASSN-18zj  AT2018hyz 58536.540 UVW2 18.12     0.05 1.45E-15 6.67E-17
ASASSN-18zj  AT2018hyz 58541.050 UVW2 18.13     0.05 1.44E-15 6.61E-17
ASASSN-18zj  AT2018hyz 58545.499 UVW2 18.21     0.05 1.34E-15 6.14E-17
ASASSN-18zj  AT2018hyz 58549.819 UVW2 18.17     0.05 1.39E-15 6.37E-17
ASASSN-18zj  AT2018hyz 58579.093 UVW2 18.56     0.07 9.70E-16 6.23E-17
ASASSN-18zj  AT2018hyz 58581.564 UVW2 18.65     0.06 8.93E-16 4.92E-17
ASASSN-18zj  AT2018hyz 58584.218 UVW2 18.68     0.07 8.69E-16 5.58E-17
ASASSN-18zj  AT2018hyz 58666.094 UVW2 19.13     0.08 5.74E-16 4.21E-17
ASASSN-18zj  AT2018hyz 58672.069 UVW2 19.45     0.09 4.27E-16 3.53E-17
ASASSN-19bt  AT2019ahk 58514.692 V    15.87     0.05 1.66E-15 7.94E-17
ASASSN-19bt  AT2019ahk 58516.475 V    15.88     0.05 1.64E-15 7.83E-17
ASASSN-19bt  AT2019ahk 58526.771 V    15.48     0.06 2.38E-15 1.36E-16
ASASSN-19bt  AT2019ahk 58528.086 V    15.27     0.04 2.87E-15 1.13E-16
ASASSN-19bt  AT2019ahk 58532.670 V    15.20     0.04 3.08E-15 1.22E-16
ASASSN-19bt  AT2019ahk 58536.461 V    15.12     0.04 3.29E-15 1.30E-16
ASASSN-19bt  AT2019ahk 58538.044 V    15.06     0.04 3.48E-15 1.37E-16
ASASSN-19bt  AT2019ahk 58540.315 V    15.02     0.05 3.61E-15 1.72E-16
ASASSN-19bt  AT2019ahk 58542.033 V    15.03     0.04 3.61E-15 1.42E-16
ASASSN-19bt  AT2019ahk 58544.560 V    15.05     0.04 3.51E-15 1.39E-16
ASASSN-19bt  AT2019ahk 58561.438 V    15.07     0.04 3.45E-15 1.36E-16
ASASSN-19bt  AT2019ahk 58571.983 V    15.28     0.06 2.85E-15 1.62E-16
ASASSN-19bt  AT2019ahk 58575.440 V    15.30     0.06 2.80E-15 1.59E-16
ASASSN-19bt  AT2019ahk 58578.421 V    15.35     0.04 2.67E-15 1.05E-16
ASASSN-19bt  AT2019ahk 58581.624 V    15.32     0.05 2.76E-15 1.31E-16
ASASSN-19bt  AT2019ahk 58584.533 V    15.43     0.05 2.48E-15 1.18E-16
ASASSN-19bt  AT2019ahk 58514.687 B    16.31     0.04 1.72E-15 7.11E-17
ASASSN-19bt  AT2019ahk 58516.473 B    16.15     0.04 1.99E-15 8.23E-17
ASASSN-19bt  AT2019ahk 58526.769 B    15.55     0.04 3.46E-15 1.43E-16
ASASSN-19bt  AT2019ahk 58528.084 B    15.45     0.04 3.79E-15 1.57E-16
ASASSN-19bt  AT2019ahk 58532.666 B    15.27     0.04 4.48E-15 1.85E-16
ASASSN-19bt  AT2019ahk 58536.456 B    15.24     0.04 4.60E-15 1.90E-16
ASASSN-19bt  AT2019ahk 58538.041 B    15.20     0.04 4.78E-15 1.97E-16
ASASSN-19bt  AT2019ahk 58540.313 B    15.17     0.04 4.91E-15 2.03E-16
ASASSN-19bt  AT2019ahk 58542.030 B    15.15     0.04 5.00E-15 2.06E-16
ASASSN-19bt  AT2019ahk 58544.556 B    15.18     0.04 4.86E-15 2.01E-16
ASASSN-19bt  AT2019ahk 58561.436 B    15.27     0.04 4.48E-15 1.85E-16
ASASSN-19bt  AT2019ahk 58571.981 B    15.49     0.04 3.66E-15 1.51E-16
ASASSN-19bt  AT2019ahk 58575.437 B    15.59     0.04 3.34E-15 1.38E-16
ASASSN-19bt  AT2019ahk 58578.420 B    15.57     0.04 3.40E-15 1.40E-16
ASASSN-19bt  AT2019ahk 58581.620 B    15.69     0.04 3.05E-15 1.26E-16
ASASSN-19bt  AT2019ahk 58584.148 B    15.63     0.04 3.21E-15 1.33E-16
ASASSN-19bt  AT2019ahk 58514.686 U    16.83     0.04 1.68E-15 6.15E-17
ASASSN-19bt  AT2019ahk 58516.473 U    16.53     0.04 2.21E-15 8.11E-17
ASASSN-19bt  AT2019ahk 58526.769 U    15.66     0.04 4.92E-15 1.81E-16
ASASSN-19bt  AT2019ahk 58528.084 U    15.66     0.04 4.92E-15 1.81E-16
ASASSN-19bt  AT2019ahk 58532.665 U    15.44     0.04 6.03E-15 2.21E-16
ASASSN-19bt  AT2019ahk 58536.455 U    15.34     0.04 6.61E-15 2.43E-16
ASASSN-19bt  AT2019ahk 58538.041 U    15.27     0.04 7.05E-15 2.59E-16
ASASSN-19bt  AT2019ahk 58540.313 U    15.22     0.04 7.39E-15 2.71E-16
ASASSN-19bt  AT2019ahk 58542.029 U    15.21     0.04 7.45E-15 2.74E-16
ASASSN-19bt  AT2019ahk 58544.555 U    15.25     0.04 7.18E-15 2.64E-16
ASASSN-19bt  AT2019ahk 58561.435 U    15.40     0.04 6.26E-15 2.30E-16
ASASSN-19bt  AT2019ahk 58571.981 U    15.66     0.04 4.92E-15 1.81E-16
ASASSN-19bt  AT2019ahk 58575.436 U    15.84     0.04 4.17E-15 1.53E-16
ASASSN-19bt  AT2019ahk 58578.419 U    15.80     0.04 4.33E-15 1.59E-16
ASASSN-19bt  AT2019ahk 58581.619 U    15.86     0.04 4.10E-15 1.50E-16
ASASSN-19bt  AT2019ahk 58584.148 U    15.86     0.04 4.10E-15 1.50E-16
ASASSN-19bt  AT2019ahk 58514.684 UVW1 17.29     0.04 1.98E-15 7.27E-17
ASASSN-19bt  AT2019ahk 58516.472 UVW1 16.96     0.05 2.68E-15 1.23E-16
ASASSN-19bt  AT2019ahk 58526.768 UVW1 16.12     0.05 5.82E-15 2.67E-16
ASASSN-19bt  AT2019ahk 58528.083 UVW1 16.05     0.04 6.21E-15 2.28E-16
ASASSN-19bt  AT2019ahk 58532.663 UVW1 15.85     0.04 7.46E-15 2.74E-16
ASASSN-19bt  AT2019ahk 58536.453 UVW1 15.71     0.04 8.49E-15 3.11E-16
ASASSN-19bt  AT2019ahk 58538.039 UVW1 15.66     0.04 8.89E-15 3.26E-16
ASASSN-19bt  AT2019ahk 58540.312 UVW1 15.62     0.04 9.22E-15 3.38E-16
ASASSN-19bt  AT2019ahk 58542.028 UVW1 15.58     0.04 9.57E-15 3.51E-16
ASASSN-19bt  AT2019ahk 58544.553 UVW1 15.58     0.04 9.57E-15 3.51E-16
ASASSN-19bt  AT2019ahk 58561.434 UVW1 15.78     0.04 7.96E-15 2.92E-16
ASASSN-19bt  AT2019ahk 58571.980 UVW1 16.07     0.05 6.09E-15 2.79E-16
ASASSN-19bt  AT2019ahk 58575.434 UVW1 16.20     0.05 5.40E-15 2.48E-16
ASASSN-19bt  AT2019ahk 58578.418 UVW1 16.23     0.04 5.26E-15 1.93E-16
ASASSN-19bt  AT2019ahk 58581.618 UVW1 16.34     0.04 4.75E-15 1.74E-16
ASASSN-19bt  AT2019ahk 58584.147 UVW1 16.38     0.04 4.58E-15 1.68E-16
ASASSN-19bt  AT2019ahk 58514.693 UVM2 17.41     0.04 2.34E-15 8.59E-17
ASASSN-19bt  AT2019ahk 58516.475 UVM2 17.13     0.04 3.03E-15 1.11E-16
ASASSN-19bt  AT2019ahk 58526.771 UVM2 16.29     0.04 6.57E-15 2.41E-16
ASASSN-19bt  AT2019ahk 58528.086 UVM2 16.17     0.04 7.33E-15 2.69E-16
ASASSN-19bt  AT2019ahk 58532.671 UVM2 15.95     0.04 8.98E-15 3.30E-16
ASASSN-19bt  AT2019ahk 58536.462 UVM2 15.84     0.04 9.94E-15 3.65E-16
ASASSN-19bt  AT2019ahk 58538.044 UVM2 15.81     0.04 1.02E-14 3.75E-16
ASASSN-19bt  AT2019ahk 58540.316 UVM2 15.75     0.04 1.08E-14 3.96E-16
ASASSN-19bt  AT2019ahk 58542.034 UVM2 15.71     0.04 1.12E-14 4.11E-16
ASASSN-19bt  AT2019ahk 58544.561 UVM2 15.72     0.04 1.11E-14 4.07E-16
ASASSN-19bt  AT2019ahk 58561.438 UVM2 15.96     0.04 8.90E-15 3.27E-16
ASASSN-19bt  AT2019ahk 58571.983 UVM2 16.34     0.04 6.27E-15 2.30E-16
ASASSN-19bt  AT2019ahk 58575.441 UVM2 16.45     0.04 5.67E-15 2.08E-16
ASASSN-19bt  AT2019ahk 58578.422 UVM2 16.51     0.04 5.36E-15 1.97E-16
ASASSN-19bt  AT2019ahk 58581.624 UVM2 16.59     0.04 4.98E-15 1.83E-16
ASASSN-19bt  AT2019ahk 58584.534 UVM2 16.64     0.04 4.76E-15 1.75E-16
ASASSN-19bt  AT2019ahk 58514.688 UVW2 17.25     0.04 3.24E-15 1.19E-16
ASASSN-19bt  AT2019ahk 58516.473 UVW2 17.04     0.04 3.93E-15 1.44E-16
ASASSN-19bt  AT2019ahk 58526.770 UVW2 16.59     0.04 5.95E-15 2.19E-16
ASASSN-19bt  AT2019ahk 58528.084 UVW2 16.52     0.04 6.35E-15 2.33E-16
ASASSN-19bt  AT2019ahk 58532.667 UVW2 16.33     0.04 7.57E-15 2.78E-16
ASASSN-19bt  AT2019ahk 58536.457 UVW2 16.26     0.04 8.07E-15 2.96E-16
ASASSN-19bt  AT2019ahk 58538.042 UVW2 16.23     0.04 8.30E-15 3.04E-16
ASASSN-19bt  AT2019ahk 58540.313 UVW2 16.18     0.04 8.69E-15 3.19E-16
ASASSN-19bt  AT2019ahk 58542.030 UVW2 16.18     0.04 8.69E-15 3.19E-16
ASASSN-19bt  AT2019ahk 58544.557 UVW2 16.22     0.04 8.37E-15 3.07E-16
ASASSN-19bt  AT2019ahk 58561.436 UVW2 16.46     0.04 6.71E-15 2.46E-16
ASASSN-19bt  AT2019ahk 58561.631 UVW2 16.49     0.04 6.53E-15 2.40E-16
ASASSN-19bt  AT2019ahk 58561.646 UVW2 16.54     0.04 6.23E-15 2.29E-16
ASASSN-19bt  AT2019ahk 58571.982 UVW2 16.76     0.05 5.09E-15 2.34E-16
ASASSN-19bt  AT2019ahk 58575.437 UVW2 16.85     0.05 4.69E-15 2.15E-16
ASASSN-19bt  AT2019ahk 58578.420 UVW2 16.86     0.04 4.64E-15 1.70E-16
ASASSN-19bt  AT2019ahk 58581.621 UVW2 17.00     0.04 4.08E-15 1.50E-16
ASASSN-19bt  AT2019ahk 58584.148 UVW2 17.00     0.04 4.08E-15 1.50E-16
ASASSN-19dj  AT2019azh 58544.762 V    14.50     0.03 5.83E-15 1.77E-16
ASASSN-19dj  AT2019azh 58553.457 V    14.46     0.04 6.10E-15 2.40E-16
ASASSN-19dj  AT2019azh 58556.110 V    14.38     0.06 6.56E-15 3.73E-16
ASASSN-19dj  AT2019azh 58562.955 V    14.26     0.04 7.29E-15 2.88E-16
ASASSN-19dj  AT2019azh 58565.940 V    14.33     0.04 6.82E-15 2.69E-16
ASASSN-19dj  AT2019azh 58568.281 V    14.47     0.04 6.04E-15 2.38E-16
ASASSN-19dj  AT2019azh 58574.788 V    14.31     0.04 6.95E-15 2.74E-16
ASASSN-19dj  AT2019azh 58577.101 V    14.45     0.03 6.16E-15 1.86E-16
ASASSN-19dj  AT2019azh 58580.625 V    14.40     0.03 6.40E-15 1.94E-16
ASASSN-19dj  AT2019azh 58583.279 V    14.45     0.03 6.11E-15 1.85E-16
ASASSN-19dj  AT2019azh 58589.529 V    14.50     0.03 5.84E-15 1.77E-16
ASASSN-19dj  AT2019azh 58592.051 V    14.49     0.03 5.90E-15 1.79E-16
ASASSN-19dj  AT2019azh 58595.359 V    14.51     0.03 5.79E-15 1.75E-16
ASASSN-19dj  AT2019azh 58598.292 V    14.54     0.03 5.63E-15 1.70E-16
ASASSN-19dj  AT2019azh 58606.125 V    14.60     0.03 5.33E-15 1.61E-16
ASASSN-19dj  AT2019azh 58609.173 V    14.58     0.03 5.42E-15 1.64E-16
ASASSN-19dj  AT2019azh 58611.426 V    14.55     0.03 5.59E-15 1.69E-16
ASASSN-19dj  AT2019azh 58618.332 V    14.56     0.04 5.54E-15 2.19E-16
ASASSN-19dj  AT2019azh 58621.324 V    14.58     0.03 5.43E-15 1.64E-16
ASASSN-19dj  AT2019azh 58624.442 V    14.64     0.04 5.14E-15 2.03E-16
ASASSN-19dj  AT2019azh 58627.033 V    14.65     0.04 5.08E-15 2.01E-16
ASASSN-19dj  AT2019azh 58630.425 V    14.63     0.04 5.17E-15 2.04E-16
ASASSN-19dj  AT2019azh 58634.205 V    14.56     0.04 5.54E-15 2.19E-16
ASASSN-19dj  AT2019azh 58638.275 V    14.64     0.03 5.14E-15 1.55E-16
ASASSN-19dj  AT2019azh 58767.940 V    14.82     0.05 4.37E-15 2.08E-16
ASASSN-19dj  AT2019azh 58787.208 V    14.82     0.04 4.34E-15 1.71E-16
ASASSN-19dj  AT2019azh 58794.641 V    14.82     0.04 4.34E-15 1.71E-16
ASASSN-19dj  AT2019azh 58796.624 V    14.95     0.04 3.87E-15 1.53E-16
ASASSN-19dj  AT2019azh 58799.694 V    14.83     0.04 4.31E-15 1.70E-16
ASASSN-19dj  AT2019azh 58802.602 V    14.79     0.04 4.46E-15 1.76E-16
ASASSN-19dj  AT2019azh 58810.379 V    14.77     0.05 4.55E-15 2.17E-16
ASASSN-19dj  AT2019azh 58818.330 V    14.85     0.04 4.26E-15 1.68E-16
ASASSN-19dj  AT2019azh 58822.519 V    14.79     0.04 4.47E-15 1.76E-16
ASASSN-19dj  AT2019azh 58826.896 V    14.85     0.07 4.26E-15 2.77E-16
ASASSN-19dj  AT2019azh 58830.021 V    14.86     0.04 4.22E-15 1.66E-16
ASASSN-19dj  AT2019azh 58840.587 V    14.79     0.04 4.46E-15 1.76E-16
ASASSN-19dj  AT2019azh 58842.382 V    14.83     0.04 4.31E-15 1.70E-16
ASASSN-19dj  AT2019azh 58846.624 V    14.80     0.04 4.43E-15 1.75E-16
ASASSN-19dj  AT2019azh 58850.210 V    14.79     0.04 4.47E-15 1.76E-16
ASASSN-19dj  AT2019azh 58544.758 B    14.68     0.04 7.71E-15 3.18E-16
ASASSN-19dj  AT2019azh 58553.454 B    14.53     0.04 8.85E-15 3.65E-16
ASASSN-19dj  AT2019azh 58556.108 B    14.40     0.04 9.98E-15 4.12E-16
ASASSN-19dj  AT2019azh 58562.951 B    14.50     0.04 9.10E-15 3.76E-16
ASASSN-19dj  AT2019azh 58565.936 B    14.49     0.04 9.18E-15 3.79E-16
ASASSN-19dj  AT2019azh 58568.278 B    14.54     0.04 8.77E-15 3.62E-16
ASASSN-19dj  AT2019azh 58574.785 B    14.49     0.04 9.18E-15 3.79E-16
ASASSN-19dj  AT2019azh 58577.099 B    14.56     0.04 8.61E-15 2.84E-16
ASASSN-19dj  AT2019azh 58580.619 B    14.61     0.04 8.22E-15 3.39E-16
ASASSN-19dj  AT2019azh 58583.273 B    14.64     0.04 8.00E-15 3.30E-16
ASASSN-19dj  AT2019azh 58589.524 B    14.71     0.04 7.50E-15 3.10E-16
ASASSN-19dj  AT2019azh 58592.046 B    14.72     0.04 7.43E-15 3.07E-16
ASASSN-19dj  AT2019azh 58595.357 B    14.76     0.04 7.16E-15 2.96E-16
ASASSN-19dj  AT2019azh 58598.286 B    14.79     0.04 6.97E-15 2.88E-16
ASASSN-19dj  AT2019azh 58606.119 B    14.87     0.04 6.48E-15 2.67E-16
ASASSN-19dj  AT2019azh 58609.171 B    14.78     0.04 7.03E-15 2.32E-16
ASASSN-19dj  AT2019azh 58611.423 B    14.81     0.04 6.84E-15 2.82E-16
ASASSN-19dj  AT2019azh 58618.330 B    14.88     0.04 6.42E-15 2.12E-16
ASASSN-19dj  AT2019azh 58621.319 B    14.81     0.04 6.84E-15 2.26E-16
ASASSN-19dj  AT2019azh 58624.439 B    14.90     0.04 6.29E-15 2.60E-16
ASASSN-19dj  AT2019azh 58627.030 B    14.87     0.04 6.47E-15 2.67E-16
ASASSN-19dj  AT2019azh 58630.419 B    14.81     0.04 6.84E-15 2.82E-16
ASASSN-19dj  AT2019azh 58634.202 B    14.90     0.04 6.30E-15 2.60E-16
ASASSN-19dj  AT2019azh 58638.271 B    14.88     0.04 6.41E-15 2.65E-16
ASASSN-19dj  AT2019azh 58767.935 B    15.19     0.04 4.83E-15 1.99E-16
ASASSN-19dj  AT2019azh 58787.205 B    15.32     0.04 4.29E-15 1.77E-16
ASASSN-19dj  AT2019azh 58790.592 B    15.32     0.04 4.29E-15 1.77E-16
ASASSN-19dj  AT2019azh 58794.638 B    15.29     0.04 4.40E-15 1.82E-16
ASASSN-19dj  AT2019azh 58796.620 B    15.38     0.04 4.06E-15 1.68E-16
ASASSN-19dj  AT2019azh 58798.769 B    15.29     0.11 4.42E-15 4.54E-16
ASASSN-19dj  AT2019azh 58799.691 B    15.32     0.04 4.30E-15 1.77E-16
ASASSN-19dj  AT2019azh 58802.600 B    15.31     0.04 4.33E-15 1.79E-16
ASASSN-19dj  AT2019azh 58810.376 B    15.30     0.04 4.37E-15 1.80E-16
ASASSN-19dj  AT2019azh 58818.329 B    15.32     0.04 4.29E-15 1.77E-16
ASASSN-19dj  AT2019azh 58822.517 B    15.29     0.04 4.41E-15 1.82E-16
ASASSN-19dj  AT2019azh 58826.831 B    15.25     0.04 4.57E-15 1.89E-16
ASASSN-19dj  AT2019azh 58830.017 B    15.38     0.04 4.06E-15 1.68E-16
ASASSN-19dj  AT2019azh 58840.583 B    15.32     0.04 4.30E-15 1.77E-16
ASASSN-19dj  AT2019azh 58842.378 B    15.31     0.04 4.34E-15 1.79E-16
ASASSN-19dj  AT2019azh 58846.621 B    15.26     0.04 4.53E-15 1.87E-16
ASASSN-19dj  AT2019azh 58850.205 B    15.34     0.04 4.22E-15 1.74E-16
ASASSN-19dj  AT2019azh 58544.757 U    15.00     0.03 9.04E-15 2.49E-16
ASASSN-19dj  AT2019azh 58553.453 U    14.88     0.04 1.01E-14 3.71E-16
ASASSN-19dj  AT2019azh 58556.108 U    14.73     0.04 1.16E-14 4.26E-16
ASASSN-19dj  AT2019azh 58562.950 U    14.80     0.04 1.09E-14 3.99E-16
ASASSN-19dj  AT2019azh 58565.935 U    14.80     0.04 1.09E-14 3.99E-16
ASASSN-19dj  AT2019azh 58568.059 U    14.80     0.03 1.09E-14 2.99E-16
ASASSN-19dj  AT2019azh 58568.278 U    14.86     0.04 1.03E-14 3.78E-16
ASASSN-19dj  AT2019azh 58574.784 U    14.89     0.03 1.00E-14 2.75E-16
ASASSN-19dj  AT2019azh 58577.098 U    14.89     0.03 1.00E-14 2.75E-16
ASASSN-19dj  AT2019azh 58580.618 U    14.97     0.03 9.30E-15 2.56E-16
ASASSN-19dj  AT2019azh 58583.272 U    14.96     0.03 9.38E-15 2.58E-16
ASASSN-19dj  AT2019azh 58589.523 U    15.10     0.03 8.25E-15 2.27E-16
ASASSN-19dj  AT2019azh 58592.045 U    15.11     0.03 8.17E-15 2.25E-16
ASASSN-19dj  AT2019azh 58595.357 U    15.14     0.03 7.95E-15 2.19E-16
ASASSN-19dj  AT2019azh 58598.285 U    15.22     0.03 7.39E-15 2.03E-16
ASASSN-19dj  AT2019azh 58606.119 U    15.36     0.03 6.49E-15 1.79E-16
ASASSN-19dj  AT2019azh 58609.171 U    15.37     0.03 6.43E-15 1.77E-16
ASASSN-19dj  AT2019azh 58611.423 U    15.36     0.03 6.49E-15 1.79E-16
ASASSN-19dj  AT2019azh 58618.329 U    15.41     0.03 6.20E-15 1.71E-16
ASASSN-19dj  AT2019azh 58621.319 U    15.39     0.03 6.31E-15 1.74E-16
ASASSN-19dj  AT2019azh 58624.438 U    15.48     0.04 5.81E-15 2.13E-16
ASASSN-19dj  AT2019azh 58627.029 U    15.44     0.03 6.03E-15 1.66E-16
ASASSN-19dj  AT2019azh 58630.418 U    15.47     0.04 5.87E-15 2.15E-16
ASASSN-19dj  AT2019azh 58634.202 U    15.56     0.04 5.40E-15 1.98E-16
ASASSN-19dj  AT2019azh 58638.270 U    15.55     0.03 5.45E-15 1.50E-16
ASASSN-19dj  AT2019azh 58767.934 U    16.46     0.05 2.36E-15 1.08E-16
ASASSN-19dj  AT2019azh 58787.204 U    16.47     0.04 2.34E-15 8.57E-17
ASASSN-19dj  AT2019azh 58790.591 U    16.57     0.06 2.13E-15 1.17E-16
ASASSN-19dj  AT2019azh 58794.638 U    16.48     0.04 2.31E-15 8.49E-17
ASASSN-19dj  AT2019azh 58796.620 U    16.70     0.05 1.89E-15 8.67E-17
ASASSN-19dj  AT2019azh 58798.768 U    16.55     0.06 2.17E-15 1.19E-16
ASASSN-19dj  AT2019azh 58799.691 U    16.50     0.04 2.27E-15 8.34E-17
ASASSN-19dj  AT2019azh 58802.600 U    16.52     0.04 2.23E-15 8.18E-17
ASASSN-19dj  AT2019azh 58810.375 U    16.57     0.06 2.13E-15 1.17E-16
ASASSN-19dj  AT2019azh 58818.328 U    16.57     0.04 2.13E-15 7.82E-17
ASASSN-19dj  AT2019azh 58822.516 U    16.53     0.04 2.21E-15 8.11E-17
ASASSN-19dj  AT2019azh 58826.830 U    16.54     0.04 2.19E-15 8.04E-17
ASASSN-19dj  AT2019azh 58830.016 U    16.56     0.04 2.15E-15 7.89E-17
ASASSN-19dj  AT2019azh 58840.583 U    16.58     0.04 2.11E-15 7.74E-17
ASASSN-19dj  AT2019azh 58842.378 U    16.54     0.05 2.19E-15 1.00E-16
ASASSN-19dj  AT2019azh 58846.621 U    16.52     0.04 2.23E-15 8.18E-17
ASASSN-19dj  AT2019azh 58850.204 U    16.54     0.04 2.19E-15 8.04E-17
ASASSN-19dj  AT2019azh 58544.755 UVW1 15.00     0.04 1.63E-14 5.99E-16
ASASSN-19dj  AT2019azh 58553.451 UVW1 14.92     0.04 1.76E-14 6.45E-16
ASASSN-19dj  AT2019azh 58556.107 UVW1 14.80     0.04 1.96E-14 7.20E-16
ASASSN-19dj  AT2019azh 58562.948 UVW1 14.77     0.04 2.02E-14 7.40E-16
ASASSN-19dj  AT2019azh 58565.934 UVW1 14.84     0.04 1.89E-14 6.94E-16
ASASSN-19dj  AT2019azh 58568.277 UVW1 14.95     0.04 1.71E-14 6.27E-16
ASASSN-19dj  AT2019azh 58574.783 UVW1 14.91     0.04 1.77E-14 6.51E-16
ASASSN-19dj  AT2019azh 58577.097 UVW1 14.93     0.04 1.74E-14 6.39E-16
ASASSN-19dj  AT2019azh 58580.615 UVW1 15.00     0.04 1.63E-14 5.99E-16
ASASSN-19dj  AT2019azh 58583.269 UVW1 15.04     0.04 1.57E-14 5.77E-16
ASASSN-19dj  AT2019azh 58589.521 UVW1 15.18     0.04 1.38E-14 5.07E-16
ASASSN-19dj  AT2019azh 58592.042 UVW1 15.22     0.04 1.33E-14 4.89E-16
ASASSN-19dj  AT2019azh 58595.356 UVW1 15.29     0.04 1.25E-14 4.59E-16
ASASSN-19dj  AT2019azh 58598.282 UVW1 15.36     0.04 1.17E-14 4.30E-16
ASASSN-19dj  AT2019azh 58606.116 UVW1 15.49     0.04 1.04E-14 3.81E-16
ASASSN-19dj  AT2019azh 58609.170 UVW1 15.51     0.04 1.02E-14 3.74E-16
ASASSN-19dj  AT2019azh 58611.422 UVW1 15.51     0.04 1.02E-14 3.74E-16
ASASSN-19dj  AT2019azh 58618.328 UVW1 15.60     0.04 9.39E-15 3.45E-16
ASASSN-19dj  AT2019azh 58621.316 UVW1 15.68     0.04 8.73E-15 3.20E-16
ASASSN-19dj  AT2019azh 58624.437 UVW1 15.68     0.04 8.73E-15 3.20E-16
ASASSN-19dj  AT2019azh 58627.027 UVW1 15.72     0.04 8.41E-15 3.09E-16
ASASSN-19dj  AT2019azh 58630.349 UVW1 15.73     0.04 8.33E-15 3.06E-16
ASASSN-19dj  AT2019azh 58634.201 UVW1 15.82     0.04 7.67E-15 2.81E-16
ASASSN-19dj  AT2019azh 58638.269 UVW1 15.88     0.04 7.26E-15 2.66E-16
ASASSN-19dj  AT2019azh 58767.931 UVW1 17.22     0.05 2.11E-15 9.69E-17
ASASSN-19dj  AT2019azh 58773.922 UVW1 17.32     0.06 1.93E-15 1.06E-16
ASASSN-19dj  AT2019azh 58779.900 UVW1 17.34     0.05 1.89E-15 8.68E-17
ASASSN-19dj  AT2019azh 58782.685 UVW1 17.40     0.04 1.79E-15 6.57E-17
ASASSN-19dj  AT2019azh 58787.203 UVW1 17.40     0.05 1.79E-15 8.21E-17
ASASSN-19dj  AT2019azh 58790.589 UVW1 17.37     0.06 1.84E-15 1.01E-16
ASASSN-19dj  AT2019azh 58794.636 UVW1 17.53     0.06 1.59E-15 8.74E-17
ASASSN-19dj  AT2019azh 58796.618 UVW1 17.51     0.06 1.62E-15 8.90E-17
ASASSN-19dj  AT2019azh 58798.765 UVW1 17.50     0.07 1.63E-15 1.05E-16
ASASSN-19dj  AT2019azh 58799.689 UVW1 17.54     0.06 1.57E-15 8.66E-17
ASASSN-19dj  AT2019azh 58802.599 UVW1 17.44     0.05 1.72E-15 7.91E-17
ASASSN-19dj  AT2019azh 58810.373 UVW1 17.58     0.07 1.52E-15 9.74E-17
ASASSN-19dj  AT2019azh 58818.328 UVW1 17.46     0.05 1.69E-15 7.77E-17
ASASSN-19dj  AT2019azh 58822.515 UVW1 17.55     0.05 1.56E-15 7.15E-17
ASASSN-19dj  AT2019azh 58826.827 UVW1 17.61     0.06 1.47E-15 8.12E-17
ASASSN-19dj  AT2019azh 58830.014 UVW1 17.60     0.05 1.49E-15 6.83E-17
ASASSN-19dj  AT2019azh 58840.581 UVW1 17.62     0.05 1.46E-15 6.70E-17
ASASSN-19dj  AT2019azh 58842.376 UVW1 17.68     0.06 1.38E-15 7.61E-17
ASASSN-19dj  AT2019azh 58846.619 UVW1 17.68     0.05 1.38E-15 6.34E-17
ASASSN-19dj  AT2019azh 58850.201 UVW1 17.59     0.05 1.50E-15 6.89E-17
ASASSN-19dj  AT2019azh 58906.651 UVW1 17.72     0.08 1.33E-15 9.78E-17
ASASSN-19dj  AT2019azh 58544.763 UVM2 14.92     0.04 2.32E-14 8.51E-16
ASASSN-19dj  AT2019azh 58553.458 UVM2 14.88     0.04 2.41E-14 8.83E-16
ASASSN-19dj  AT2019azh 58556.110 UVM2 14.69     0.04 2.87E-14 1.05E-15
ASASSN-19dj  AT2019azh 58562.955 UVM2 14.69     0.04 2.87E-14 1.05E-15
ASASSN-19dj  AT2019azh 58565.940 UVM2 14.70     0.04 2.84E-14 1.04E-15
ASASSN-19dj  AT2019azh 58568.281 UVM2 14.88     0.04 2.41E-14 8.83E-16
ASASSN-19dj  AT2019azh 58574.788 UVM2 14.86     0.04 2.45E-14 8.99E-16
ASASSN-19dj  AT2019azh 58577.102 UVM2 14.88     0.04 2.41E-14 8.83E-16
ASASSN-19dj  AT2019azh 58580.626 UVM2 14.95     0.04 2.26E-14 8.28E-16
ASASSN-19dj  AT2019azh 58583.280 UVM2 14.97     0.04 2.21E-14 8.13E-16
ASASSN-19dj  AT2019azh 58589.530 UVM2 15.12     0.04 1.93E-14 7.08E-16
ASASSN-19dj  AT2019azh 58592.052 UVM2 15.15     0.04 1.88E-14 6.89E-16
ASASSN-19dj  AT2019azh 58595.359 UVM2 15.21     0.04 1.78E-14 6.52E-16
ASASSN-19dj  AT2019azh 58598.293 UVM2 15.34     0.04 1.58E-14 5.78E-16
ASASSN-19dj  AT2019azh 58600.336 UVM2 15.76     0.05 1.07E-14 4.91E-16
ASASSN-19dj  AT2019azh 58606.125 UVM2 15.43     0.04 1.45E-14 5.32E-16
ASASSN-19dj  AT2019azh 58609.173 UVM2 15.46     0.04 1.41E-14 5.18E-16
ASASSN-19dj  AT2019azh 58611.426 UVM2 15.46     0.04 1.41E-14 5.18E-16
ASASSN-19dj  AT2019azh 58618.332 UVM2 15.59     0.04 1.25E-14 4.59E-16
ASASSN-19dj  AT2019azh 58621.324 UVM2 15.65     0.04 1.18E-14 4.34E-16
ASASSN-19dj  AT2019azh 58624.442 UVM2 15.67     0.04 1.16E-14 4.27E-16
ASASSN-19dj  AT2019azh 58627.033 UVM2 15.70     0.04 1.13E-14 4.15E-16
ASASSN-19dj  AT2019azh 58630.427 UVM2 15.74     0.04 1.09E-14 4.00E-16
ASASSN-19dj  AT2019azh 58634.206 UVM2 15.79     0.04 1.04E-14 3.82E-16
ASASSN-19dj  AT2019azh 58638.276 UVM2 15.89     0.04 9.49E-15 3.48E-16
ASASSN-19dj  AT2019azh 58767.941 UVM2 17.58     0.05 2.00E-15 9.18E-17
ASASSN-19dj  AT2019azh 58773.919 UVM2 17.65     0.06 1.88E-15 1.03E-16
ASASSN-19dj  AT2019azh 58779.894 UVM2 17.62     0.05 1.93E-15 8.85E-17
ASASSN-19dj  AT2019azh 58782.679 UVM2 17.78     0.05 1.66E-15 7.64E-17
ASASSN-19dj  AT2019azh 58787.208 UVM2 17.74     0.05 1.73E-15 7.92E-17
ASASSN-19dj  AT2019azh 58794.641 UVM2 17.84     0.05 1.58E-15 7.22E-17
ASASSN-19dj  AT2019azh 58796.625 UVM2 17.90     0.05 1.49E-15 6.84E-17
ASASSN-19dj  AT2019azh 58799.695 UVM2 17.80     0.05 1.63E-15 7.50E-17
ASASSN-19dj  AT2019azh 58802.603 UVM2 17.84     0.04 1.58E-15 5.78E-17
ASASSN-19dj  AT2019azh 58810.380 UVM2 17.84     0.06 1.58E-15 8.67E-17
ASASSN-19dj  AT2019azh 58818.330 UVM2 17.97     0.05 1.40E-15 6.41E-17
ASASSN-19dj  AT2019azh 58822.519 UVM2 17.93     0.05 1.45E-15 6.65E-17
ASASSN-19dj  AT2019azh 58826.896 UVM2 17.99     0.08 1.37E-15 1.01E-16
ASASSN-19dj  AT2019azh 58830.022 UVM2 17.97     0.05 1.40E-15 6.41E-17
ASASSN-19dj  AT2019azh 58840.588 UVM2 18.09     0.05 1.25E-15 5.74E-17
ASASSN-19dj  AT2019azh 58842.382 UVM2 18.04     0.05 1.31E-15 6.01E-17
ASASSN-19dj  AT2019azh 58846.624 UVM2 18.11     0.05 1.23E-15 5.63E-17
ASASSN-19dj  AT2019azh 58850.211 UVM2 18.09     0.05 1.25E-15 5.74E-17
ASASSN-19dj  AT2019azh 58906.649 UVM2 18.26     0.10 1.07E-15 9.81E-17
ASASSN-19dj  AT2019azh 58544.759 UVW2 14.75     0.04 3.24E-14 1.19E-15
ASASSN-19dj  AT2019azh 58553.454 UVW2 14.67     0.04 3.49E-14 1.28E-15
ASASSN-19dj  AT2019azh 58556.108 UVW2 14.51     0.04 4.04E-14 1.48E-15
ASASSN-19dj  AT2019azh 58562.951 UVW2 14.73     0.04 3.30E-14 1.21E-15
ASASSN-19dj  AT2019azh 58565.937 UVW2 14.69     0.04 3.43E-14 1.26E-15
ASASSN-19dj  AT2019azh 58568.072 UVW2 14.73     0.04 3.30E-14 1.21E-15
ASASSN-19dj  AT2019azh 58568.279 UVW2 14.93     0.04 2.75E-14 1.01E-15
ASASSN-19dj  AT2019azh 58574.785 UVW2 14.81     0.04 3.07E-14 1.13E-15
ASASSN-19dj  AT2019azh 58577.099 UVW2 14.84     0.04 2.98E-14 1.10E-15
ASASSN-19dj  AT2019azh 58580.620 UVW2 14.87     0.04 2.90E-14 1.07E-15
ASASSN-19dj  AT2019azh 58583.274 UVW2 14.89     0.04 2.85E-14 1.05E-15
ASASSN-19dj  AT2019azh 58589.525 UVW2 15.01     0.04 2.55E-14 9.36E-16
ASASSN-19dj  AT2019azh 58592.047 UVW2 15.01     0.04 2.55E-14 9.36E-16
ASASSN-19dj  AT2019azh 58595.357 UVW2 15.09     0.04 2.37E-14 8.70E-16
ASASSN-19dj  AT2019azh 58598.287 UVW2 15.18     0.04 2.18E-14 8.01E-16
ASASSN-19dj  AT2019azh 58600.336 UVW2 15.51     0.07 1.61E-14 1.03E-15
ASASSN-19dj  AT2019azh 58606.120 UVW2 15.24     0.04 2.06E-14 7.58E-16
ASASSN-19dj  AT2019azh 58609.171 UVW2 15.24     0.04 2.06E-14 7.58E-16
ASASSN-19dj  AT2019azh 58611.424 UVW2 15.26     0.04 2.03E-14 7.44E-16
ASASSN-19dj  AT2019azh 58618.330 UVW2 15.35     0.04 1.87E-14 6.85E-16
ASASSN-19dj  AT2019azh 58621.320 UVW2 15.43     0.04 1.73E-14 6.36E-16
ASASSN-19dj  AT2019azh 58624.439 UVW2 15.42     0.04 1.75E-14 6.42E-16
ASASSN-19dj  AT2019azh 58627.030 UVW2 15.46     0.04 1.69E-14 6.19E-16
ASASSN-19dj  AT2019azh 58630.420 UVW2 15.50     0.04 1.62E-14 5.96E-16
ASASSN-19dj  AT2019azh 58634.203 UVW2 15.57     0.04 1.52E-14 5.59E-16
ASASSN-19dj  AT2019azh 58638.272 UVW2 15.71     0.04 1.34E-14 4.91E-16
ASASSN-19dj  AT2019azh 58767.936 UVW2 17.41     0.04 2.80E-15 1.03E-16
ASASSN-19dj  AT2019azh 58773.857 UVW2 17.53     0.05 2.51E-15 1.15E-16
ASASSN-19dj  AT2019azh 58779.888 UVW2 17.60     0.04 2.35E-15 8.62E-17
ASASSN-19dj  AT2019azh 58782.673 UVW2 17.55     0.04 2.46E-15 9.03E-17
ASASSN-19dj  AT2019azh 58787.205 UVW2 17.65     0.05 2.24E-15 1.03E-16
ASASSN-19dj  AT2019azh 58790.593 UVW2 17.57     0.07 2.41E-15 1.55E-16
ASASSN-19dj  AT2019azh 58794.639 UVW2 17.74     0.05 2.06E-15 9.47E-17
ASASSN-19dj  AT2019azh 58796.621 UVW2 17.81     0.05 1.94E-15 8.88E-17
ASASSN-19dj  AT2019azh 58799.692 UVW2 17.73     0.05 2.08E-15 9.56E-17
ASASSN-19dj  AT2019azh 58802.601 UVW2 17.71     0.04 2.12E-15 7.79E-17
ASASSN-19dj  AT2019azh 58810.376 UVW2 17.80     0.06 1.95E-15 1.08E-16
ASASSN-19dj  AT2019azh 58818.329 UVW2 17.87     0.05 1.83E-15 8.40E-17
ASASSN-19dj  AT2019azh 58822.517 UVW2 17.89     0.05 1.80E-15 8.25E-17
ASASSN-19dj  AT2019azh 58826.894 UVW2 17.95     0.08 1.70E-15 1.25E-16
ASASSN-19dj  AT2019azh 58830.018 UVW2 17.92     0.05 1.75E-15 8.02E-17
ASASSN-19dj  AT2019azh 58840.584 UVW2 17.99     0.05 1.64E-15 7.52E-17
ASASSN-19dj  AT2019azh 58842.379 UVW2 18.02     0.06 1.60E-15 8.78E-17
ASASSN-19dj  AT2019azh 58846.622 UVW2 18.04     0.05 1.57E-15 7.18E-17
ASASSN-19dj  AT2019azh 58850.206 UVW2 18.04     0.05 1.57E-15 7.18E-17
ASASSN-19dj  AT2019azh 58906.648 UVW2 18.06     0.08 1.54E-15 1.13E-16
ASASSN-19dj  AT2019azh 58911.892 UVW2 18.30     0.12 1.23E-15 1.36E-16
ATLAS18qqn   AT2018cow 58288.445 V    14.07     0.05 8.71E-15 4.15E-16
ATLAS18qqn   AT2018cow 58289.230 V    14.27     0.04 7.24E-15 2.86E-16
ATLAS18qqn   AT2018cow 58290.700 V    14.87     0.05 4.17E-15 1.99E-16
ATLAS18qqn   AT2018cow 58292.286 V    15.34     0.06 2.71E-15 1.54E-16
ATLAS18qqn   AT2018cow 58294.618 V    15.85     0.06 1.69E-15 9.60E-17
ATLAS18qqn   AT2018cow 58295.617 V    15.98     0.09 1.50E-15 1.25E-16
ATLAS18qqn   AT2018cow 58296.683 V    16.08     0.07 1.37E-15 8.91E-17
ATLAS18qqn   AT2018cow 58298.404 V    16.25     0.07 1.17E-15 7.61E-17
ATLAS18qqn   AT2018cow 58299.732 V    16.26     0.07 1.16E-15 7.55E-17
ATLAS18qqn   AT2018cow 58300.659 V    16.46     0.08 9.63E-16 7.16E-17
ATLAS18qqn   AT2018cow 58301.799 V    16.66     0.09 8.01E-16 6.69E-17
ATLAS18qqn   AT2018cow 58302.047 V    16.77     0.09 7.24E-16 6.05E-17
ATLAS18qqn   AT2018cow 58303.789 V    16.93     0.10 6.25E-16 5.79E-17
ATLAS18qqn   AT2018cow 58306.778 V    17.10     0.11 5.34E-16 5.44E-17
ATLAS18qqn   AT2018cow 58307.168 V    17.03     0.11 5.69E-16 5.80E-17
ATLAS18qqn   AT2018cow 58308.164 V    17.17     0.11 5.01E-16 5.10E-17
ATLAS18qqn   AT2018cow 58309.233 V    17.18     0.12 4.97E-16 5.52E-17
ATLAS18qqn   AT2018cow 58310.223 V    17.30     0.12 4.44E-16 4.93E-17
ATLAS18qqn   AT2018cow 58311.164 V    17.31     0.13 4.40E-16 5.29E-17
ATLAS18qqn   AT2018cow 58311.763 V    17.57     0.15 3.47E-16 4.80E-17
ATLAS18qqn   AT2018cow 58312.423 V    17.50     0.11 3.70E-16 3.77E-17
ATLAS18qqn   AT2018cow 58313.348 V    17.39     0.10 4.08E-16 3.78E-17
ATLAS18qqn   AT2018cow 58314.756 V    17.39     0.15 4.11E-16 5.69E-17
ATLAS18qqn   AT2018cow 58316.535 V    17.51     0.12 3.67E-16 4.07E-17
ATLAS18qqn   AT2018cow 58318.936 V    17.38     0.11 4.12E-16 4.20E-17
ATLAS18qqn   AT2018cow 58320.254 V    17.72     0.12 3.02E-16 3.35E-17
ATLAS18qqn   AT2018cow 58322.247 V    17.52     0.12 3.62E-16 4.02E-17
ATLAS18qqn   AT2018cow 58323.904 V    17.95     0.19 2.44E-16 4.28E-17
ATLAS18qqn   AT2018cow 58324.166 V    17.91     0.15 2.53E-16 3.51E-17
ATLAS18qqn   AT2018cow 58325.369 V    17.63     0.12 3.27E-16 3.63E-17
ATLAS18qqn   AT2018cow 58326.176 V    17.56     0.13 3.50E-16 4.21E-17
ATLAS18qqn   AT2018cow 58327.162 V    17.71     0.13 3.04E-16 3.65E-17
ATLAS18qqn   AT2018cow 58329.221 V    17.73     0.13 2.99E-16 3.59E-17
ATLAS18qqn   AT2018cow 58330.879 V    17.79     0.14 2.83E-16 3.66E-17
ATLAS18qqn   AT2018cow 58331.942 V    17.85     0.14 2.67E-16 3.45E-17
ATLAS18qqn   AT2018cow 58332.268 V    17.84     0.15 2.69E-16 3.72E-17
ATLAS18qqn   AT2018cow 58333.405 V    17.85     0.21 2.68E-16 5.16E-17
ATLAS18qqn   AT2018cow 58288.443 B    13.89     0.04 1.60E-14 6.59E-16
ATLAS18qqn   AT2018cow 58289.226 B    14.18     0.04 1.22E-14 5.04E-16
ATLAS18qqn   AT2018cow 58290.697 B    14.90     0.04 6.29E-15 2.60E-16
ATLAS18qqn   AT2018cow 58292.283 B    15.34     0.04 4.20E-15 1.73E-16
ATLAS18qqn   AT2018cow 58293.814 B    15.61     0.05 3.28E-15 1.62E-16
ATLAS18qqn   AT2018cow 58294.613 B    15.82     0.05 2.70E-15 1.34E-16
ATLAS18qqn   AT2018cow 58295.614 B    15.82     0.06 2.70E-15 1.56E-16
ATLAS18qqn   AT2018cow 58296.678 B    16.02     0.05 2.25E-15 1.11E-16
ATLAS18qqn   AT2018cow 58298.397 B    16.15     0.05 1.99E-15 9.86E-17
ATLAS18qqn   AT2018cow 58299.725 B    16.26     0.05 1.80E-15 8.92E-17
ATLAS18qqn   AT2018cow 58300.654 B    16.45     0.06 1.51E-15 8.74E-17
ATLAS18qqn   AT2018cow 58301.793 B    16.58     0.06 1.34E-15 7.75E-17
ATLAS18qqn   AT2018cow 58302.045 B    16.58     0.06 1.34E-15 7.76E-17
ATLAS18qqn   AT2018cow 58303.784 B    16.84     0.07 1.06E-15 7.07E-17
ATLAS18qqn   AT2018cow 58305.638 B    16.81     0.07 1.08E-15 7.27E-17
ATLAS18qqn   AT2018cow 58306.773 B    17.05     0.07 8.69E-16 5.82E-17
ATLAS18qqn   AT2018cow 58307.163 B    17.11     0.07 8.22E-16 5.51E-17
ATLAS18qqn   AT2018cow 58308.159 B    17.15     0.07 7.92E-16 5.31E-17
ATLAS18qqn   AT2018cow 58309.228 B    17.19     0.07 7.64E-16 5.12E-17
ATLAS18qqn   AT2018cow 58310.218 B    17.28     0.08 7.04E-16 5.36E-17
ATLAS18qqn   AT2018cow 58311.159 B    17.50     0.09 5.74E-16 4.85E-17
ATLAS18qqn   AT2018cow 58311.759 B    17.49     0.09 5.79E-16 4.89E-17
ATLAS18qqn   AT2018cow 58312.418 B    17.54     0.07 5.53E-16 3.71E-17
ATLAS18qqn   AT2018cow 58313.341 B    17.53     0.07 5.58E-16 3.74E-17
ATLAS18qqn   AT2018cow 58314.752 B    17.65     0.10 5.00E-16 4.68E-17
ATLAS18qqn   AT2018cow 58316.528 B    17.62     0.08 5.14E-16 3.91E-17
ATLAS18qqn   AT2018cow 58318.930 B    17.81     0.09 4.32E-16 3.65E-17
ATLAS18qqn   AT2018cow 58320.247 B    17.86     0.08 4.12E-16 3.14E-17
ATLAS18qqn   AT2018cow 58322.240 B    17.79     0.08 4.40E-16 3.35E-17
ATLAS18qqn   AT2018cow 58323.899 B    17.88     0.11 4.05E-16 4.16E-17
ATLAS18qqn   AT2018cow 58324.163 B    17.97     0.10 3.73E-16 3.49E-17
ATLAS18qqn   AT2018cow 58325.361 B    18.23     0.10 2.94E-16 2.76E-17
ATLAS18qqn   AT2018cow 58326.170 B    18.03     0.10 3.53E-16 3.30E-17
ATLAS18qqn   AT2018cow 58327.154 B    18.11     0.09 3.28E-16 2.77E-17
ATLAS18qqn   AT2018cow 58329.213 B    18.09     0.09 3.33E-16 2.81E-17
ATLAS18qqn   AT2018cow 58330.872 B    17.95     0.09 3.79E-16 3.20E-17
ATLAS18qqn   AT2018cow 58331.935 B    18.20     0.10 3.02E-16 2.82E-17
ATLAS18qqn   AT2018cow 58332.265 B    18.24     0.12 2.90E-16 3.24E-17
ATLAS18qqn   AT2018cow 58333.401 B    18.21     0.15 2.97E-16 4.12E-17
ATLAS18qqn   AT2018cow 58288.443 U    13.55     0.05 3.44E-14 1.58E-15
ATLAS18qqn   AT2018cow 58289.225 U    13.91     0.05 2.47E-14 1.13E-15
ATLAS18qqn   AT2018cow 58290.695 U    14.49     0.05 1.45E-14 6.64E-16
ATLAS18qqn   AT2018cow 58292.281 U    14.89     0.05 1.00E-14 4.59E-16
ATLAS18qqn   AT2018cow 58293.813 U    15.29     0.05 6.92E-15 3.18E-16
ATLAS18qqn   AT2018cow 58294.612 U    15.52     0.05 5.60E-15 2.57E-16
ATLAS18qqn   AT2018cow 58295.613 U    15.65     0.06 4.97E-15 2.74E-16
ATLAS18qqn   AT2018cow 58296.538 U    15.82     0.05 4.25E-15 1.95E-16
ATLAS18qqn   AT2018cow 58296.673 U    15.79     0.05 4.37E-15 2.00E-16
ATLAS18qqn   AT2018cow 58296.677 U    15.84     0.05 4.17E-15 1.91E-16
ATLAS18qqn   AT2018cow 58298.395 U    15.92     0.05 3.88E-15 1.78E-16
ATLAS18qqn   AT2018cow 58299.724 U    16.11     0.05 3.25E-15 1.49E-16
ATLAS18qqn   AT2018cow 58300.582 U    16.29     0.05 2.76E-15 1.26E-16
ATLAS18qqn   AT2018cow 58300.649 U    16.29     0.05 2.76E-15 1.26E-16
ATLAS18qqn   AT2018cow 58300.653 U    16.29     0.06 2.76E-15 1.52E-16
ATLAS18qqn   AT2018cow 58301.792 U    16.52     0.06 2.23E-15 1.23E-16
ATLAS18qqn   AT2018cow 58302.044 U    16.53     0.06 2.21E-15 1.22E-16
ATLAS18qqn   AT2018cow 58303.783 U    16.75     0.06 1.80E-15 9.93E-17
ATLAS18qqn   AT2018cow 58304.169 U    16.84     0.05 1.66E-15 7.62E-17
ATLAS18qqn   AT2018cow 58305.637 U    16.89     0.06 1.59E-15 8.73E-17
ATLAS18qqn   AT2018cow 58306.772 U    17.07     0.07 1.34E-15 8.63E-17
ATLAS18qqn   AT2018cow 58307.162 U    17.09     0.07 1.32E-15 8.47E-17
ATLAS18qqn   AT2018cow 58308.157 U    17.24     0.07 1.15E-15 7.38E-17
ATLAS18qqn   AT2018cow 58308.762 U    17.27     0.05 1.12E-15 5.13E-17
ATLAS18qqn   AT2018cow 58309.227 U    17.40     0.07 9.92E-16 6.37E-17
ATLAS18qqn   AT2018cow 58310.217 U    17.36     0.07 1.03E-15 6.61E-17
ATLAS18qqn   AT2018cow 58311.158 U    17.59     0.08 8.32E-16 6.11E-17
ATLAS18qqn   AT2018cow 58311.758 U    17.70     0.08 7.52E-16 5.52E-17
ATLAS18qqn   AT2018cow 58312.417 U    17.70     0.07 7.52E-16 4.83E-17
ATLAS18qqn   AT2018cow 58313.339 U    17.82     0.07 6.74E-16 4.33E-17
ATLAS18qqn   AT2018cow 58314.752 U    17.86     0.08 6.49E-16 4.76E-17
ATLAS18qqn   AT2018cow 58316.526 U    17.95     0.08 5.98E-16 4.39E-17
ATLAS18qqn   AT2018cow 58318.929 U    18.20     0.09 4.75E-16 3.92E-17
ATLAS18qqn   AT2018cow 58320.245 U    18.28     0.08 4.41E-16 3.24E-17
ATLAS18qqn   AT2018cow 58322.239 U    18.42     0.09 3.88E-16 3.20E-17
ATLAS18qqn   AT2018cow 58323.899 U    18.38     0.11 4.02E-16 4.06E-17
ATLAS18qqn   AT2018cow 58324.162 U    18.67     0.11 3.08E-16 3.11E-17
ATLAS18qqn   AT2018cow 58325.360 U    18.51     0.10 3.57E-16 3.27E-17
ATLAS18qqn   AT2018cow 58326.169 U    18.53     0.11 3.50E-16 3.53E-17
ATLAS18qqn   AT2018cow 58327.152 U    18.56     0.10 3.41E-16 3.13E-17
ATLAS18qqn   AT2018cow 58329.212 U    18.79     0.11 2.76E-16 2.78E-17
ATLAS18qqn   AT2018cow 58330.871 U    18.67     0.11 3.08E-16 3.11E-17
ATLAS18qqn   AT2018cow 58331.934 U    18.64     0.10 3.16E-16 2.90E-17
ATLAS18qqn   AT2018cow 58332.264 U    18.89     0.13 2.51E-16 3.00E-17
ATLAS18qqn   AT2018cow 58333.401 U    18.74     0.15 2.89E-16 3.97E-17
ATLAS18qqn   AT2018cow 58288.442 UVW1 13.46     0.06 6.74E-14 3.71E-15
ATLAS18qqn   AT2018cow 58289.223 UVW1 13.71     0.06 5.36E-14 2.95E-15
ATLAS18qqn   AT2018cow 58290.693 UVW1 14.83     0.06 1.91E-14 1.05E-15
ATLAS18qqn   AT2018cow 58291.557 UVW1 14.59     0.06 2.38E-14 1.31E-15
ATLAS18qqn   AT2018cow 58292.280 UVW1 15.36     0.07 1.17E-14 7.52E-16
ATLAS18qqn   AT2018cow 58293.810 UVW1 15.26     0.06 1.28E-14 7.07E-16
ATLAS18qqn   AT2018cow 58294.609 UVW1 15.64     0.06 9.05E-15 4.98E-16
ATLAS18qqn   AT2018cow 58295.547 UVW1 15.70     0.06 8.57E-15 4.72E-16
ATLAS18qqn   AT2018cow 58295.609 UVW1 15.90     0.06 7.13E-15 3.92E-16
ATLAS18qqn   AT2018cow 58295.612 UVW1 15.70     0.07 8.57E-15 5.50E-16
ATLAS18qqn   AT2018cow 58296.675 UVW1 15.98     0.06 6.62E-15 3.64E-16
ATLAS18qqn   AT2018cow 58298.393 UVW1 16.17     0.06 5.56E-15 3.06E-16
ATLAS18qqn   AT2018cow 58299.520 UVW1 16.38     0.07 4.58E-15 2.94E-16
ATLAS18qqn   AT2018cow 58299.719 UVW1 16.36     0.07 4.66E-15 3.00E-16
ATLAS18qqn   AT2018cow 58299.721 UVW1 16.44     0.06 4.33E-15 2.39E-16
ATLAS18qqn   AT2018cow 58300.651 UVW1 16.58     0.07 3.81E-15 2.45E-16
ATLAS18qqn   AT2018cow 58301.790 UVW1 16.90     0.07 2.84E-15 1.82E-16
ATLAS18qqn   AT2018cow 58302.043 UVW1 16.97     0.07 2.66E-15 1.71E-16
ATLAS18qqn   AT2018cow 58303.173 UVW1 17.13     0.07 2.30E-15 1.47E-16
ATLAS18qqn   AT2018cow 58303.781 UVW1 17.23     0.08 2.09E-15 1.54E-16
ATLAS18qqn   AT2018cow 58305.635 UVW1 17.33     0.08 1.91E-15 1.40E-16
ATLAS18qqn   AT2018cow 58306.770 UVW1 17.56     0.08 1.54E-15 1.13E-16
ATLAS18qqn   AT2018cow 58307.160 UVW1 17.64     0.08 1.43E-15 1.05E-16
ATLAS18qqn   AT2018cow 58307.695 UVW1 17.69     0.07 1.37E-15 8.80E-17
ATLAS18qqn   AT2018cow 58308.155 UVW1 17.74     0.08 1.31E-15 9.60E-17
ATLAS18qqn   AT2018cow 58309.225 UVW1 17.69     0.08 1.37E-15 1.01E-16
ATLAS18qqn   AT2018cow 58310.215 UVW1 17.87     0.09 1.16E-15 9.59E-17
ATLAS18qqn   AT2018cow 58310.701 UVW1 18.17     0.10 8.81E-16 8.08E-17
ATLAS18qqn   AT2018cow 58311.156 UVW1 18.25     0.09 8.18E-16 6.75E-17
ATLAS18qqn   AT2018cow 58311.756 UVW1 18.15     0.09 8.97E-16 7.41E-17
ATLAS18qqn   AT2018cow 58312.415 UVW1 18.31     0.09 7.74E-16 6.39E-17
ATLAS18qqn   AT2018cow 58313.336 UVW1 18.30     0.08 7.81E-16 5.73E-17
ATLAS18qqn   AT2018cow 58314.750 UVW1 18.45     0.09 6.80E-16 5.62E-17
ATLAS18qqn   AT2018cow 58315.663 UVW1 18.47     0.11 6.68E-16 6.74E-17
ATLAS18qqn   AT2018cow 58315.672 UVW1 18.52     0.16 6.38E-16 9.36E-17
ATLAS18qqn   AT2018cow 58316.524 UVW1 18.57     0.09 6.09E-16 5.03E-17
ATLAS18qqn   AT2018cow 58318.926 UVW1 18.65     0.09 5.66E-16 4.67E-17
ATLAS18qqn   AT2018cow 58319.326 UVW1 18.84     0.08 4.75E-16 3.49E-17
ATLAS18qqn   AT2018cow 58319.339 UVW1 18.79     0.09 4.97E-16 4.11E-17
ATLAS18qqn   AT2018cow 58320.242 UVW1 18.76     0.09 5.11E-16 4.22E-17
ATLAS18qqn   AT2018cow 58322.236 UVW1 18.85     0.10 4.71E-16 4.32E-17
ATLAS18qqn   AT2018cow 58323.897 UVW1 18.88     0.12 4.58E-16 5.04E-17
ATLAS18qqn   AT2018cow 58324.160 UVW1 18.90     0.10 4.50E-16 4.12E-17
ATLAS18qqn   AT2018cow 58325.357 UVW1 19.09     0.11 3.77E-16 3.81E-17
ATLAS18qqn   AT2018cow 58326.167 UVW1 19.15     0.12 3.57E-16 3.93E-17
ATLAS18qqn   AT2018cow 58327.149 UVW1 19.16     0.11 3.54E-16 3.57E-17
ATLAS18qqn   AT2018cow 58328.145 UVW1 19.24     0.25 3.29E-16 7.54E-17
ATLAS18qqn   AT2018cow 58329.209 UVW1 19.24     0.11 3.29E-16 3.32E-17
ATLAS18qqn   AT2018cow 58330.868 UVW1 19.16     0.11 3.54E-16 3.57E-17
ATLAS18qqn   AT2018cow 58331.931 UVW1 19.50     0.13 2.59E-16 3.09E-17
ATLAS18qqn   AT2018cow 58332.262 UVW1 19.37     0.13 2.92E-16 3.48E-17
ATLAS18qqn   AT2018cow 58333.399 UVW1 19.50     0.19 2.59E-16 4.51E-17
ATLAS18qqn   AT2018cow 58288.446 UVM2 13.48     0.06 8.74E-14 4.81E-15
ATLAS18qqn   AT2018cow 58289.232 UVM2 13.74     0.06 6.88E-14 3.78E-15
ATLAS18qqn   AT2018cow 58290.702 UVM2 14.34     0.06 3.96E-14 2.18E-15
ATLAS18qqn   AT2018cow 58292.288 UVM2 15.10     0.06 1.96E-14 1.08E-15
ATLAS18qqn   AT2018cow 58294.540 UVM2 16.08     0.19 7.97E-15 1.39E-15
ATLAS18qqn   AT2018cow 58294.607 UVM2 15.62     0.07 1.22E-14 7.82E-16
ATLAS18qqn   AT2018cow 58294.619 UVM2 15.83     0.06 1.00E-14 5.52E-16
ATLAS18qqn   AT2018cow 58295.618 UVM2 15.79     0.07 1.04E-14 6.68E-16
ATLAS18qqn   AT2018cow 58296.684 UVM2 16.06     0.07 8.12E-15 5.21E-16
ATLAS18qqn   AT2018cow 58298.193 UVM2 16.30     0.07 6.51E-15 4.18E-16
ATLAS18qqn   AT2018cow 58298.390 UVM2 16.40     0.07 5.93E-15 3.81E-16
ATLAS18qqn   AT2018cow 58298.405 UVM2 16.40     0.07 5.93E-15 3.81E-16
ATLAS18qqn   AT2018cow 58299.733 UVM2 16.63     0.07 4.80E-15 3.08E-16
ATLAS18qqn   AT2018cow 58300.660 UVM2 16.82     0.07 4.03E-15 2.59E-16
ATLAS18qqn   AT2018cow 58301.800 UVM2 17.14     0.07 3.00E-15 1.93E-16
ATLAS18qqn   AT2018cow 58302.048 UVM2 17.13     0.07 3.03E-15 1.95E-16
ATLAS18qqn   AT2018cow 58302.383 UVM2 17.24     0.08 2.74E-15 2.01E-16
ATLAS18qqn   AT2018cow 58303.790 UVM2 17.53     0.08 2.10E-15 1.54E-16
ATLAS18qqn   AT2018cow 58306.230 UVM2 17.69     0.09 1.81E-15 1.49E-16
ATLAS18qqn   AT2018cow 58306.779 UVM2 17.92     0.09 1.46E-15 1.21E-16
ATLAS18qqn   AT2018cow 58307.169 UVM2 17.88     0.09 1.52E-15 1.25E-16
ATLAS18qqn   AT2018cow 58308.165 UVM2 17.99     0.09 1.37E-15 1.13E-16
ATLAS18qqn   AT2018cow 58309.234 UVM2 18.07     0.09 1.27E-15 1.05E-16
ATLAS18qqn   AT2018cow 58310.224 UVM2 18.16     0.09 1.17E-15 9.69E-17
ATLAS18qqn   AT2018cow 58310.684 UVM2 18.41     0.09 9.32E-16 7.69E-17
ATLAS18qqn   AT2018cow 58311.165 UVM2 18.43     0.09 9.15E-16 7.55E-17
ATLAS18qqn   AT2018cow 58311.764 UVM2 18.50     0.09 8.58E-16 7.08E-17
ATLAS18qqn   AT2018cow 58312.424 UVM2 18.51     0.09 8.50E-16 7.02E-17
ATLAS18qqn   AT2018cow 58313.350 UVM2 18.53     0.08 8.34E-16 6.12E-17
ATLAS18qqn   AT2018cow 58314.757 UVM2 18.86     0.14 6.16E-16 7.91E-17
ATLAS18qqn   AT2018cow 58316.537 UVM2 18.95     0.10 5.67E-16 5.20E-17
ATLAS18qqn   AT2018cow 58318.938 UVM2 19.00     0.10 5.41E-16 4.96E-17
ATLAS18qqn   AT2018cow 58320.256 UVM2 19.13     0.10 4.80E-16 4.40E-17
ATLAS18qqn   AT2018cow 58322.249 UVM2 19.05     0.11 5.17E-16 5.22E-17
ATLAS18qqn   AT2018cow 58323.905 UVM2 19.16     0.13 4.67E-16 5.57E-17
ATLAS18qqn   AT2018cow 58324.167 UVM2 19.30     0.12 4.10E-16 4.52E-17
ATLAS18qqn   AT2018cow 58325.370 UVM2 19.53     0.12 3.32E-16 3.66E-17
ATLAS18qqn   AT2018cow 58326.177 UVM2 19.55     0.15 3.26E-16 4.49E-17
ATLAS18qqn   AT2018cow 58327.163 UVM2 19.38     0.12 3.81E-16 4.20E-17
ATLAS18qqn   AT2018cow 58329.222 UVM2 19.61     0.13 3.09E-16 3.68E-17
ATLAS18qqn   AT2018cow 58330.880 UVM2 19.59     0.13 3.14E-16 3.75E-17
ATLAS18qqn   AT2018cow 58331.944 UVM2 19.46     0.12 3.54E-16 3.90E-17
ATLAS18qqn   AT2018cow 58332.269 UVM2 19.57     0.13 3.20E-16 3.82E-17
ATLAS18qqn   AT2018cow 58333.405 UVM2 19.55     0.18 3.26E-16 5.38E-17
ATLAS18qqn   AT2018cow 58288.444 UVW2 13.40     0.07 1.12E-13 7.22E-15
ATLAS18qqn   AT2018cow 58289.228 UVW2 13.79     0.07 7.85E-14 5.04E-15
ATLAS18qqn   AT2018cow 58290.699 UVW2 14.49     0.08 4.12E-14 3.02E-15
ATLAS18qqn   AT2018cow 58292.285 UVW2 15.19     0.08 2.16E-14 1.59E-15
ATLAS18qqn   AT2018cow 58293.675 UVW2 15.31     0.07 1.94E-14 1.24E-15
ATLAS18qqn   AT2018cow 58293.808 UVW2 15.29     0.08 1.97E-14 1.45E-15
ATLAS18qqn   AT2018cow 58293.815 UVW2 15.43     0.07 1.73E-14 1.11E-15
ATLAS18qqn   AT2018cow 58294.555 UVW2 15.68     0.08 1.38E-14 1.01E-15
ATLAS18qqn   AT2018cow 58294.614 UVW2 15.94     0.07 1.08E-14 6.96E-16
ATLAS18qqn   AT2018cow 58295.557 UVW2 16.17     0.09 8.77E-15 7.24E-16
ATLAS18qqn   AT2018cow 58295.615 UVW2 15.91     0.08 1.11E-14 8.17E-16
ATLAS18qqn   AT2018cow 58296.551 UVW2 16.15     0.09 8.93E-15 7.37E-16
ATLAS18qqn   AT2018cow 58296.679 UVW2 16.26     0.08 8.07E-15 5.92E-16
ATLAS18qqn   AT2018cow 58297.533 UVW2 16.33     0.08 7.57E-15 5.55E-16
ATLAS18qqn   AT2018cow 58297.547 UVW2 16.44     0.09 6.84E-15 5.64E-16
ATLAS18qqn   AT2018cow 58297.797 UVW2 16.33     0.08 7.57E-15 5.55E-16
ATLAS18qqn   AT2018cow 58298.207 UVW2 16.36     0.09 7.36E-15 6.08E-16
ATLAS18qqn   AT2018cow 58298.398 UVW2 16.44     0.08 6.84E-15 5.02E-16
ATLAS18qqn   AT2018cow 58299.726 UVW2 16.69     0.08 5.43E-15 3.99E-16
ATLAS18qqn   AT2018cow 58300.599 UVW2 16.95     0.09 4.27E-15 3.53E-16
ATLAS18qqn   AT2018cow 58300.655 UVW2 16.92     0.08 4.39E-15 3.22E-16
ATLAS18qqn   AT2018cow 58301.645 UVW2 17.12     0.09 3.65E-15 3.02E-16
ATLAS18qqn   AT2018cow 58301.647 UVW2 17.16     0.08 3.52E-15 2.59E-16
ATLAS18qqn   AT2018cow 58301.660 UVW2 17.17     0.09 3.49E-15 2.88E-16
ATLAS18qqn   AT2018cow 58301.788 UVW2 17.17     0.09 3.49E-15 2.88E-16
ATLAS18qqn   AT2018cow 58301.795 UVW2 17.25     0.08 3.24E-15 2.38E-16
ATLAS18qqn   AT2018cow 58302.045 UVW2 17.31     0.08 3.07E-15 2.25E-16
ATLAS18qqn   AT2018cow 58302.400 UVW2 17.35     0.09 2.96E-15 2.44E-16
ATLAS18qqn   AT2018cow 58303.258 UVW2 17.64     0.09 2.26E-15 1.87E-16
ATLAS18qqn   AT2018cow 58303.785 UVW2 17.64     0.08 2.26E-15 1.66E-16
ATLAS18qqn   AT2018cow 58304.183 UVW2 17.66     0.09 2.22E-15 1.84E-16
ATLAS18qqn   AT2018cow 58305.166 UVW2 17.67     0.08 2.20E-15 1.62E-16
ATLAS18qqn   AT2018cow 58305.179 UVW2 17.70     0.09 2.14E-15 1.77E-16
ATLAS18qqn   AT2018cow 58305.639 UVW2 17.68     0.09 2.18E-15 1.80E-16
ATLAS18qqn   AT2018cow 58306.246 UVW2 17.89     0.09 1.80E-15 1.48E-16
ATLAS18qqn   AT2018cow 58306.774 UVW2 17.90     0.09 1.78E-15 1.47E-16
ATLAS18qqn   AT2018cow 58307.164 UVW2 18.00     0.09 1.62E-15 1.34E-16
ATLAS18qqn   AT2018cow 58307.712 UVW2 18.08     0.09 1.51E-15 1.25E-16
ATLAS18qqn   AT2018cow 58308.160 UVW2 18.20     0.09 1.35E-15 1.12E-16
ATLAS18qqn   AT2018cow 58308.779 UVW2 18.11     0.09 1.47E-15 1.21E-16
ATLAS18qqn   AT2018cow 58309.229 UVW2 18.14     0.09 1.43E-15 1.18E-16
ATLAS18qqn   AT2018cow 58310.219 UVW2 18.35     0.09 1.18E-15 9.72E-17
ATLAS18qqn   AT2018cow 58311.160 UVW2 18.67     0.09 8.77E-16 7.24E-17
ATLAS18qqn   AT2018cow 58311.760 UVW2 18.56     0.09 9.70E-16 8.01E-17
ATLAS18qqn   AT2018cow 58312.419 UVW2 18.67     0.09 8.77E-16 7.24E-17
ATLAS18qqn   AT2018cow 58313.342 UVW2 18.62     0.09 9.18E-16 7.58E-17
ATLAS18qqn   AT2018cow 58314.753 UVW2 18.79     0.10 7.85E-16 7.20E-17
ATLAS18qqn   AT2018cow 58316.529 UVW2 18.90     0.09 7.09E-16 5.86E-17
ATLAS18qqn   AT2018cow 58318.931 UVW2 19.06     0.09 6.12E-16 5.05E-17
ATLAS18qqn   AT2018cow 58320.248 UVW2 19.13     0.09 5.74E-16 4.74E-17
ATLAS18qqn   AT2018cow 58322.242 UVW2 19.19     0.09 5.43E-16 4.48E-17
ATLAS18qqn   AT2018cow 58323.900 UVW2 19.20     0.11 5.38E-16 5.43E-17
ATLAS18qqn   AT2018cow 58324.163 UVW2 19.34     0.10 4.73E-16 4.34E-17
ATLAS18qqn   AT2018cow 58325.363 UVW2 19.26     0.09 5.09E-16 4.20E-17
ATLAS18qqn   AT2018cow 58326.171 UVW2 19.36     0.10 4.64E-16 4.26E-17
ATLAS18qqn   AT2018cow 58327.156 UVW2 19.38     0.09 4.56E-16 3.76E-17
ATLAS18qqn   AT2018cow 58329.215 UVW2 19.49     0.10 4.12E-16 3.78E-17
ATLAS18qqn   AT2018cow 58330.874 UVW2 19.50     0.10 4.08E-16 3.74E-17
ATLAS18qqn   AT2018cow 58331.937 UVW2 19.50     0.10 4.08E-16 3.74E-17
ATLAS18qqn   AT2018cow 58332.265 UVW2 19.68     0.11 3.46E-16 3.49E-17
ATLAS18qqn   AT2018cow 58333.402 UVW2 19.55     0.14 3.90E-16 5.01E-17
ATLAS18way   AT2018hco 58534.775 V    18.14     0.20 2.05E-16 3.78E-17
ATLAS18way   AT2018hco 58541.033 V    18.62     0.36 1.32E-16 4.35E-17
ATLAS18way   AT2018hco 58738.122 V    18.43     0.18 1.56E-16 2.59E-17
ATLAS18way   AT2018hco 58534.772 B    18.78     0.18 1.76E-16 2.93E-17
ATLAS18way   AT2018hco 58541.028 B    18.49     0.16 2.31E-16 3.41E-17
ATLAS18way   AT2018hco 58738.119 B    18.94     0.13 1.53E-16 1.85E-17
ATLAS18way   AT2018hco 58459.947 U    18.51     0.12 3.57E-16 3.93E-17
ATLAS18way   AT2018hco 58463.935 U    18.30     0.07 4.33E-16 2.78E-17
ATLAS18way   AT2018hco 58471.164 U    18.34     0.06 4.17E-16 2.30E-17
ATLAS18way   AT2018hco 58473.761 U    18.43     0.06 3.84E-16 2.11E-17
ATLAS18way   AT2018hco 58480.061 U    18.51     0.08 3.57E-16 2.62E-17
ATLAS18way   AT2018hco 58487.033 U    18.49     0.07 3.63E-16 2.33E-17
ATLAS18way   AT2018hco 58494.147 U    18.54     0.07 3.47E-16 2.23E-17
ATLAS18way   AT2018hco 58501.043 U    18.58     0.07 3.34E-16 2.15E-17
ATLAS18way   AT2018hco 58508.018 U    18.55     0.07 3.44E-16 2.21E-17
ATLAS18way   AT2018hco 58534.771 U    18.96     0.12 2.36E-16 2.59E-17
ATLAS18way   AT2018hco 58541.027 U    18.98     0.13 2.31E-16 2.76E-17
ATLAS18way   AT2018hco 58738.119 U    20.05     0.18 8.64E-17 1.43E-17
ATLAS18way   AT2018hco 58459.945 UVW1 18.42     0.09 7.00E-16 5.78E-17
ATLAS18way   AT2018hco 58463.932 UVW1 18.43     0.07 6.93E-16 4.45E-17
ATLAS18way   AT2018hco 58471.164 UVW1 18.36     0.06 7.39E-16 4.07E-17
ATLAS18way   AT2018hco 58473.758 UVW1 18.36     0.06 7.39E-16 4.07E-17
ATLAS18way   AT2018hco 58480.058 UVW1 18.53     0.06 6.32E-16 3.48E-17
ATLAS18way   AT2018hco 58487.031 UVW1 18.50     0.06 6.50E-16 3.58E-17
ATLAS18way   AT2018hco 58494.143 UVW1 18.79     0.07 4.97E-16 3.19E-17
ATLAS18way   AT2018hco 58501.041 UVW1 18.70     0.07 5.40E-16 3.47E-17
ATLAS18way   AT2018hco 58508.015 UVW1 18.81     0.07 4.88E-16 3.14E-17
ATLAS18way   AT2018hco 58534.769 UVW1 19.22     0.09 3.35E-16 2.76E-17
ATLAS18way   AT2018hco 58541.026 UVW1 19.10     0.09 3.74E-16 3.09E-17
ATLAS18way   AT2018hco 58738.118 UVW1 20.37     0.14 1.16E-16 1.49E-17
ATLAS18way   AT2018hco 58459.943 UVM2 18.67     0.10 7.33E-16 6.73E-17
ATLAS18way   AT2018hco 58463.928 UVM2 18.39     0.07 9.49E-16 6.09E-17
ATLAS18way   AT2018hco 58471.163 UVM2 18.37     0.06 9.67E-16 5.32E-17
ATLAS18way   AT2018hco 58473.753 UVM2 18.35     0.06 9.85E-16 5.42E-17
ATLAS18way   AT2018hco 58480.055 UVM2 18.43     0.06 9.15E-16 5.04E-17
ATLAS18way   AT2018hco 58487.028 UVM2 18.39     0.06 9.49E-16 5.22E-17
ATLAS18way   AT2018hco 58494.137 UVM2 18.63     0.06 7.61E-16 4.19E-17
ATLAS18way   AT2018hco 58501.039 UVM2 18.60     0.06 7.82E-16 4.31E-17
ATLAS18way   AT2018hco 58508.010 UVM2 18.81     0.07 6.45E-16 4.14E-17
ATLAS18way   AT2018hco 58534.776 UVM2 19.20     0.08 4.50E-16 3.30E-17
ATLAS18way   AT2018hco 58541.033 UVM2 19.04     0.07 5.22E-16 3.35E-17
ATLAS18way   AT2018hco 58738.122 UVM2 20.43     0.14 1.45E-16 1.86E-17
ATLAS18way   AT2018hco 58451.706 UVW2 18.74     0.04 8.22E-16 3.02E-17
ATLAS18way   AT2018hco 58459.947 UVW2 18.45     0.08 1.07E-15 7.88E-17
ATLAS18way   AT2018hco 58463.936 UVW2 18.56     0.06 9.70E-16 5.34E-17
ATLAS18way   AT2018hco 58471.165 UVW2 18.49     0.05 1.03E-15 4.75E-17
ATLAS18way   AT2018hco 58473.763 UVW2 18.51     0.05 1.02E-15 4.66E-17
ATLAS18way   AT2018hco 58480.062 UVW2 18.55     0.05 9.79E-16 4.49E-17
ATLAS18way   AT2018hco 58487.034 UVW2 18.60     0.05 9.35E-16 4.29E-17
ATLAS18way   AT2018hco 58494.149 UVW2 18.80     0.05 7.78E-16 3.57E-17
ATLAS18way   AT2018hco 58501.044 UVW2 18.66     0.05 8.85E-16 4.06E-17
ATLAS18way   AT2018hco 58508.019 UVW2 18.79     0.05 7.85E-16 3.60E-17
ATLAS18way   AT2018hco 58534.772 UVW2 19.06     0.06 6.12E-16 3.37E-17
ATLAS18way   AT2018hco 58541.029 UVW2 19.07     0.06 6.06E-16 3.34E-17
ATLAS18way   AT2018hco 58648.921 UVW2 19.82     0.07 3.04E-16 1.95E-17
ATLAS18way   AT2018hco 58738.120 UVW2 20.46     0.09 1.69E-16 1.39E-17
ATLAS18yzs   AT2018iih 58696.592 V    18.44     0.17 1.56E-16 2.44E-17
ATLAS18yzs   AT2018iih 58696.587 B    19.38     0.17 1.02E-16 1.60E-17
ATLAS18yzs   AT2018iih 58696.586 U    19.27     0.10 1.77E-16 1.63E-17
ATLAS18yzs   AT2018iih 58696.584 UVW1 19.83     0.10 1.91E-16 1.75E-17
ATLAS18yzs   AT2018iih 58696.856 UVM2 19.96     0.13 2.24E-16 2.67E-17
ATLAS18yzs   AT2018iih 58553.020 UVW2 20.00     0.06 2.58E-16 1.42E-17
ATLAS18yzs   AT2018iih 58696.588 UVW2 20.24     0.09 2.06E-16 1.70E-17
ATLAS19qqu   AT2019mha 58732.374 U    20.42     0.27 6.14E-17 1.52E-17
ATLAS19qqu   AT2019mha 58732.372 UVW1 20.91     0.26 7.06E-17 1.68E-17
ATLAS19qqu   AT2019mha 58743.200 UVW1 21.41     0.18 4.45E-17 7.36E-18
ATLAS19qqu   AT2019mha 58750.635 UVW1 21.71     0.26 3.38E-17 8.06E-18
ATLAS19qqu   AT2019mha 58732.370 UVM2 20.82     0.19 1.01E-16 1.76E-17
ATLAS19qqu   AT2019mha 58743.197 UVM2 21.44     0.20 5.72E-17 1.05E-17
ATLAS19qqu   AT2019mha 58750.629 UVM2 22.01     0.30 3.38E-17 9.31E-18
ATLAS19qqu   AT2019mha 58732.375 UVW2 20.56     0.11 1.54E-16 1.55E-17
ATLAS19qqu   AT2019mha 58743.194 UVW2 21.26     0.15 8.07E-17 1.11E-17
ATLAS19qqu   AT2019mha 58750.623 UVW2 22.14     0.31 3.59E-17 1.02E-17
iPTF15af     ----      57049.204 V    18.00     0.19 2.33E-16 4.08E-17
iPTF15af     ----      57053.527 V    17.91     0.16 2.54E-16 3.75E-17
iPTF15af     ----      57059.779 V    17.62     0.18 3.30E-16 5.48E-17
iPTF15af     ----      57064.318 V    18.54     0.36 1.42E-16 4.68E-17
iPTF15af     ----      57069.574 V    17.91     0.15 2.53E-16 3.51E-17
iPTF15af     ----      57074.158 V    17.96     0.20 2.41E-16 4.44E-17
iPTF15af     ----      57075.497 V    18.11     0.26 2.10E-16 5.00E-17
iPTF15af     ----      57079.150 V    18.12     0.23 2.08E-16 4.38E-17
iPTF15af     ----      57089.336 V    17.93     0.16 2.49E-16 3.68E-17
iPTF15af     ----      57099.653 V    18.27     0.21 1.81E-16 3.49E-17
iPTF15af     ----      57108.632 V    18.16     0.19 2.01E-16 3.52E-17
iPTF15af     ----      57168.309 V    18.05     0.21 2.23E-16 4.30E-17
iPTF15af     ----      57177.433 V    >17.89    ---- 1.91E-16 8.57E-17
iPTF15af     ----      57185.344 V    >18.21    ---- 1.39E-16 6.38E-17
iPTF15af     ----      57049.201 B    18.88     0.19 1.61E-16 2.82E-17
iPTF15af     ----      57053.521 B    18.87     0.17 1.63E-16 2.56E-17
iPTF15af     ----      57059.777 B    18.45     0.17 2.41E-16 3.78E-17
iPTF15af     ----      57064.315 B    18.81     0.20 1.72E-16 3.17E-17
iPTF15af     ----      57069.568 B    18.83     0.15 1.69E-16 2.34E-17
iPTF15af     ----      57074.156 B    19.07     0.23 1.36E-16 2.88E-17
iPTF15af     ----      57075.492 B    18.90     0.24 1.59E-16 3.51E-17
iPTF15af     ----      57079.148 B    19.20     0.26 1.20E-16 2.88E-17
iPTF15af     ----      57089.335 B    18.90     0.17 1.59E-16 2.49E-17
iPTF15af     ----      57099.648 B    19.06     0.20 1.37E-16 2.53E-17
iPTF15af     ----      57108.627 B    18.75     0.16 1.81E-16 2.67E-17
iPTF15af     ----      57168.307 B    18.77     0.20 1.79E-16 3.29E-17
iPTF15af     ----      57177.428 B    >18.80    ---- 1.22E-16 5.80E-17
iPTF15af     ----      57185.338 B    18.86     0.31 1.64E-16 4.69E-17
iPTF15af     ----      57049.200 U    19.61     0.18 1.30E-16 2.14E-17
iPTF15af     ----      57053.520 U    19.40     0.15 1.57E-16 2.16E-17
iPTF15af     ----      57059.777 U    19.18     0.17 1.92E-16 3.00E-17
iPTF15af     ----      57064.315 U    19.22     0.15 1.86E-16 2.55E-17
iPTF15af     ----      57069.567 U    19.24     0.13 1.82E-16 2.17E-17
iPTF15af     ----      57074.155 U    19.23     0.16 1.84E-16 2.70E-17
iPTF15af     ----      57075.491 U    19.08     0.17 2.11E-16 3.29E-17
iPTF15af     ----      57079.147 U    19.10     0.14 2.07E-16 2.66E-17
iPTF15af     ----      57089.334 U    19.23     0.13 1.84E-16 2.19E-17
iPTF15af     ----      57099.647 U    19.43     0.15 1.53E-16 2.10E-17
iPTF15af     ----      57108.626 U    19.67     0.18 1.23E-16 2.02E-17
iPTF15af     ----      57168.307 U    19.86     0.26 1.03E-16 2.45E-17
iPTF15af     ----      57177.427 U    >19.66    ---- 2.21E-17 4.14E-17
iPTF15af     ----      57185.337 U    19.59     0.30 1.32E-16 3.63E-17
iPTF15af     ----      57049.199 UVW1 19.40     0.09 2.84E-16 2.34E-17
iPTF15af     ----      57053.517 UVW1 19.23     0.08 3.32E-16 2.43E-17
iPTF15af     ----      57059.775 UVW1 19.06     0.10 3.88E-16 3.56E-17
iPTF15af     ----      57064.314 UVW1 19.23     0.08 3.32E-16 2.43E-17
iPTF15af     ----      57069.564 UVW1 19.25     0.08 3.26E-16 2.39E-17
iPTF15af     ----      57074.154 UVW1 19.35     0.10 2.97E-16 2.72E-17
iPTF15af     ----      57075.488 UVW1 19.38     0.11 2.89E-16 2.92E-17
iPTF15af     ----      57079.147 UVW1 19.37     0.10 2.92E-16 2.68E-17
iPTF15af     ----      57089.334 UVW1 19.38     0.09 2.89E-16 2.39E-17
iPTF15af     ----      57099.644 UVW1 19.63     0.10 2.30E-16 2.11E-17
iPTF15af     ----      57108.624 UVW1 19.64     0.11 2.27E-16 2.29E-17
iPTF15af     ----      57168.306 UVW1 20.08     0.13 1.52E-16 1.81E-17
iPTF15af     ----      57177.425 UVW1 >20.74    ---- 7.88E-17 2.75E-17
iPTF15af     ----      57185.334 UVW1 20.45     0.23 1.08E-16 2.28E-17
iPTF15af     ----      57049.205 UVM2 19.13     0.06 4.80E-16 2.64E-17
iPTF15af     ----      57053.528 UVM2 19.10     0.06 4.94E-16 2.72E-17
iPTF15af     ----      57059.780 UVM2 19.02     0.07 5.31E-16 3.41E-17
iPTF15af     ----      57064.318 UVM2 19.09     0.07 4.98E-16 3.20E-17
iPTF15af     ----      57069.575 UVM2 19.09     0.06 4.98E-16 2.74E-17
iPTF15af     ----      57074.158 UVM2 19.19     0.07 4.54E-16 2.92E-17
iPTF15af     ----      57075.498 UVM2 19.13     0.08 4.80E-16 3.52E-17
iPTF15af     ----      57079.150 UVM2 19.17     0.07 4.63E-16 2.97E-17
iPTF15af     ----      57089.336 UVM2 19.35     0.07 3.92E-16 2.52E-17
iPTF15af     ----      57099.654 UVM2 19.51     0.07 3.38E-16 2.17E-17
iPTF15af     ----      57108.632 UVM2 19.57     0.07 3.20E-16 2.06E-17
iPTF15af     ----      57168.309 UVM2 20.37     0.09 1.53E-16 1.27E-17
iPTF15af     ----      57177.433 UVM2 20.32     0.15 1.60E-16 2.21E-17
iPTF15af     ----      57185.345 UVM2 20.32     0.11 1.60E-16 1.62E-17
iPTF15af     ----      57049.202 UVW2 18.88     0.06 7.22E-16 3.98E-17
iPTF15af     ----      57053.522 UVW2 18.85     0.05 7.43E-16 3.41E-17
iPTF15af     ----      57059.777 UVW2 18.80     0.07 7.78E-16 4.99E-17
iPTF15af     ----      57064.316 UVW2 18.81     0.07 7.71E-16 4.95E-17
iPTF15af     ----      57069.569 UVW2 18.83     0.05 7.57E-16 3.47E-17
iPTF15af     ----      57074.156 UVW2 19.01     0.07 6.41E-16 4.12E-17
iPTF15af     ----      57075.493 UVW2 18.98     0.07 6.59E-16 4.23E-17
iPTF15af     ----      57079.148 UVW2 19.05     0.07 6.18E-16 3.97E-17
iPTF15af     ----      57089.335 UVW2 19.06     0.06 6.12E-16 3.37E-17
iPTF15af     ----      57099.648 UVW2 19.25     0.06 5.14E-16 2.83E-17
iPTF15af     ----      57108.628 UVW2 19.46     0.07 4.23E-16 2.72E-17
iPTF15af     ----      57168.307 UVW2 20.25     0.09 2.05E-16 1.69E-17
iPTF15af     ----      57177.429 UVW2 20.41     0.17 1.77E-16 2.75E-17
iPTF15af     ----      57185.339 UVW2 20.17     0.10 2.20E-16 2.02E-17
iPTF16axa    ----      57551.236 V    18.72     0.28 1.20E-16 3.09E-17
iPTF16axa    ----      57556.828 V    >19.09    ---- 7.75E-17 2.84E-17
iPTF16axa    ----      57571.637 V    18.42     0.23 1.58E-16 3.33E-17
iPTF16axa    ----      57576.488 V    18.42     0.23 1.59E-16 3.35E-17
iPTF16axa    ----      57585.942 V    18.22     0.28 1.90E-16 4.88E-17
iPTF16axa    ----      57587.593 V    18.49     0.16 1.48E-16 2.19E-17
iPTF16axa    ----      57592.586 V    18.19     0.27 1.96E-16 4.85E-17
iPTF16axa    ----      57594.436 V    18.76     0.18 1.15E-16 1.92E-17
iPTF16axa    ----      57599.099 V    18.45     0.17 1.54E-16 2.42E-17
iPTF16axa    ----      57608.002 V    18.64     0.16 1.29E-16 1.91E-17
iPTF16axa    ----      57613.247 V    18.63     0.15 1.30E-16 1.80E-17
iPTF16axa    ----      57620.546 V    18.52     0.16 1.44E-16 2.13E-17
iPTF16axa    ----      57551.233 B    19.11     0.19 1.31E-16 2.29E-17
iPTF16axa    ----      57556.824 B    19.31     0.22 1.08E-16 2.20E-17
iPTF16axa    ----      57571.634 B    19.22     0.21 1.18E-16 2.29E-17
iPTF16axa    ----      57576.485 B    19.39     0.24 1.01E-16 2.24E-17
iPTF16axa    ----      57585.937 B    19.48     0.28 9.28E-17 2.39E-17
iPTF16axa    ----      57587.589 B    19.38     0.15 1.02E-16 1.41E-17
iPTF16axa    ----      57592.583 B    19.50     0.36 9.15E-17 3.03E-17
iPTF16axa    ----      57594.427 B    19.30     0.13 1.10E-16 1.33E-17
iPTF16axa    ----      57599.095 B    19.43     0.17 9.76E-17 1.53E-17
iPTF16axa    ----      57608.000 B    19.47     0.16 9.33E-17 1.38E-17
iPTF16axa    ----      57613.240 B    19.47     0.14 9.33E-17 1.21E-17
iPTF16axa    ----      57620.541 B    19.34     0.17 1.05E-16 1.65E-17
iPTF16axa    ----      57551.232 U    19.27     0.14 1.77E-16 2.28E-17
iPTF16axa    ----      57556.823 U    19.35     0.15 1.65E-16 2.26E-17
iPTF16axa    ----      57561.459 U    >18.06    ---- 2.23E-16 1.80E-16
iPTF16axa    ----      57571.633 U    19.89     0.21 1.00E-16 1.93E-17
iPTF16axa    ----      57576.485 U    20.03     0.23 8.80E-17 1.86E-17
iPTF16axa    ----      57585.936 U    19.77     0.21 1.12E-16 2.15E-17
iPTF16axa    ----      57587.588 U    19.84     0.13 1.05E-16 1.25E-17
iPTF16axa    ----      57592.583 U    >20.30    ---- 5.20E-17 2.29E-17
iPTF16axa    ----      57594.426 U    19.90     0.13 9.92E-17 1.18E-17
iPTF16axa    ----      57599.094 U    20.21     0.18 7.45E-17 1.23E-17
iPTF16axa    ----      57607.999 U    20.28     0.19 6.99E-17 1.22E-17
iPTF16axa    ----      57613.239 U    20.20     0.14 7.52E-17 9.66E-18
iPTF16axa    ----      57620.541 U    20.12     0.19 8.10E-17 1.41E-17
iPTF16axa    ----      57551.230 UVW1 19.36     0.10 2.94E-16 2.70E-17
iPTF16axa    ----      57556.821 UVW1 19.53     0.11 2.52E-16 2.54E-17
iPTF16axa    ----      57561.392 UVW1 19.73     0.15 2.09E-16 2.88E-17
iPTF16axa    ----      57571.631 UVW1 19.84     0.13 1.89E-16 2.26E-17
iPTF16axa    ----      57576.483 UVW1 20.39     0.19 1.14E-16 1.99E-17
iPTF16axa    ----      57585.934 UVW1 19.92     0.17 1.76E-16 2.74E-17
iPTF16axa    ----      57587.586 UVW1 20.30     0.13 1.24E-16 1.48E-17
iPTF16axa    ----      57592.581 UVW1 20.05     0.23 1.56E-16 3.29E-17
iPTF16axa    ----      57594.422 UVW1 20.52     0.14 1.01E-16 1.30E-17
iPTF16axa    ----      57599.093 UVW1 20.23     0.14 1.32E-16 1.70E-17
iPTF16axa    ----      57607.998 UVW1 20.51     0.15 1.02E-16 1.40E-17
iPTF16axa    ----      57613.236 UVW1 20.46     0.13 1.07E-16 1.27E-17
iPTF16axa    ----      57620.539 UVW1 20.73     0.18 8.33E-17 1.38E-17
iPTF16axa    ----      57551.237 UVM2 19.28     0.07 4.18E-16 2.69E-17
iPTF16axa    ----      57556.828 UVM2 19.54     0.08 3.29E-16 2.42E-17
iPTF16axa    ----      57571.638 UVM2 20.00     0.10 2.15E-16 1.98E-17
iPTF16axa    ----      57576.488 UVM2 20.07     0.11 2.02E-16 2.04E-17
iPTF16axa    ----      57587.594 UVM2 20.15     0.11 1.88E-16 1.89E-17
iPTF16axa    ----      57592.587 UVM2 20.49     0.26 1.37E-16 3.27E-17
iPTF16axa    ----      57594.437 UVM2 20.10     0.10 1.96E-16 1.80E-17
iPTF16axa    ----      57599.100 UVM2 20.19     0.16 1.81E-16 2.65E-17
iPTF16axa    ----      57608.002 UVM2 20.68     0.13 1.15E-16 1.37E-17
iPTF16axa    ----      57613.248 UVM2 20.56     0.12 1.29E-16 1.42E-17
iPTF16axa    ----      57620.547 UVM2 20.76     0.15 1.07E-16 1.47E-17
iPTF16axa    ----      57546.190 UVW2 19.12     0.06 5.79E-16 3.19E-17
iPTF16axa    ----      57551.233 UVW2 19.09     0.07 5.95E-16 3.82E-17
iPTF16axa    ----      57556.824 UVW2 19.36     0.07 4.64E-16 2.98E-17
iPTF16axa    ----      57571.634 UVW2 19.94     0.10 2.72E-16 2.50E-17
iPTF16axa    ----      57576.486 UVW2 20.04     0.10 2.48E-16 2.28E-17
iPTF16axa    ----      57585.938 UVW2 19.94     0.12 2.72E-16 3.00E-17
iPTF16axa    ----      57587.590 UVW2 20.02     0.08 2.53E-16 1.86E-17
iPTF16axa    ----      57592.584 UVW2 20.22     0.16 2.10E-16 3.09E-17
iPTF16axa    ----      57594.429 UVW2 19.87     0.07 2.90E-16 1.86E-17
iPTF16axa    ----      57599.096 UVW2 20.11     0.09 2.33E-16 1.92E-17
iPTF16axa    ----      57608.000 UVW2 20.31     0.08 1.94E-16 1.42E-17
iPTF16axa    ----      57613.242 UVW2 20.39     0.08 1.80E-16 1.32E-17
iPTF16axa    ----      57620.542 UVW2 20.46     0.09 1.69E-16 1.39E-17
iPTF16fnl    AT2016fnl 57630.868 V    15.49     0.05 2.36E-15 1.13E-16
iPTF16fnl    AT2016fnl 57635.251 V    15.58     0.05 2.17E-15 1.03E-16
iPTF16fnl    AT2016fnl 57636.593 V    15.68     0.05 1.98E-15 9.44E-17
iPTF16fnl    AT2016fnl 57638.319 V    15.64     0.06 2.05E-15 1.17E-16
iPTF16fnl    AT2016fnl 57639.452 V    15.72     0.05 1.90E-15 9.09E-17
iPTF16fnl    AT2016fnl 57640.118 V    15.70     0.05 1.94E-15 9.26E-17
iPTF16fnl    AT2016fnl 57642.576 V    15.59     0.08 2.14E-15 1.59E-16
iPTF16fnl    AT2016fnl 57643.571 V    15.63     0.05 2.06E-15 9.84E-17
iPTF16fnl    AT2016fnl 57645.820 V    15.64     0.05 2.05E-15 9.76E-17
iPTF16fnl    AT2016fnl 57648.688 V    15.63     0.08 2.07E-15 1.53E-16
iPTF16fnl    AT2016fnl 57651.407 V    15.66     0.05 2.01E-15 9.59E-17
iPTF16fnl    AT2016fnl 57655.393 V    15.74     0.07 1.86E-15 1.21E-16
iPTF16fnl    AT2016fnl 57655.452 V    15.91     0.10 1.60E-15 1.48E-16
iPTF16fnl    AT2016fnl 57657.512 V    15.70     0.06 1.93E-15 1.10E-16
iPTF16fnl    AT2016fnl 57660.375 V    15.72     0.05 1.90E-15 9.08E-17
iPTF16fnl    AT2016fnl 57663.635 V    15.88     0.06 1.64E-15 9.35E-17
iPTF16fnl    AT2016fnl 57667.553 V    15.73     0.05 1.89E-15 9.00E-17
iPTF16fnl    AT2016fnl 57676.134 V    15.74     0.06 1.86E-15 1.06E-16
iPTF16fnl    AT2016fnl 57679.577 V    15.88     0.05 1.65E-15 7.86E-17
iPTF16fnl    AT2016fnl 57683.100 V    15.80     0.06 1.76E-15 1.00E-16
iPTF16fnl    AT2016fnl 57687.827 V    15.81     0.05 1.75E-15 8.33E-17
iPTF16fnl    AT2016fnl 57691.869 V    15.83     0.06 1.71E-15 9.75E-17
iPTF16fnl    AT2016fnl 57630.818 B    15.90     0.04 2.51E-15 1.04E-16
iPTF16fnl    AT2016fnl 57635.246 B    15.96     0.04 2.38E-15 9.81E-17
iPTF16fnl    AT2016fnl 57636.589 B    16.05     0.04 2.19E-15 9.03E-17
iPTF16fnl    AT2016fnl 57638.314 B    15.98     0.04 2.33E-15 9.62E-17
iPTF16fnl    AT2016fnl 57639.448 B    16.06     0.04 2.16E-15 8.94E-17
iPTF16fnl    AT2016fnl 57640.115 B    16.08     0.04 2.13E-15 8.78E-17
iPTF16fnl    AT2016fnl 57642.574 B    16.14     0.06 2.00E-15 1.16E-16
iPTF16fnl    AT2016fnl 57643.567 B    16.15     0.04 2.00E-15 8.26E-17
iPTF16fnl    AT2016fnl 57645.816 B    16.22     0.04 1.86E-15 7.68E-17
iPTF16fnl    AT2016fnl 57648.686 B    16.21     0.04 1.88E-15 7.75E-17
iPTF16fnl    AT2016fnl 57651.403 B    16.23     0.04 1.86E-15 7.68E-17
iPTF16fnl    AT2016fnl 57655.389 B    16.28     0.05 1.77E-15 8.79E-17
iPTF16fnl    AT2016fnl 57655.450 B    16.26     0.07 1.80E-15 1.21E-16
iPTF16fnl    AT2016fnl 57657.506 B    16.25     0.04 1.81E-15 7.47E-17
iPTF16fnl    AT2016fnl 57660.370 B    16.31     0.04 1.71E-15 7.07E-17
iPTF16fnl    AT2016fnl 57663.631 B    16.22     0.04 1.87E-15 7.71E-17
iPTF16fnl    AT2016fnl 57667.549 B    16.32     0.04 1.70E-15 7.01E-17
iPTF16fnl    AT2016fnl 57671.604 B    16.24     0.04 1.84E-15 7.59E-17
iPTF16fnl    AT2016fnl 57676.132 B    16.30     0.05 1.74E-15 8.61E-17
iPTF16fnl    AT2016fnl 57679.572 B    16.34     0.04 1.68E-15 6.93E-17
iPTF16fnl    AT2016fnl 57683.094 B    16.31     0.04 1.72E-15 7.12E-17
iPTF16fnl    AT2016fnl 57687.822 B    16.34     0.04 1.68E-15 6.92E-17
iPTF16fnl    AT2016fnl 57691.863 B    16.36     0.05 1.65E-15 8.17E-17
iPTF16fnl    AT2016fnl 57630.817 U    16.44     0.04 2.40E-15 8.81E-17
iPTF16fnl    AT2016fnl 57635.245 U    16.63     0.05 2.02E-15 9.24E-17
iPTF16fnl    AT2016fnl 57636.589 U    16.61     0.04 2.05E-15 7.53E-17
iPTF16fnl    AT2016fnl 57638.313 U    16.69     0.04 1.91E-15 7.00E-17
iPTF16fnl    AT2016fnl 57639.447 U    16.79     0.04 1.74E-15 6.38E-17
iPTF16fnl    AT2016fnl 57640.115 U    16.76     0.04 1.79E-15 6.56E-17
iPTF16fnl    AT2016fnl 57642.573 U    16.97     0.07 1.47E-15 9.46E-17
iPTF16fnl    AT2016fnl 57643.566 U    17.00     0.05 1.43E-15 6.58E-17
iPTF16fnl    AT2016fnl 57645.816 U    17.07     0.05 1.34E-15 6.16E-17
iPTF16fnl    AT2016fnl 57648.685 U    17.09     0.05 1.32E-15 6.05E-17
iPTF16fnl    AT2016fnl 57651.402 U    17.27     0.05 1.12E-15 5.13E-17
iPTF16fnl    AT2016fnl 57655.388 U    17.36     0.07 1.03E-15 6.61E-17
iPTF16fnl    AT2016fnl 57655.449 U    17.20     0.09 1.19E-15 9.84E-17
iPTF16fnl    AT2016fnl 57657.505 U    17.35     0.06 1.04E-15 5.72E-17
iPTF16fnl    AT2016fnl 57660.369 U    17.30     0.05 1.09E-15 4.99E-17
iPTF16fnl    AT2016fnl 57663.631 U    17.51     0.06 8.96E-16 4.93E-17
iPTF16fnl    AT2016fnl 57667.548 U    17.43     0.06 9.65E-16 5.31E-17
iPTF16fnl    AT2016fnl 57671.603 U    17.41     0.06 9.83E-16 5.41E-17
iPTF16fnl    AT2016fnl 57676.132 U    17.54     0.07 8.72E-16 5.60E-17
iPTF16fnl    AT2016fnl 57679.571 U    17.52     0.06 8.88E-16 4.89E-17
iPTF16fnl    AT2016fnl 57683.093 U    17.50     0.06 9.04E-16 4.98E-17
iPTF16fnl    AT2016fnl 57687.821 U    17.54     0.06 8.72E-16 4.80E-17
iPTF16fnl    AT2016fnl 57691.862 U    17.59     0.07 8.32E-16 5.35E-17
iPTF16fnl    AT2016fnl 57712.741 U    17.61     0.04 8.17E-16 3.00E-17
iPTF16fnl    AT2016fnl 57716.720 U    17.63     0.05 8.02E-16 3.68E-17
iPTF16fnl    AT2016fnl 57720.035 U    17.67     0.04 7.73E-16 2.84E-17
iPTF16fnl    AT2016fnl 57724.708 U    17.65     0.04 7.88E-16 2.89E-17
iPTF16fnl    AT2016fnl 57728.087 U    17.60     0.04 8.25E-16 3.03E-17
iPTF16fnl    AT2016fnl 57732.399 U    17.66     0.05 7.80E-16 3.58E-17
iPTF16fnl    AT2016fnl 57630.815 UVW1 16.75     0.04 3.26E-15 1.20E-16
iPTF16fnl    AT2016fnl 57635.243 UVW1 16.88     0.05 2.89E-15 1.33E-16
iPTF16fnl    AT2016fnl 57636.587 UVW1 16.97     0.05 2.66E-15 1.22E-16
iPTF16fnl    AT2016fnl 57638.311 UVW1 17.13     0.05 2.30E-15 1.05E-16
iPTF16fnl    AT2016fnl 57639.445 UVW1 17.15     0.05 2.25E-15 1.03E-16
iPTF16fnl    AT2016fnl 57640.113 UVW1 17.23     0.05 2.09E-15 9.60E-17
iPTF16fnl    AT2016fnl 57642.572 UVW1 17.38     0.07 1.82E-15 1.17E-16
iPTF16fnl    AT2016fnl 57643.564 UVW1 17.44     0.05 1.72E-15 7.91E-17
iPTF16fnl    AT2016fnl 57645.814 UVW1 17.57     0.05 1.53E-15 7.02E-17
iPTF16fnl    AT2016fnl 57648.684 UVW1 17.74     0.06 1.31E-15 7.20E-17
iPTF16fnl    AT2016fnl 57651.400 UVW1 17.90     0.06 1.13E-15 6.22E-17
iPTF16fnl    AT2016fnl 57655.386 UVW1 18.07     0.08 9.66E-16 7.09E-17
iPTF16fnl    AT2016fnl 57655.448 UVW1 17.94     0.09 1.09E-15 8.99E-17
iPTF16fnl    AT2016fnl 57657.502 UVW1 18.14     0.07 9.05E-16 5.81E-17
iPTF16fnl    AT2016fnl 57660.367 UVW1 18.20     0.07 8.57E-16 5.50E-17
iPTF16fnl    AT2016fnl 57663.629 UVW1 18.26     0.07 8.11E-16 5.21E-17
iPTF16fnl    AT2016fnl 57667.547 UVW1 18.32     0.07 7.67E-16 4.93E-17
iPTF16fnl    AT2016fnl 57671.601 UVW1 18.44     0.07 6.87E-16 4.41E-17
iPTF16fnl    AT2016fnl 57676.131 UVW1 18.56     0.08 6.15E-16 4.51E-17
iPTF16fnl    AT2016fnl 57679.568 UVW1 18.50     0.07 6.50E-16 4.17E-17
iPTF16fnl    AT2016fnl 57683.090 UVW1 18.54     0.08 6.26E-16 4.60E-17
iPTF16fnl    AT2016fnl 57687.819 UVW1 18.70     0.08 5.40E-16 3.97E-17
iPTF16fnl    AT2016fnl 57691.859 UVW1 18.60     0.08 5.93E-16 4.35E-17
iPTF16fnl    AT2016fnl 57712.739 UVW1 18.62     0.07 5.82E-16 3.74E-17
iPTF16fnl    AT2016fnl 57716.716 UVW1 18.88     0.07 4.58E-16 2.94E-17
iPTF16fnl    AT2016fnl 57720.034 UVW1 18.81     0.07 4.88E-16 3.14E-17
iPTF16fnl    AT2016fnl 57724.707 UVW1 18.81     0.07 4.88E-16 3.14E-17
iPTF16fnl    AT2016fnl 57728.085 UVW1 18.76     0.07 5.11E-16 3.28E-17
iPTF16fnl    AT2016fnl 57732.396 UVW1 18.94     0.08 4.33E-16 3.18E-17
iPTF16fnl    AT2016fnl 57630.869 UVM2 16.84     0.05 3.96E-15 1.81E-16
iPTF16fnl    AT2016fnl 57635.252 UVM2 17.01     0.04 3.38E-15 1.24E-16
iPTF16fnl    AT2016fnl 57636.594 UVM2 17.07     0.04 3.20E-15 1.17E-16
iPTF16fnl    AT2016fnl 57638.320 UVM2 17.18     0.05 2.89E-15 1.33E-16
iPTF16fnl    AT2016fnl 57639.453 UVM2 17.29     0.04 2.61E-15 9.59E-17
iPTF16fnl    AT2016fnl 57640.119 UVM2 17.31     0.04 2.57E-15 9.42E-17
iPTF16fnl    AT2016fnl 57642.577 UVM2 17.47     0.06 2.21E-15 1.22E-16
iPTF16fnl    AT2016fnl 57643.571 UVM2 17.62     0.05 1.93E-15 8.85E-17
iPTF16fnl    AT2016fnl 57645.821 UVM2 17.73     0.05 1.74E-15 8.00E-17
iPTF16fnl    AT2016fnl 57648.689 UVM2 17.87     0.07 1.53E-15 9.84E-17
iPTF16fnl    AT2016fnl 57651.408 UVM2 18.14     0.05 1.19E-15 5.48E-17
iPTF16fnl    AT2016fnl 57655.393 UVM2 18.31     0.07 1.02E-15 6.56E-17
iPTF16fnl    AT2016fnl 57655.452 UVM2 18.31     0.09 1.02E-15 8.44E-17
iPTF16fnl    AT2016fnl 57657.513 UVM2 18.43     0.06 9.15E-16 5.04E-17
iPTF16fnl    AT2016fnl 57660.376 UVM2 18.55     0.06 8.19E-16 4.51E-17
iPTF16fnl    AT2016fnl 57663.636 UVM2 18.57     0.06 8.04E-16 4.43E-17
iPTF16fnl    AT2016fnl 57667.554 UVM2 18.72     0.06 7.00E-16 3.85E-17
iPTF16fnl    AT2016fnl 57676.134 UVM2 18.87     0.12 6.10E-16 6.72E-17
iPTF16fnl    AT2016fnl 57679.578 UVM2 18.97     0.07 5.56E-16 3.57E-17
iPTF16fnl    AT2016fnl 57683.101 UVM2 18.98     0.07 5.51E-16 3.54E-17
iPTF16fnl    AT2016fnl 57687.827 UVM2 19.14     0.07 4.76E-16 3.05E-17
iPTF16fnl    AT2016fnl 57691.870 UVM2 19.10     0.08 4.94E-16 3.62E-17
iPTF16fnl    AT2016fnl 57712.737 UVM2 19.37     0.08 3.85E-16 2.82E-17
iPTF16fnl    AT2016fnl 57716.711 UVM2 19.39     0.09 3.78E-16 3.12E-17
iPTF16fnl    AT2016fnl 57720.032 UVM2 19.29     0.08 4.14E-16 3.04E-17
iPTF16fnl    AT2016fnl 57724.706 UVM2 19.30     0.08 4.10E-16 3.01E-17
iPTF16fnl    AT2016fnl 57728.082 UVM2 19.38     0.08 3.81E-16 2.80E-17
iPTF16fnl    AT2016fnl 57732.392 UVM2 19.30     0.09 4.10E-16 3.39E-17
iPTF16fnl    AT2016fnl 57630.819 UVW2 16.51     0.04 6.41E-15 2.35E-16
iPTF16fnl    AT2016fnl 57635.247 UVW2 16.75     0.04 5.14E-15 1.89E-16
iPTF16fnl    AT2016fnl 57636.590 UVW2 16.78     0.04 5.00E-15 1.83E-16
iPTF16fnl    AT2016fnl 57638.315 UVW2 16.92     0.04 4.39E-15 1.61E-16
iPTF16fnl    AT2016fnl 57639.449 UVW2 17.03     0.04 3.97E-15 1.46E-16
iPTF16fnl    AT2016fnl 57640.116 UVW2 17.01     0.04 4.04E-15 1.48E-16
iPTF16fnl    AT2016fnl 57642.574 UVW2 17.20     0.05 3.39E-15 1.56E-16
iPTF16fnl    AT2016fnl 57643.567 UVW2 17.23     0.04 3.30E-15 1.21E-16
iPTF16fnl    AT2016fnl 57645.817 UVW2 17.42     0.04 2.77E-15 1.02E-16
iPTF16fnl    AT2016fnl 57648.686 UVW2 17.62     0.05 2.31E-15 1.06E-16
iPTF16fnl    AT2016fnl 57651.403 UVW2 17.92     0.05 1.75E-15 8.02E-17
iPTF16fnl    AT2016fnl 57655.389 UVW2 18.01     0.06 1.61E-15 8.86E-17
iPTF16fnl    AT2016fnl 57655.450 UVW2 17.98     0.08 1.66E-15 1.21E-16
iPTF16fnl    AT2016fnl 57657.507 UVW2 18.27     0.06 1.27E-15 6.98E-17
iPTF16fnl    AT2016fnl 57660.371 UVW2 18.35     0.06 1.18E-15 6.48E-17
iPTF16fnl    AT2016fnl 57663.632 UVW2 18.41     0.06 1.11E-15 6.13E-17
iPTF16fnl    AT2016fnl 57667.550 UVW2 18.59     0.06 9.44E-16 5.19E-17
iPTF16fnl    AT2016fnl 57671.604 UVW2 18.77     0.08 8.00E-16 5.87E-17
iPTF16fnl    AT2016fnl 57676.132 UVW2 18.92     0.08 6.96E-16 5.11E-17
iPTF16fnl    AT2016fnl 57679.573 UVW2 18.91     0.07 7.03E-16 4.51E-17
iPTF16fnl    AT2016fnl 57683.095 UVW2 18.86     0.07 7.36E-16 4.73E-17
iPTF16fnl    AT2016fnl 57687.823 UVW2 19.11     0.07 5.85E-16 3.75E-17
iPTF16fnl    AT2016fnl 57691.864 UVW2 19.07     0.08 6.06E-16 4.45E-17
iPTF16fnl    AT2016fnl 57712.742 UVW2 19.33     0.06 4.77E-16 2.63E-17
iPTF16fnl    AT2016fnl 57716.722 UVW2 19.29     0.07 4.95E-16 3.18E-17
iPTF16fnl    AT2016fnl 57720.036 UVW2 19.38     0.06 4.56E-16 2.51E-17
iPTF16fnl    AT2016fnl 57724.708 UVW2 19.43     0.07 4.35E-16 2.80E-17
iPTF16fnl    AT2016fnl 57728.089 UVW2 19.32     0.06 4.82E-16 2.65E-17
iPTF16fnl    AT2016fnl 57732.401 UVW2 19.36     0.07 4.64E-16 2.98E-17
Gaia19axp    AT2019brs 58563.783 V    18.66     0.29 1.27E-16 3.38E-17
Gaia19axp    AT2019brs 58584.888 V    18.09     0.15 2.14E-16 2.97E-17
Gaia19axp    AT2019brs 58591.060 V    18.55     0.22 1.41E-16 2.84E-17
Gaia19axp    AT2019brs 58598.499 V    18.33     0.22 1.72E-16 3.47E-17
Gaia19axp    AT2019brs 58603.744 V    17.89     0.34 2.57E-16 8.01E-17
Gaia19axp    AT2019brs 58605.875 V    18.16     0.18 2.01E-16 3.33E-17
Gaia19axp    AT2019brs 58625.011 V    18.19     0.18 1.96E-16 3.25E-17
Gaia19axp    AT2019brs 58632.848 V    18.20     0.16 1.94E-16 2.87E-17
Gaia19axp    AT2019brs 58639.471 V    18.51     0.19 1.46E-16 2.56E-17
Gaia19axp    AT2019brs 58646.506 V    18.25     0.16 1.85E-16 2.74E-17
Gaia19axp    AT2019brs 59037.343 V    18.65     0.19 1.28E-16 2.24E-17
Gaia19axp    AT2019brs 58563.780 B    18.63     0.14 2.03E-16 2.62E-17
Gaia19axp    AT2019brs 58584.883 B    18.38     0.10 2.55E-16 2.39E-17
Gaia19axp    AT2019brs 58591.055 B    18.44     0.11 2.42E-16 2.48E-17
Gaia19axp    AT2019brs 58598.493 B    18.61     0.14 2.07E-16 2.67E-17
Gaia19axp    AT2019brs 58603.742 B    18.02     0.17 3.56E-16 5.58E-17
Gaia19axp    AT2019brs 58605.868 B    18.36     0.11 2.60E-16 2.67E-17
Gaia19axp    AT2019brs 58625.006 B    18.10     0.09 3.30E-16 2.79E-17
Gaia19axp    AT2019brs 58632.845 B    18.21     0.09 2.99E-16 2.52E-17
Gaia19axp    AT2019brs 58639.465 B    18.08     0.07 3.37E-16 2.26E-17
Gaia19axp    AT2019brs 58646.503 B    18.13     0.09 3.21E-16 2.71E-17
Gaia19axp    AT2019brs 59037.338 B    19.16     0.14 1.25E-16 1.62E-17
Gaia19axp    AT2019brs 58563.779 U    18.86     0.11 2.58E-16 2.61E-17
Gaia19axp    AT2019brs 58584.882 U    18.69     0.08 3.02E-16 2.22E-17
Gaia19axp    AT2019brs 58591.054 U    18.57     0.08 3.38E-16 2.48E-17
Gaia19axp    AT2019brs 58598.492 U    18.39     0.09 3.98E-16 3.29E-17
Gaia19axp    AT2019brs 58603.742 U    18.32     0.15 4.25E-16 5.85E-17
Gaia19axp    AT2019brs 58605.866 U    18.46     0.08 3.74E-16 2.74E-17
Gaia19axp    AT2019brs 58625.005 U    18.49     0.08 3.63E-16 2.67E-17
Gaia19axp    AT2019brs 58632.844 U    18.35     0.07 4.13E-16 2.65E-17
Gaia19axp    AT2019brs 58639.464 U    18.37     0.07 4.06E-16 2.61E-17
Gaia19axp    AT2019brs 58646.502 U    18.35     0.08 4.13E-16 3.03E-17
Gaia19axp    AT2019brs 59037.337 U    19.24     0.10 1.82E-16 1.67E-17
Gaia19axp    AT2019brs 58563.777 UVW1 18.96     0.09 4.25E-16 3.51E-17
Gaia19axp    AT2019brs 58584.880 UVW1 18.95     0.09 4.29E-16 3.54E-17
Gaia19axp    AT2019brs 58591.053 UVW1 18.85     0.09 4.71E-16 3.89E-17
Gaia19axp    AT2019brs 58598.489 UVW1 18.73     0.09 5.26E-16 4.34E-17
Gaia19axp    AT2019brs 58603.741 UVW1 18.71     0.15 5.36E-16 7.37E-17
Gaia19axp    AT2019brs 58605.863 UVW1 18.65     0.08 5.66E-16 4.15E-17
Gaia19axp    AT2019brs 58625.003 UVW1 18.78     0.09 5.02E-16 4.15E-17
Gaia19axp    AT2019brs 58632.843 UVW1 18.67     0.08 5.56E-16 4.08E-17
Gaia19axp    AT2019brs 58639.462 UVW1 18.64     0.07 5.71E-16 3.67E-17
Gaia19axp    AT2019brs 58646.501 UVW1 18.69     0.08 5.45E-16 4.00E-17
Gaia19axp    AT2019brs 59037.336 UVW1 20.27     0.13 1.27E-16 1.52E-17
Gaia19axp    AT2019brs 58563.784 UVM2 19.40     0.11 3.74E-16 3.78E-17
Gaia19axp    AT2019brs 58584.889 UVM2 18.96     0.09 5.61E-16 4.64E-17
Gaia19axp    AT2019brs 58591.060 UVM2 18.98     0.08 5.51E-16 4.05E-17
Gaia19axp    AT2019brs 58598.500 UVM2 18.90     0.09 5.93E-16 4.90E-17
Gaia19axp    AT2019brs 58605.876 UVM2 18.92     0.09 5.82E-16 4.81E-17
Gaia19axp    AT2019brs 58625.012 UVM2 18.82     0.09 6.39E-16 5.27E-17
Gaia19axp    AT2019brs 58632.848 UVM2 18.82     0.08 6.39E-16 4.69E-17
Gaia19axp    AT2019brs 58639.472 UVM2 18.88     0.08 6.04E-16 4.44E-17
Gaia19axp    AT2019brs 58646.507 UVM2 18.87     0.08 6.10E-16 4.48E-17
Gaia19axp    AT2019brs 59037.344 UVM2 20.38     0.13 1.52E-16 1.81E-17
Gaia19axp    AT2019brs 58563.780 UVW2 19.38     0.09 4.56E-16 3.76E-17
Gaia19axp    AT2019brs 58584.884 UVW2 19.24     0.07 5.19E-16 3.33E-17
Gaia19axp    AT2019brs 58591.056 UVW2 19.18     0.07 5.48E-16 3.52E-17
Gaia19axp    AT2019brs 58598.494 UVW2 19.10     0.08 5.90E-16 4.33E-17
Gaia19axp    AT2019brs 58603.743 UVW2 19.14     0.12 5.69E-16 6.26E-17
Gaia19axp    AT2019brs 58605.869 UVW2 19.04     0.07 6.23E-16 4.00E-17
Gaia19axp    AT2019brs 58625.007 UVW2 18.98     0.07 6.59E-16 4.23E-17
Gaia19axp    AT2019brs 58632.845 UVW2 19.06     0.07 6.12E-16 3.93E-17
Gaia19axp    AT2019brs 58639.467 UVW2 19.03     0.06 6.29E-16 3.46E-17
Gaia19axp    AT2019brs 58646.503 UVW2 19.05     0.07 6.18E-16 3.97E-17
Gaia19axp    AT2019brs 59037.339 UVW2 20.57     0.10 1.52E-16 1.40E-17
Gaia19bpt    AT2019ehz 58620.749 V    17.95     0.16 2.45E-16 3.61E-17
Gaia19bpt    AT2019ehz 58628.069 V    18.13     0.17 2.07E-16 3.25E-17
Gaia19bpt    AT2019ehz 58633.766 V    18.23     0.33 1.89E-16 5.71E-17
Gaia19bpt    AT2019ehz 58636.624 V    17.84     0.18 2.71E-16 4.49E-17
Gaia19bpt    AT2019ehz 58639.208 V    17.77     0.16 2.89E-16 4.27E-17
Gaia19bpt    AT2019ehz 58642.058 V    17.88     0.13 2.60E-16 3.12E-17
Gaia19bpt    AT2019ehz 58645.111 V    18.03     0.15 2.28E-16 3.15E-17
Gaia19bpt    AT2019ehz 58669.159 V    >18.86    ---- 9.82E-17 3.51E-17
Gaia19bpt    AT2019ehz 58674.670 V    18.48     0.26 1.49E-16 3.56E-17
Gaia19bpt    AT2019ehz 58679.986 V    18.52     0.27 1.44E-16 3.57E-17
Gaia19bpt    AT2019ehz 58684.094 V    18.22     0.33 1.90E-16 5.75E-17
Gaia19bpt    AT2019ehz 58689.137 V    >18.66    ---- 6.65E-17 4.21E-17
Gaia19bpt    AT2019ehz 58692.127 V    >18.88    ---- 9.94E-17 3.47E-17
Gaia19bpt    AT2019ehz 58694.588 V    18.43     0.31 1.57E-16 4.46E-17
Gaia19bpt    AT2019ehz 58696.385 V    18.61     0.36 1.33E-16 4.41E-17
Gaia19bpt    AT2019ehz 58698.766 V    18.31     0.35 1.75E-16 5.62E-17
Gaia19bpt    AT2019ehz 58699.966 V    18.69     0.34 1.24E-16 3.85E-17
Gaia19bpt    AT2019ehz 58702.349 V    >18.63    ---- 1.28E-16 4.36E-17
Gaia19bpt    AT2019ehz 58704.609 V    >18.85    ---- 6.54E-17 3.54E-17
Gaia19bpt    AT2019ehz 58620.745 B    17.95     0.09 3.79E-16 3.20E-17
Gaia19bpt    AT2019ehz 58628.067 B    18.11     0.09 3.27E-16 2.76E-17
Gaia19bpt    AT2019ehz 58633.762 B    18.04     0.12 3.49E-16 3.91E-17
Gaia19bpt    AT2019ehz 58636.621 B    18.22     0.12 2.96E-16 3.32E-17
Gaia19bpt    AT2019ehz 58639.141 B    18.19     0.08 3.05E-16 2.32E-17
Gaia19bpt    AT2019ehz 58642.056 B    18.13     0.08 3.21E-16 2.45E-17
Gaia19bpt    AT2019ehz 58645.108 B    18.08     0.09 3.37E-16 2.84E-17
Gaia19bpt    AT2019ehz 58669.157 B    18.91     0.19 1.57E-16 2.75E-17
Gaia19bpt    AT2019ehz 58674.667 B    18.96     0.18 1.50E-16 2.49E-17
Gaia19bpt    AT2019ehz 58679.980 B    19.07     0.20 1.35E-16 2.48E-17
Gaia19bpt    AT2019ehz 58684.091 B    18.42     0.24 2.46E-16 5.44E-17
Gaia19bpt    AT2019ehz 58689.135 B    >19.23    ---- 8.15E-17 3.89E-17
Gaia19bpt    AT2019ehz 58692.123 B    19.05     0.29 1.38E-16 3.68E-17
Gaia19bpt    AT2019ehz 58694.584 B    19.00     0.25 1.44E-16 3.31E-17
Gaia19bpt    AT2019ehz 58696.382 B    19.08     0.30 1.34E-16 3.71E-17
Gaia19bpt    AT2019ehz 58698.763 B    19.21     0.31 1.19E-16 3.39E-17
Gaia19bpt    AT2019ehz 58699.962 B    19.33     0.33 1.06E-16 3.23E-17
Gaia19bpt    AT2019ehz 58702.345 B    >19.22    ---- 1.09E-16 3.92E-17
Gaia19bpt    AT2019ehz 58704.605 B    19.00     0.25 1.44E-16 3.33E-17
Gaia19bpt    AT2019ehz 58620.745 U    17.91     0.07 6.20E-16 3.98E-17
Gaia19bpt    AT2019ehz 58628.067 U    18.00     0.07 5.71E-16 3.66E-17
Gaia19bpt    AT2019ehz 58633.712 U    18.19     0.07 4.79E-16 3.08E-17
Gaia19bpt    AT2019ehz 58636.621 U    18.15     0.09 4.97E-16 4.10E-17
Gaia19bpt    AT2019ehz 58639.140 U    18.25     0.07 4.53E-16 2.91E-17
Gaia19bpt    AT2019ehz 58642.055 U    18.27     0.07 4.45E-16 2.86E-17
Gaia19bpt    AT2019ehz 58645.107 U    18.21     0.07 4.70E-16 3.02E-17
Gaia19bpt    AT2019ehz 58669.156 U    19.08     0.15 2.11E-16 2.90E-17
Gaia19bpt    AT2019ehz 58674.666 U    19.24     0.15 1.82E-16 2.51E-17
Gaia19bpt    AT2019ehz 58679.979 U    18.96     0.13 2.36E-16 2.81E-17
Gaia19bpt    AT2019ehz 58684.090 U    19.37     0.31 1.62E-16 4.60E-17
Gaia19bpt    AT2019ehz 58689.134 U    19.33     0.25 1.68E-16 3.84E-17
Gaia19bpt    AT2019ehz 58692.122 U    19.57     0.26 1.34E-16 3.21E-17
Gaia19bpt    AT2019ehz 58694.583 U    19.35     0.21 1.65E-16 3.17E-17
Gaia19bpt    AT2019ehz 58696.382 U    19.59     0.27 1.32E-16 3.27E-17
Gaia19bpt    AT2019ehz 58698.762 U    19.41     0.22 1.56E-16 3.14E-17
Gaia19bpt    AT2019ehz 58699.961 U    19.56     0.24 1.36E-16 2.99E-17
Gaia19bpt    AT2019ehz 58702.344 U    >19.94    ---- 8.72E-17 3.20E-17
Gaia19bpt    AT2019ehz 58704.605 U    19.45     0.22 1.50E-16 3.03E-17
Gaia19bpt    AT2019ehz 58620.743 UVW1 17.84     0.06 1.19E-15 6.57E-17
Gaia19bpt    AT2019ehz 58628.066 UVW1 17.85     0.06 1.18E-15 6.51E-17
Gaia19bpt    AT2019ehz 58633.708 UVW1 18.15     0.06 8.97E-16 4.94E-17
Gaia19bpt    AT2019ehz 58636.620 UVW1 18.20     0.07 8.57E-16 5.50E-17
Gaia19bpt    AT2019ehz 58639.137 UVW1 18.28     0.06 7.96E-16 4.38E-17
Gaia19bpt    AT2019ehz 58642.054 UVW1 18.31     0.06 7.74E-16 4.26E-17
Gaia19bpt    AT2019ehz 58645.105 UVW1 18.33     0.06 7.60E-16 4.18E-17
Gaia19bpt    AT2019ehz 58669.155 UVW1 19.00     0.09 4.10E-16 3.39E-17
Gaia19bpt    AT2019ehz 58674.665 UVW1 19.05     0.09 3.92E-16 3.23E-17
Gaia19bpt    AT2019ehz 58679.976 UVW1 19.23     0.10 3.32E-16 3.04E-17
Gaia19bpt    AT2019ehz 58684.089 UVW1 19.44     0.17 2.73E-16 4.26E-17
Gaia19bpt    AT2019ehz 58689.133 UVW1 19.35     0.13 2.97E-16 3.54E-17
Gaia19bpt    AT2019ehz 58692.120 UVW1 19.56     0.12 2.45E-16 2.69E-17
Gaia19bpt    AT2019ehz 58694.581 UVW1 19.64     0.16 2.27E-16 3.34E-17
Gaia19bpt    AT2019ehz 58696.380 UVW1 19.60     0.14 2.36E-16 3.03E-17
Gaia19bpt    AT2019ehz 58698.761 UVW1 19.68     0.13 2.19E-16 2.61E-17
Gaia19bpt    AT2019ehz 58699.959 UVW1 19.55     0.13 2.47E-16 2.95E-17
Gaia19bpt    AT2019ehz 58702.342 UVW1 19.77     0.14 2.02E-16 2.59E-17
Gaia19bpt    AT2019ehz 58704.603 UVW1 19.82     0.14 1.93E-16 2.47E-17
Gaia19bpt    AT2019ehz 58620.750 UVM2 17.85     0.05 1.56E-15 7.16E-17
Gaia19bpt    AT2019ehz 58628.069 UVM2 17.89     0.05 1.50E-15 6.90E-17
Gaia19bpt    AT2019ehz 58636.624 UVM2 18.18     0.06 1.15E-15 6.34E-17
Gaia19bpt    AT2019ehz 58639.209 UVM2 18.24     0.06 1.09E-15 6.00E-17
Gaia19bpt    AT2019ehz 58642.059 UVM2 18.23     0.05 1.10E-15 5.04E-17
Gaia19bpt    AT2019ehz 58645.112 UVM2 18.30     0.06 1.03E-15 5.68E-17
Gaia19bpt    AT2019ehz 58669.159 UVM2 19.20     0.09 4.50E-16 3.72E-17
Gaia19bpt    AT2019ehz 58674.671 UVM2 19.11     0.08 4.89E-16 3.59E-17
Gaia19bpt    AT2019ehz 58679.987 UVM2 19.07     0.08 5.07E-16 3.72E-17
Gaia19bpt    AT2019ehz 58684.094 UVM2 19.35     0.11 3.92E-16 3.96E-17
Gaia19bpt    AT2019ehz 58689.137 UVM2 19.40     0.09 3.74E-16 3.09E-17
Gaia19bpt    AT2019ehz 58692.128 UVM2 19.60     0.09 3.11E-16 2.57E-17
Gaia19bpt    AT2019ehz 58694.589 UVM2 19.46     0.09 3.54E-16 2.92E-17
Gaia19bpt    AT2019ehz 58696.386 UVM2 19.49     0.09 3.45E-16 2.85E-17
Gaia19bpt    AT2019ehz 58698.766 UVM2 19.60     0.11 3.11E-16 3.14E-17
Gaia19bpt    AT2019ehz 58699.967 UVM2 19.73     0.09 2.76E-16 2.28E-17
Gaia19bpt    AT2019ehz 58702.350 UVM2 19.61     0.09 3.09E-16 2.55E-17
Gaia19bpt    AT2019ehz 58704.610 UVM2 19.78     0.09 2.64E-16 2.18E-17
Gaia19bpt    AT2019ehz 58620.746 UVW2 17.87     0.05 1.83E-15 8.40E-17
Gaia19bpt    AT2019ehz 58628.067 UVW2 17.97     0.05 1.67E-15 7.66E-17
Gaia19bpt    AT2019ehz 58633.763 UVW2 18.11     0.06 1.47E-15 8.08E-17
Gaia19bpt    AT2019ehz 58636.622 UVW2 18.23     0.06 1.31E-15 7.24E-17
Gaia19bpt    AT2019ehz 58639.142 UVW2 18.32     0.06 1.21E-15 6.66E-17
Gaia19bpt    AT2019ehz 58642.056 UVW2 18.31     0.05 1.22E-15 5.60E-17
Gaia19bpt    AT2019ehz 58645.108 UVW2 18.33     0.05 1.20E-15 5.50E-17
Gaia19bpt    AT2019ehz 58669.157 UVW2 19.15     0.08 5.63E-16 4.14E-17
Gaia19bpt    AT2019ehz 58674.668 UVW2 19.15     0.08 5.63E-16 4.14E-17
Gaia19bpt    AT2019ehz 58679.981 UVW2 19.07     0.08 6.06E-16 4.45E-17
Gaia19bpt    AT2019ehz 58684.091 UVW2 19.36     0.11 4.64E-16 4.69E-17
Gaia19bpt    AT2019ehz 58689.135 UVW2 19.44     0.09 4.31E-16 3.56E-17
Gaia19bpt    AT2019ehz 58692.124 UVW2 19.42     0.08 4.39E-16 3.22E-17
Gaia19bpt    AT2019ehz 58694.585 UVW2 19.60     0.10 3.72E-16 3.42E-17
Gaia19bpt    AT2019ehz 58696.383 UVW2 19.59     0.09 3.76E-16 3.10E-17
Gaia19bpt    AT2019ehz 58698.763 UVW2 19.60     0.10 3.72E-16 3.42E-17
Gaia19bpt    AT2019ehz 58699.963 UVW2 19.56     0.09 3.86E-16 3.19E-17
Gaia19bpt    AT2019ehz 58702.346 UVW2 19.74     0.09 3.27E-16 2.70E-17
Gaia19bpt    AT2019ehz 58704.606 UVW2 19.71     0.09 3.36E-16 2.78E-17
Gaia19bpt    AT2019ehz 58716.296 UVW2 19.88     0.06 2.88E-16 1.58E-17
Gaia19bpt    AT2019ehz 58718.022 UVW2 19.88     0.06 2.88E-16 1.58E-17
Gaia19bpt    AT2019ehz 58721.412 UVW2 20.29     0.30 1.97E-16 5.43E-17
OGLE16aaa    ----      58888.045 V    18.41     0.25 1.59E-16 3.65E-17
OGLE16aaa    ----      58888.041 B    18.87     0.15 1.63E-16 2.26E-17
OGLE16aaa    ----      58888.040 U    19.84     0.19 1.05E-16 1.83E-17
OGLE16aaa    ----      57415.066 UVW1 18.54     0.05 6.26E-16 2.87E-17
OGLE16aaa    ----      57419.252 UVW1 18.75     0.09 5.16E-16 4.26E-17
OGLE16aaa    ----      57420.121 UVW1 18.66     0.05 5.61E-16 2.57E-17
OGLE16aaa    ----      57421.914 UVW1 18.73     0.07 5.26E-16 3.38E-17
OGLE16aaa    ----      57426.108 UVW1 18.83     0.09 4.79E-16 3.96E-17
OGLE16aaa    ----      57440.608 UVW1 18.86     0.07 4.66E-16 3.00E-17
OGLE16aaa    ----      57442.070 UVW1 18.95     0.07 4.29E-16 2.76E-17
OGLE16aaa    ----      57445.600 UVW1 19.10     0.09 3.74E-16 3.09E-17
OGLE16aaa    ----      57449.571 UVW1 18.89     0.08 4.54E-16 3.33E-17
OGLE16aaa    ----      57457.414 UVW1 19.06     0.06 3.88E-16 2.14E-17
OGLE16aaa    ----      57461.866 UVW1 19.21     0.08 3.38E-16 2.48E-17
OGLE16aaa    ----      57466.113 UVW1 19.13     0.06 3.64E-16 2.00E-17
OGLE16aaa    ----      57533.047 UVW1 19.68     0.09 2.19E-16 1.81E-17
OGLE16aaa    ----      57544.689 UVW1 19.74     0.11 2.07E-16 2.09E-17
OGLE16aaa    ----      57547.677 UVW1 19.82     0.27 1.93E-16 4.77E-17
OGLE16aaa    ----      57555.393 UVW1 19.76     0.17 2.04E-16 3.18E-17
OGLE16aaa    ----      57556.856 UVW1 20.08     0.18 1.52E-16 2.50E-17
OGLE16aaa    ----      57560.633 UVW1 19.69     0.09 2.17E-16 1.79E-17
OGLE16aaa    ----      57803.296 UVW1 20.68     0.14 8.73E-17 1.12E-17
OGLE16aaa    ----      57904.752 UVW1 20.85     0.32 7.46E-17 2.19E-17
OGLE16aaa    ----      57908.280 UVW1 20.39     0.14 1.14E-16 1.46E-17
OGLE16aaa    ----      58888.038 UVW1 20.53     0.18 1.00E-16 1.65E-17
OGLE16aaa    ----      57406.844 UVM2 18.67     0.05 7.33E-16 3.36E-17
OGLE16aaa    ----      57415.062 UVM2 18.73     0.06 6.94E-16 3.82E-17
OGLE16aaa    ----      57419.249 UVM2 18.77     0.08 6.69E-16 4.91E-17
OGLE16aaa    ----      57420.117 UVM2 18.96     0.06 5.61E-16 3.09E-17
OGLE16aaa    ----      57421.911 UVM2 19.02     0.09 5.31E-16 4.39E-17
OGLE16aaa    ----      57426.106 UVM2 19.07     0.10 5.07E-16 4.65E-17
OGLE16aaa    ----      57440.606 UVM2 19.13     0.08 4.80E-16 3.52E-17
OGLE16aaa    ----      57442.066 UVM2 19.02     0.08 5.31E-16 3.90E-17
OGLE16aaa    ----      57445.597 UVM2 19.31     0.12 4.07E-16 4.48E-17
OGLE16aaa    ----      57449.569 UVM2 19.01     0.09 5.36E-16 4.43E-17
OGLE16aaa    ----      57457.412 UVM2 19.11     0.07 4.89E-16 3.14E-17
OGLE16aaa    ----      57461.861 UVM2 19.13     0.07 4.80E-16 3.08E-17
OGLE16aaa    ----      57466.110 UVM2 19.28     0.07 4.18E-16 2.69E-17
OGLE16aaa    ----      57533.045 UVM2 19.69     0.09 2.87E-16 2.37E-17
OGLE16aaa    ----      57544.688 UVM2 19.78     0.10 2.64E-16 2.42E-17
OGLE16aaa    ----      57547.674 UVM2 20.24     0.19 1.73E-16 3.01E-17
OGLE16aaa    ----      57555.391 UVM2 20.18     0.21 1.83E-16 3.52E-17
OGLE16aaa    ----      57556.854 UVM2 20.01     0.17 2.13E-16 3.33E-17
OGLE16aaa    ----      57560.630 UVM2 19.96     0.10 2.24E-16 2.05E-17
OGLE16aaa    ----      57806.815 UVM2 20.51     0.15 1.35E-16 1.85E-17
OGLE16aaa    ----      57807.811 UVM2 20.72     0.13 1.11E-16 1.32E-17
OGLE16aaa    ----      57904.751 UVM2 21.34     0.36 6.27E-17 2.07E-17
OGLE16aaa    ----      57908.277 UVM2 20.67     0.15 1.16E-16 1.60E-17
OGLE16aaa    ----      58888.046 UVM2 20.68     0.21 1.15E-16 2.22E-17
OGLE16aaa    ----      57415.059 UVW2 19.03     0.06 6.29E-16 3.46E-17
OGLE16aaa    ----      57419.247 UVW2 19.14     0.07 5.69E-16 3.65E-17
OGLE16aaa    ----      57420.113 UVW2 19.25     0.06 5.14E-16 2.83E-17
OGLE16aaa    ----      57421.908 UVW2 19.35     0.09 4.69E-16 3.87E-17
OGLE16aaa    ----      57426.104 UVW2 19.29     0.09 4.95E-16 4.09E-17
OGLE16aaa    ----      57440.604 UVW2 19.45     0.08 4.27E-16 3.14E-17
OGLE16aaa    ----      57442.062 UVW2 19.41     0.08 4.43E-16 3.25E-17
OGLE16aaa    ----      57445.595 UVW2 19.73     0.12 3.30E-16 3.64E-17
OGLE16aaa    ----      57449.567 UVW2 19.37     0.09 4.60E-16 3.80E-17
OGLE16aaa    ----      57457.409 UVW2 19.42     0.07 4.39E-16 2.82E-17
OGLE16aaa    ----      57461.856 UVW2 19.43     0.07 4.35E-16 2.80E-17
OGLE16aaa    ----      57466.107 UVW2 19.52     0.07 4.01E-16 2.57E-17
OGLE16aaa    ----      57533.043 UVW2 19.94     0.09 2.72E-16 2.25E-17
OGLE16aaa    ----      57544.686 UVW2 19.89     0.09 2.85E-16 2.35E-17
OGLE16aaa    ----      57547.671 UVW2 20.15     0.15 2.24E-16 3.09E-17
OGLE16aaa    ----      57555.390 UVW2 20.21     0.17 2.12E-16 3.31E-17
OGLE16aaa    ----      57556.853 UVW2 19.79     0.12 3.12E-16 3.44E-17
OGLE16aaa    ----      57560.628 UVW2 20.06     0.09 2.44E-16 2.01E-17
OGLE16aaa    ----      57709.346 UVW2 20.77     0.09 1.27E-16 1.05E-17
OGLE16aaa    ----      57740.830 UVW2 20.82     0.09 1.21E-16 9.99E-18
OGLE16aaa    ----      57749.084 UVW2 20.74     0.10 1.30E-16 1.20E-17
OGLE16aaa    ----      57757.327 UVW2 20.71     0.08 1.34E-16 9.83E-18
OGLE16aaa    ----      57904.750 UVW2 21.04     0.27 9.88E-17 2.45E-17
OGLE16aaa    ----      57908.274 UVW2 20.79     0.14 1.24E-16 1.60E-17
OGLE16aaa    ----      58888.042 UVW2 21.21     0.18 8.45E-17 1.40E-17
OGLE17aaj    ----      57777.184 V    18.75     0.31 1.17E-16 3.34E-17
OGLE17aaj    ----      57799.723 V    18.61     0.21 1.32E-16 2.55E-17
OGLE17aaj    ----      57808.551 V    18.60     0.34 1.35E-16 4.20E-17
OGLE17aaj    ----      57820.832 V    >18.29    ---- 1.18E-16 5.97E-17
OGLE17aaj    ----      57821.897 V    >18.47    ---- 1.10E-16 5.05E-17
OGLE17aaj    ----      57827.804 V    18.44     0.25 1.55E-16 3.56E-17
OGLE17aaj    ----      57834.913 V    >18.76    ---- 8.42E-17 3.86E-17
OGLE17aaj    ----      57835.844 V    17.94     0.36 2.46E-16 8.11E-17
OGLE17aaj    ----      57904.295 V    18.46     0.34 1.53E-16 4.76E-17
OGLE17aaj    ----      57941.608 V    18.40     0.19 1.62E-16 2.83E-17
OGLE17aaj    ----      57962.084 V    18.42     0.27 1.58E-16 3.92E-17
OGLE17aaj    ----      58005.665 V    >18.63    ---- 1.25E-16 4.35E-17
OGLE17aaj    ----      57777.176 B    19.21     0.28 1.19E-16 3.07E-17
OGLE17aaj    ----      57799.720 B    19.12     0.15 1.30E-16 1.80E-17
OGLE17aaj    ----      57808.548 B    >19.25    ---- 1.09E-16 3.83E-17
OGLE17aaj    ----      57820.829 B    >18.92    ---- 1.23E-16 5.17E-17
OGLE17aaj    ----      57821.894 B    >19.05    ---- 1.11E-16 4.57E-17
OGLE17aaj    ----      57827.799 B    19.00     0.22 1.44E-16 2.91E-17
OGLE17aaj    ----      57834.906 B    19.24     0.32 1.16E-16 3.40E-17
OGLE17aaj    ----      57835.841 B    18.47     0.30 2.36E-16 6.52E-17
OGLE17aaj    ----      57904.292 B    >19.11    ---- 1.03E-16 4.33E-17
OGLE17aaj    ----      57941.604 B    19.37     0.19 1.03E-16 1.81E-17
OGLE17aaj    ----      57962.076 B    19.29     0.20 1.10E-16 2.03E-17
OGLE17aaj    ----      58005.663 B    19.33     0.30 1.06E-16 2.94E-17
OGLE17aaj    ----      57777.174 U    19.67     0.26 1.23E-16 2.92E-17
OGLE17aaj    ----      57799.720 U    19.83     0.15 1.06E-16 1.46E-17
OGLE17aaj    ----      57808.548 U    19.54     0.27 1.38E-16 3.42E-17
OGLE17aaj    ----      57813.069 U    20.01     0.28 8.96E-17 2.30E-17
OGLE17aaj    ----      57820.828 U    >19.59    ---- 7.52E-17 4.42E-17
OGLE17aaj    ----      57821.893 U    >19.73    ---- 1.03E-16 3.87E-17
OGLE17aaj    ----      57827.798 U    19.78     0.25 1.11E-16 2.54E-17
OGLE17aaj    ----      57834.904 U    19.80     0.29 1.09E-16 2.89E-17
OGLE17aaj    ----      57835.840 U    >19.46    ---- 7.59E-17 4.95E-17
OGLE17aaj    ----      57904.291 U    >19.79    ---- 6.26E-17 3.67E-17
OGLE17aaj    ----      57941.603 U    20.06     0.19 8.56E-17 1.49E-17
OGLE17aaj    ----      57962.074 U    20.16     0.22 7.80E-17 1.58E-17
OGLE17aaj    ----      58005.662 U    19.98     0.28 9.21E-17 2.37E-17
OGLE17aaj    ----      58284.817 U    19.60     0.25 1.31E-16 3.00E-17
OGLE17aaj    ----      58286.150 U    19.99     0.28 9.13E-17 2.34E-17
OGLE17aaj    ----      58287.735 U    20.23     0.32 7.32E-17 2.15E-17
OGLE17aaj    ----      57777.171 UVW1 20.13     0.19 1.45E-16 2.52E-17
OGLE17aaj    ----      57799.719 UVW1 20.34     0.15 1.19E-16 1.64E-17
OGLE17aaj    ----      57808.547 UVW1 20.26     0.24 1.28E-16 2.83E-17
OGLE17aaj    ----      57813.067 UVW1 20.09     0.15 1.50E-16 2.07E-17
OGLE17aaj    ----      57820.827 UVW1 20.03     0.28 1.59E-16 4.08E-17
OGLE17aaj    ----      57821.891 UVW1 20.48     0.33 1.05E-16 3.18E-17
OGLE17aaj    ----      57827.796 UVW1 20.08     0.16 1.52E-16 2.23E-17
OGLE17aaj    ----      57834.902 UVW1 20.25     0.20 1.30E-16 2.38E-17
OGLE17aaj    ----      57835.839 UVW1 19.95     0.28 1.71E-16 4.39E-17
OGLE17aaj    ----      57904.290 UVW1 20.36     0.28 1.17E-16 3.01E-17
OGLE17aaj    ----      57941.601 UVW1 20.60     0.19 9.39E-17 1.64E-17
OGLE17aaj    ----      57962.071 UVW1 20.38     0.18 1.15E-16 1.90E-17
OGLE17aaj    ----      58005.661 UVW1 20.53     0.23 1.00E-16 2.11E-17
OGLE17aaj    ----      58284.815 UVW1 20.69     0.30 8.65E-17 2.38E-17
OGLE17aaj    ----      58286.149 UVW1 20.38     0.19 1.15E-16 2.01E-17
OGLE17aaj    ----      58287.733 UVW1 20.57     0.28 9.66E-17 2.48E-17
OGLE17aaj    ----      57777.185 UVM2 20.04     0.13 2.08E-16 2.48E-17
OGLE17aaj    ----      57799.723 UVM2 20.40     0.14 1.49E-16 1.91E-17
OGLE17aaj    ----      57808.552 UVM2 20.22     0.17 1.76E-16 2.74E-17
OGLE17aaj    ----      57820.832 UVM2 20.14     0.24 1.89E-16 4.17E-17
OGLE17aaj    ----      57821.898 UVM2 20.12     0.19 1.93E-16 3.36E-17
OGLE17aaj    ----      57827.805 UVM2 20.23     0.13 1.74E-16 2.08E-17
OGLE17aaj    ----      57834.914 UVM2 20.33     0.18 1.59E-16 2.63E-17
OGLE17aaj    ----      57835.844 UVM2 20.28     0.26 1.66E-16 3.97E-17
OGLE17aaj    ----      57904.295 UVM2 20.44     0.21 1.44E-16 2.77E-17
OGLE17aaj    ----      57941.609 UVM2 20.53     0.19 1.32E-16 2.30E-17
OGLE17aaj    ----      57962.085 UVM2 20.54     0.19 1.31E-16 2.28E-17
OGLE17aaj    ----      58005.666 UVM2 21.17     0.34 7.33E-17 2.29E-17
OGLE17aaj    ----      58284.812 UVM2 20.50     0.22 1.36E-16 2.74E-17
OGLE17aaj    ----      58286.146 UVM2 20.80     0.20 1.03E-16 1.89E-17
OGLE17aaj    ----      58287.731 UVM2 20.68     0.26 1.15E-16 2.75E-17
OGLE17aaj    ----      57777.177 UVW2 19.91     0.10 2.80E-16 2.57E-17
OGLE17aaj    ----      57799.721 UVW2 20.04     0.09 2.48E-16 2.05E-17
OGLE17aaj    ----      57808.549 UVW2 19.91     0.11 2.80E-16 2.82E-17
OGLE17aaj    ----      57820.829 UVW2 20.13     0.17 2.28E-16 3.56E-17
OGLE17aaj    ----      57821.894 UVW2 19.95     0.14 2.70E-16 3.46E-17
OGLE17aaj    ----      57827.800 UVW2 20.33     0.11 1.90E-16 1.92E-17
OGLE17aaj    ----      57834.907 UVW2 20.36     0.13 1.85E-16 2.20E-17
OGLE17aaj    ----      57835.842 UVW2 19.97     0.17 2.65E-16 4.13E-17
OGLE17aaj    ----      57904.292 UVW2 20.52     0.17 1.60E-16 2.49E-17
OGLE17aaj    ----      57941.605 UVW2 20.52     0.12 1.60E-16 1.76E-17
OGLE17aaj    ----      57962.077 UVW2 20.46     0.13 1.69E-16 2.01E-17
OGLE17aaj    ----      57985.911 UVW2 20.65     0.08 1.42E-16 1.04E-17
OGLE17aaj    ----      58005.663 UVW2 20.56     0.15 1.54E-16 2.12E-17
OGLE17aaj    ----      58284.819 UVW2 20.75     0.19 1.29E-16 2.25E-17
OGLE17aaj    ----      58286.151 UVW2 20.53     0.14 1.58E-16 2.03E-17
OGLE17aaj    ----      58287.736 UVW2 20.60     0.18 1.48E-16 2.45E-17
PS16dtm      AT2016ezh 57632.202 V    16.27     0.07 1.15E-15 7.48E-17
PS16dtm      AT2016ezh 57635.800 V    16.07     0.06 1.38E-15 7.87E-17
PS16dtm      AT2016ezh 57638.385 V    16.20     0.07 1.22E-15 7.97E-17
PS16dtm      AT2016ezh 57641.978 V    16.02     0.07 1.45E-15 9.43E-17
PS16dtm      AT2016ezh 57647.758 V    15.99     0.06 1.49E-15 8.45E-17
PS16dtm      AT2016ezh 57653.402 V    15.91     0.06 1.60E-15 9.11E-17
PS16dtm      AT2016ezh 57659.856 V    15.92     0.07 1.59E-15 1.03E-16
PS16dtm      AT2016ezh 57663.703 V    16.00     0.06 1.47E-15 8.37E-17
PS16dtm      AT2016ezh 57668.479 V    15.99     0.06 1.49E-15 8.46E-17
PS16dtm      AT2016ezh 57673.677 V    16.01     0.06 1.46E-15 8.30E-17
PS16dtm      AT2016ezh 57690.410 V    16.09     0.07 1.36E-15 8.83E-17
PS16dtm      AT2016ezh 57700.304 V    16.01     0.06 1.46E-15 8.30E-17
PS16dtm      AT2016ezh 57707.219 V    15.86     0.07 1.68E-15 1.09E-16
PS16dtm      AT2016ezh 57710.209 V    15.93     0.06 1.57E-15 8.95E-17
PS16dtm      AT2016ezh 57713.199 V    16.00     0.06 1.47E-15 8.38E-17
PS16dtm      AT2016ezh 57716.453 V    15.93     0.06 1.57E-15 8.95E-17
PS16dtm      AT2016ezh 57720.574 V    15.92     0.06 1.59E-15 9.03E-17
PS16dtm      AT2016ezh 57730.355 V    15.94     0.05 1.56E-15 7.43E-17
PS16dtm      AT2016ezh 57735.659 V    15.91     0.06 1.60E-15 9.10E-17
PS16dtm      AT2016ezh 57740.972 V    15.90     0.06 1.62E-15 9.20E-17
PS16dtm      AT2016ezh 57750.608 V    15.94     0.06 1.56E-15 8.85E-17
PS16dtm      AT2016ezh 57755.723 V    16.00     0.06 1.47E-15 8.38E-17
PS16dtm      AT2016ezh 57761.305 V    16.04     0.06 1.42E-15 8.08E-17
PS16dtm      AT2016ezh 57765.950 V    16.09     0.11 1.36E-15 1.38E-16
PS16dtm      AT2016ezh 57774.920 V    16.08     0.07 1.37E-15 8.92E-17
PS16dtm      AT2016ezh 57777.450 V    16.02     0.07 1.45E-15 9.45E-17
PS16dtm      AT2016ezh 57784.160 V    16.02     0.06 1.44E-15 8.20E-17
PS16dtm      AT2016ezh 57791.012 V    16.05     0.06 1.40E-15 7.96E-17
PS16dtm      AT2016ezh 57798.644 V    16.02     0.07 1.45E-15 9.45E-17
PS16dtm      AT2016ezh 57632.198 B    16.16     0.04 1.97E-15 8.14E-17
PS16dtm      AT2016ezh 57635.796 B    16.16     0.04 1.97E-15 8.14E-17
PS16dtm      AT2016ezh 57638.382 B    16.07     0.04 2.14E-15 8.85E-17
PS16dtm      AT2016ezh 57641.973 B    16.04     0.04 2.20E-15 9.09E-17
PS16dtm      AT2016ezh 57647.755 B    15.91     0.04 2.48E-15 1.03E-16
PS16dtm      AT2016ezh 57653.399 B    15.92     0.04 2.46E-15 1.02E-16
PS16dtm      AT2016ezh 57658.778 B    15.92     0.07 2.46E-15 1.65E-16
PS16dtm      AT2016ezh 57659.854 B    15.89     0.05 2.53E-15 1.25E-16
PS16dtm      AT2016ezh 57663.699 B    16.00     0.04 2.29E-15 9.44E-17
PS16dtm      AT2016ezh 57668.475 B    15.98     0.04 2.33E-15 9.61E-17
PS16dtm      AT2016ezh 57673.673 B    16.06     0.04 2.16E-15 8.93E-17
PS16dtm      AT2016ezh 57690.403 B    16.00     0.04 2.29E-15 9.44E-17
PS16dtm      AT2016ezh 57700.301 B    15.96     0.04 2.37E-15 9.79E-17
PS16dtm      AT2016ezh 57707.214 B    15.99     0.04 2.31E-15 9.52E-17
PS16dtm      AT2016ezh 57710.204 B    15.98     0.04 2.33E-15 9.61E-17
PS16dtm      AT2016ezh 57713.194 B    15.94     0.04 2.42E-15 9.97E-17
PS16dtm      AT2016ezh 57716.449 B    15.95     0.04 2.39E-15 9.88E-17
PS16dtm      AT2016ezh 57720.569 B    15.95     0.04 2.39E-15 9.88E-17
PS16dtm      AT2016ezh 57725.442 B    15.85     0.05 2.62E-15 1.30E-16
PS16dtm      AT2016ezh 57730.352 B    15.92     0.04 2.46E-15 1.02E-16
PS16dtm      AT2016ezh 57735.653 B    15.85     0.04 2.62E-15 1.08E-16
PS16dtm      AT2016ezh 57740.967 B    15.99     0.04 2.31E-15 9.52E-17
PS16dtm      AT2016ezh 57745.021 B    16.03     0.04 2.22E-15 9.18E-17
PS16dtm      AT2016ezh 57750.602 B    16.06     0.04 2.16E-15 8.93E-17
PS16dtm      AT2016ezh 57755.717 B    16.09     0.04 2.10E-15 8.69E-17
PS16dtm      AT2016ezh 57761.299 B    16.15     0.04 1.99E-15 8.22E-17
PS16dtm      AT2016ezh 57765.948 B    16.28     0.08 1.77E-15 1.34E-16
PS16dtm      AT2016ezh 57770.140 B    16.20     0.06 1.90E-15 1.10E-16
PS16dtm      AT2016ezh 57774.918 B    16.12     0.04 2.05E-15 8.45E-17
PS16dtm      AT2016ezh 57777.444 B    16.17     0.05 1.95E-15 9.68E-17
PS16dtm      AT2016ezh 57784.154 B    16.09     0.04 2.10E-15 8.69E-17
PS16dtm      AT2016ezh 57791.007 B    16.16     0.04 1.97E-15 8.14E-17
PS16dtm      AT2016ezh 57798.641 B    16.15     0.04 1.99E-15 8.22E-17
PS16dtm      AT2016ezh 57632.197 U    16.16     0.04 3.11E-15 1.14E-16
PS16dtm      AT2016ezh 57635.796 U    16.18     0.04 3.05E-15 1.12E-16
PS16dtm      AT2016ezh 57638.381 U    16.07     0.04 3.38E-15 1.24E-16
PS16dtm      AT2016ezh 57641.972 U    15.99     0.04 3.63E-15 1.33E-16
PS16dtm      AT2016ezh 57647.755 U    15.94     0.04 3.81E-15 1.40E-16
PS16dtm      AT2016ezh 57653.398 U    15.81     0.04 4.29E-15 1.57E-16
PS16dtm      AT2016ezh 57658.777 U    15.97     0.06 3.70E-15 2.04E-16
PS16dtm      AT2016ezh 57659.854 U    15.95     0.04 3.77E-15 1.38E-16
PS16dtm      AT2016ezh 57663.698 U    15.92     0.04 3.88E-15 1.42E-16
PS16dtm      AT2016ezh 57668.474 U    15.93     0.04 3.84E-15 1.41E-16
PS16dtm      AT2016ezh 57673.672 U    16.07     0.04 3.38E-15 1.24E-16
PS16dtm      AT2016ezh 57690.402 U    15.97     0.04 3.70E-15 1.36E-16
PS16dtm      AT2016ezh 57700.301 U    15.85     0.04 4.13E-15 1.52E-16
PS16dtm      AT2016ezh 57707.214 U    15.95     0.04 3.77E-15 1.38E-16
PS16dtm      AT2016ezh 57710.203 U    15.87     0.04 4.06E-15 1.49E-16
PS16dtm      AT2016ezh 57713.194 U    15.86     0.04 4.10E-15 1.50E-16
PS16dtm      AT2016ezh 57716.448 U    15.86     0.04 4.10E-15 1.50E-16
PS16dtm      AT2016ezh 57720.569 U    15.90     0.04 3.95E-15 1.45E-16
PS16dtm      AT2016ezh 57725.441 U    15.85     0.04 4.13E-15 1.52E-16
PS16dtm      AT2016ezh 57730.352 U    15.85     0.04 4.13E-15 1.52E-16
PS16dtm      AT2016ezh 57735.652 U    15.88     0.04 4.02E-15 1.48E-16
PS16dtm      AT2016ezh 57740.966 U    15.90     0.04 3.95E-15 1.45E-16
PS16dtm      AT2016ezh 57745.020 U    16.02     0.04 3.53E-15 1.30E-16
PS16dtm      AT2016ezh 57750.601 U    16.05     0.04 3.44E-15 1.26E-16
PS16dtm      AT2016ezh 57755.716 U    16.12     0.04 3.22E-15 1.18E-16
PS16dtm      AT2016ezh 57761.298 U    16.23     0.04 2.91E-15 1.07E-16
PS16dtm      AT2016ezh 57765.947 U    16.09     0.06 3.31E-15 1.82E-16
PS16dtm      AT2016ezh 57770.139 U    16.18     0.05 3.05E-15 1.40E-16
PS16dtm      AT2016ezh 57774.917 U    16.23     0.04 2.91E-15 1.07E-16
PS16dtm      AT2016ezh 57777.443 U    16.22     0.04 2.94E-15 1.08E-16
PS16dtm      AT2016ezh 57784.153 U    16.25     0.04 2.86E-15 1.05E-16
PS16dtm      AT2016ezh 57791.006 U    16.35     0.04 2.61E-15 9.57E-17
PS16dtm      AT2016ezh 57798.640 U    16.33     0.04 2.66E-15 9.75E-17
PS16dtm      AT2016ezh 57632.195 UVW1 17.06     0.05 2.45E-15 1.12E-16
PS16dtm      AT2016ezh 57635.794 UVW1 17.05     0.05 2.47E-15 1.13E-16
PS16dtm      AT2016ezh 57638.380 UVW1 17.05     0.05 2.47E-15 1.13E-16
PS16dtm      AT2016ezh 57641.970 UVW1 16.94     0.05 2.73E-15 1.25E-16
PS16dtm      AT2016ezh 57647.753 UVW1 16.86     0.04 2.94E-15 1.08E-16
PS16dtm      AT2016ezh 57653.397 UVW1 16.90     0.05 2.84E-15 1.30E-16
PS16dtm      AT2016ezh 57658.776 UVW1 16.93     0.07 2.76E-15 1.77E-16
PS16dtm      AT2016ezh 57659.852 UVW1 16.89     0.05 2.86E-15 1.31E-16
PS16dtm      AT2016ezh 57663.696 UVW1 16.98     0.05 2.64E-15 1.21E-16
PS16dtm      AT2016ezh 57668.472 UVW1 17.00     0.05 2.59E-15 1.19E-16
PS16dtm      AT2016ezh 57673.670 UVW1 17.15     0.05 2.25E-15 1.03E-16
PS16dtm      AT2016ezh 57690.399 UVW1 17.14     0.05 2.27E-15 1.04E-16
PS16dtm      AT2016ezh 57700.300 UVW1 17.06     0.05 2.45E-15 1.12E-16
PS16dtm      AT2016ezh 57707.211 UVW1 17.03     0.05 2.52E-15 1.15E-16
PS16dtm      AT2016ezh 57710.201 UVW1 16.97     0.05 2.66E-15 1.22E-16
PS16dtm      AT2016ezh 57713.191 UVW1 17.03     0.05 2.52E-15 1.15E-16
PS16dtm      AT2016ezh 57716.446 UVW1 17.04     0.05 2.49E-15 1.14E-16
PS16dtm      AT2016ezh 57720.566 UVW1 17.06     0.05 2.45E-15 1.12E-16
PS16dtm      AT2016ezh 57725.439 UVW1 17.05     0.06 2.47E-15 1.36E-16
PS16dtm      AT2016ezh 57730.351 UVW1 16.95     0.04 2.71E-15 9.94E-17
PS16dtm      AT2016ezh 57735.649 UVW1 17.00     0.05 2.59E-15 1.19E-16
PS16dtm      AT2016ezh 57740.963 UVW1 17.03     0.05 2.52E-15 1.15E-16
PS16dtm      AT2016ezh 57745.017 UVW1 17.08     0.05 2.40E-15 1.10E-16
PS16dtm      AT2016ezh 57750.598 UVW1 17.19     0.05 2.17E-15 9.96E-17
PS16dtm      AT2016ezh 57755.713 UVW1 17.23     0.05 2.09E-15 9.60E-17
PS16dtm      AT2016ezh 57761.295 UVW1 17.33     0.07 1.91E-15 1.23E-16
PS16dtm      AT2016ezh 57765.946 UVW1 17.36     0.08 1.86E-15 1.36E-16
PS16dtm      AT2016ezh 57770.138 UVW1 17.37     0.07 1.84E-15 1.18E-16
PS16dtm      AT2016ezh 57774.916 UVW1 17.47     0.06 1.68E-15 9.24E-17
PS16dtm      AT2016ezh 57777.440 UVW1 17.53     0.06 1.59E-15 8.74E-17
PS16dtm      AT2016ezh 57784.150 UVW1 17.50     0.05 1.63E-15 7.49E-17
PS16dtm      AT2016ezh 57791.003 UVW1 17.59     0.05 1.50E-15 6.89E-17
PS16dtm      AT2016ezh 57798.639 UVW1 17.60     0.06 1.49E-15 8.19E-17
PS16dtm      AT2016ezh 57632.203 UVM2 17.75     0.05 1.71E-15 7.85E-17
PS16dtm      AT2016ezh 57635.800 UVM2 17.73     0.05 1.74E-15 8.00E-17
PS16dtm      AT2016ezh 57638.385 UVM2 17.79     0.05 1.65E-15 7.57E-17
PS16dtm      AT2016ezh 57641.979 UVM2 17.70     0.05 1.79E-15 8.22E-17
PS16dtm      AT2016ezh 57647.759 UVM2 17.64     0.05 1.89E-15 8.69E-17
PS16dtm      AT2016ezh 57653.402 UVM2 17.68     0.05 1.83E-15 8.37E-17
PS16dtm      AT2016ezh 57659.857 UVM2 17.75     0.05 1.71E-15 7.85E-17
PS16dtm      AT2016ezh 57663.704 UVM2 17.80     0.05 1.63E-15 7.50E-17
PS16dtm      AT2016ezh 57668.479 UVM2 17.82     0.05 1.60E-15 7.36E-17
PS16dtm      AT2016ezh 57673.678 UVM2 17.96     0.05 1.41E-15 6.47E-17
PS16dtm      AT2016ezh 57690.411 UVM2 18.03     0.05 1.32E-15 6.07E-17
PS16dtm      AT2016ezh 57700.304 UVM2 17.99     0.05 1.37E-15 6.29E-17
PS16dtm      AT2016ezh 57707.220 UVM2 17.90     0.06 1.49E-15 8.20E-17
PS16dtm      AT2016ezh 57710.209 UVM2 17.90     0.05 1.49E-15 6.84E-17
PS16dtm      AT2016ezh 57713.200 UVM2 17.87     0.05 1.53E-15 7.03E-17
PS16dtm      AT2016ezh 57716.454 UVM2 17.82     0.05 1.60E-15 7.36E-17
PS16dtm      AT2016ezh 57720.575 UVM2 17.90     0.05 1.49E-15 6.84E-17
PS16dtm      AT2016ezh 57730.356 UVM2 17.87     0.05 1.53E-15 7.03E-17
PS16dtm      AT2016ezh 57735.660 UVM2 17.88     0.05 1.52E-15 6.96E-17
PS16dtm      AT2016ezh 57740.973 UVM2 17.92     0.05 1.46E-15 6.71E-17
PS16dtm      AT2016ezh 57750.609 UVM2 18.00     0.05 1.36E-15 6.24E-17
PS16dtm      AT2016ezh 57755.724 UVM2 18.14     0.05 1.19E-15 5.48E-17
PS16dtm      AT2016ezh 57761.306 UVM2 18.25     0.06 1.08E-15 5.94E-17
PS16dtm      AT2016ezh 57765.950 UVM2 18.26     0.09 1.07E-15 8.83E-17
PS16dtm      AT2016ezh 57774.921 UVM2 18.34     0.08 9.94E-16 7.29E-17
PS16dtm      AT2016ezh 57777.451 UVM2 18.41     0.06 9.32E-16 5.13E-17
PS16dtm      AT2016ezh 57784.161 UVM2 18.39     0.05 9.49E-16 4.35E-17
PS16dtm      AT2016ezh 57791.013 UVM2 18.49     0.06 8.66E-16 4.76E-17
PS16dtm      AT2016ezh 57798.645 UVM2 18.48     0.06 8.74E-16 4.81E-17
PS16dtm      AT2016ezh 57632.199 UVW2 18.25     0.05 1.29E-15 5.92E-17
PS16dtm      AT2016ezh 57635.797 UVW2 18.27     0.06 1.27E-15 6.98E-17
PS16dtm      AT2016ezh 57638.382 UVW2 18.33     0.06 1.20E-15 6.60E-17
PS16dtm      AT2016ezh 57641.974 UVW2 18.21     0.06 1.34E-15 7.37E-17
PS16dtm      AT2016ezh 57647.756 UVW2 18.18     0.05 1.38E-15 6.31E-17
PS16dtm      AT2016ezh 57653.399 UVW2 18.11     0.05 1.47E-15 6.74E-17
PS16dtm      AT2016ezh 57659.854 UVW2 18.30     0.06 1.23E-15 6.78E-17
PS16dtm      AT2016ezh 57663.700 UVW2 18.31     0.06 1.22E-15 6.72E-17
PS16dtm      AT2016ezh 57668.476 UVW2 18.26     0.06 1.28E-15 7.04E-17
PS16dtm      AT2016ezh 57673.674 UVW2 18.40     0.06 1.12E-15 6.19E-17
PS16dtm      AT2016ezh 57690.404 UVW2 18.35     0.06 1.18E-15 6.48E-17
PS16dtm      AT2016ezh 57700.302 UVW2 18.35     0.06 1.18E-15 6.48E-17
PS16dtm      AT2016ezh 57707.215 UVW2 18.27     0.06 1.27E-15 6.98E-17
PS16dtm      AT2016ezh 57710.205 UVW2 18.24     0.05 1.30E-15 5.98E-17
PS16dtm      AT2016ezh 57713.195 UVW2 18.27     0.05 1.27E-15 5.81E-17
PS16dtm      AT2016ezh 57716.450 UVW2 18.22     0.05 1.33E-15 6.09E-17
PS16dtm      AT2016ezh 57720.570 UVW2 18.29     0.05 1.24E-15 5.71E-17
PS16dtm      AT2016ezh 57725.442 UVW2 18.17     0.10 1.39E-15 1.27E-16
PS16dtm      AT2016ezh 57730.353 UVW2 18.24     0.05 1.30E-15 5.98E-17
PS16dtm      AT2016ezh 57735.654 UVW2 18.16     0.06 1.40E-15 7.72E-17
PS16dtm      AT2016ezh 57740.968 UVW2 18.31     0.05 1.22E-15 5.60E-17
PS16dtm      AT2016ezh 57745.022 UVW2 18.33     0.06 1.20E-15 6.60E-17
PS16dtm      AT2016ezh 57750.603 UVW2 18.39     0.05 1.13E-15 5.20E-17
PS16dtm      AT2016ezh 57755.718 UVW2 18.48     0.06 1.04E-15 5.75E-17
PS16dtm      AT2016ezh 57761.300 UVW2 18.60     0.06 9.35E-16 5.15E-17
PS16dtm      AT2016ezh 57765.948 UVW2 18.44     0.09 1.08E-15 8.95E-17
PS16dtm      AT2016ezh 57770.141 UVW2 18.70     0.09 8.53E-16 7.04E-17
PS16dtm      AT2016ezh 57774.918 UVW2 18.76     0.07 8.07E-16 5.18E-17
PS16dtm      AT2016ezh 57777.445 UVW2 18.66     0.07 8.85E-16 5.68E-17
PS16dtm      AT2016ezh 57784.155 UVW2 18.62     0.06 9.18E-16 5.05E-17
PS16dtm      AT2016ezh 57791.008 UVW2 18.84     0.06 7.50E-16 4.13E-17
PS16dtm      AT2016ezh 57798.641 UVW2 18.87     0.07 7.29E-16 4.68E-17
PS17dhz      AT2017eqx 57945.797 V    >18.81    ---- 5.36E-17 3.69E-17
PS17dhz      AT2017eqx 57945.792 B    >19.72    ---- 1.05E-17 2.47E-17
PS17dhz      AT2017eqx 57945.791 U    19.85     0.18 1.04E-16 1.71E-17
PS17dhz      AT2017eqx 57953.417 U    20.28     0.24 6.99E-17 1.54E-17
PS17dhz      AT2017eqx 57958.151 U    20.66     0.31 4.92E-17 1.40E-17
PS17dhz      AT2017eqx 57963.581 U    >20.02    ---- 5.76E-17 2.96E-17
PS17dhz      AT2017eqx 57968.054 U    20.65     0.29 4.97E-17 1.32E-17
PS17dhz      AT2017eqx 57973.349 U    >20.30    ---- 4.97E-17 2.28E-17
PS17dhz      AT2017eqx 57945.790 UVW1 20.40     0.19 1.13E-16 1.97E-17
PS17dhz      AT2017eqx 57953.417 UVW1 20.59     0.20 9.48E-17 1.74E-17
PS17dhz      AT2017eqx 57958.148 UVW1 20.58     0.20 9.57E-17 1.76E-17
PS17dhz      AT2017eqx 57963.580 UVW1 >20.50    ---- 8.33E-17 3.44E-17
PS17dhz      AT2017eqx 57968.053 UVW1 20.88     0.23 7.26E-17 1.53E-17
PS17dhz      AT2017eqx 57973.348 UVW1 >20.80    ---- 6.04E-17 2.60E-17
PS17dhz      AT2017eqx 57945.798 UVM2 20.15     0.13 1.88E-16 2.24E-17
PS17dhz      AT2017eqx 57953.415 UVM2 20.45     0.15 1.42E-16 1.96E-17
PS17dhz      AT2017eqx 57958.144 UVM2 20.67     0.16 1.16E-16 1.71E-17
PS17dhz      AT2017eqx 57963.531 UVM2 20.64     0.29 1.19E-16 3.18E-17
PS17dhz      AT2017eqx 57968.051 UVM2 20.97     0.18 8.82E-17 1.46E-17
PS17dhz      AT2017eqx 57973.345 UVM2 20.67     0.27 1.16E-16 2.88E-17
PS17dhz      AT2017eqx 57945.793 UVW2 20.04     0.09 2.48E-16 2.05E-17
PS17dhz      AT2017eqx 57953.418 UVW2 20.10     0.09 2.35E-16 1.94E-17
PS17dhz      AT2017eqx 57958.152 UVW2 20.38     0.10 1.81E-16 1.66E-17
PS17dhz      AT2017eqx 57963.582 UVW2 20.79     0.25 1.24E-16 2.85E-17
PS17dhz      AT2017eqx 57968.055 UVW2 20.57     0.11 1.52E-16 1.54E-17
PS17dhz      AT2017eqx 57973.350 UVW2 21.15     0.26 8.93E-17 2.13E-17
PS18kh       AT2018zr  58204.533 V    17.28     0.11 4.51E-16 4.59E-17
PS18kh       AT2018zr  58208.843 V    17.62     0.15 3.32E-16 4.59E-17
PS18kh       AT2018zr  58210.378 V    17.84     0.36 2.70E-16 8.92E-17
PS18kh       AT2018zr  58212.894 V    >17.69    ---- 2.35E-16 1.04E-16
PS18kh       AT2018zr  58213.032 V    17.48     0.18 3.78E-16 6.27E-17
PS18kh       AT2018zr  58215.026 V    17.55     0.14 3.54E-16 4.58E-17
PS18kh       AT2018zr  58221.217 V    17.78     0.15 2.85E-16 3.95E-17
PS18kh       AT2018zr  58223.270 V    17.55     0.20 3.54E-16 6.53E-17
PS18kh       AT2018zr  58228.510 V    17.94     0.26 2.45E-16 5.85E-17
PS18kh       AT2018zr  58231.964 V    >17.75    ---- 2.60E-16 9.76E-17
PS18kh       AT2018zr  58234.022 V    17.76     0.18 2.91E-16 4.83E-17
PS18kh       AT2018zr  58237.079 V    17.75     0.16 2.94E-16 4.34E-17
PS18kh       AT2018zr  58240.138 V    17.75     0.16 2.94E-16 4.34E-17
PS18kh       AT2018zr  58242.319 V    17.76     0.21 2.91E-16 5.61E-17
PS18kh       AT2018zr  58249.370 V    18.45     0.30 1.54E-16 4.23E-17
PS18kh       AT2018zr  58252.151 V    >18.12    ---- 1.84E-16 6.92E-17
PS18kh       AT2018zr  58255.737 V    17.99     0.23 2.35E-16 4.95E-17
PS18kh       AT2018zr  58261.122 V    18.03     0.26 2.26E-16 5.39E-17
PS18kh       AT2018zr  58264.041 V    17.86     0.23 2.66E-16 5.62E-17
PS18kh       AT2018zr  58267.823 V    18.11     0.34 2.10E-16 6.55E-17
PS18kh       AT2018zr  58381.601 V    18.29     0.25 1.79E-16 4.10E-17
PS18kh       AT2018zr  58396.670 V    18.20     0.23 1.94E-16 4.10E-17
PS18kh       AT2018zr  58403.570 V    18.15     0.19 2.02E-16 3.55E-17
PS18kh       AT2018zr  58410.812 V    18.20     0.18 1.93E-16 3.21E-17
PS18kh       AT2018zr  58417.723 V    18.29     0.25 1.78E-16 4.09E-17
PS18kh       AT2018zr  58424.424 V    18.13     0.17 2.06E-16 3.23E-17
PS18kh       AT2018zr  58431.145 V    18.46     0.26 1.52E-16 3.63E-17
PS18kh       AT2018zr  58438.775 V    17.98     0.15 2.37E-16 3.29E-17
PS18kh       AT2018zr  58445.409 V    17.74     0.32 2.95E-16 8.67E-17
PS18kh       AT2018zr  58452.724 V    17.89     0.14 2.57E-16 3.33E-17
PS18kh       AT2018zr  58565.079 V    18.87     0.34 1.04E-16 3.25E-17
PS18kh       AT2018zr  58596.829 V    18.37     0.26 1.66E-16 3.96E-17
PS18kh       AT2018zr  58626.108 V    17.68     0.20 3.12E-16 5.75E-17
PS18kh       AT2018zr  58814.945 V    >18.16    ---- 1.78E-16 6.69E-17
PS18kh       AT2018zr  58817.675 V    18.09     0.17 2.14E-16 3.35E-17
PS18kh       AT2018zr  58820.662 V    18.11     0.17 2.11E-16 3.31E-17
PS18kh       AT2018zr  58823.575 V    18.25     0.21 1.85E-16 3.57E-17
PS18kh       AT2018zr  58826.098 V    18.05     0.17 2.22E-16 3.48E-17
PS18kh       AT2018zr  58829.568 V    18.04     0.16 2.25E-16 3.32E-17
PS18kh       AT2018zr  58833.411 V    17.93     0.14 2.49E-16 3.22E-17
PS18kh       AT2018zr  58835.547 V    17.71     0.13 3.04E-16 3.65E-17
PS18kh       AT2018zr  58838.388 V    17.90     0.27 2.55E-16 6.32E-17
PS18kh       AT2018zr  58841.921 V    17.89     0.14 2.57E-16 3.32E-17
PS18kh       AT2018zr  58844.047 V    18.19     0.18 1.95E-16 3.24E-17
PS18kh       AT2018zr  58204.528 B    17.44     0.07 6.07E-16 4.06E-17
PS18kh       AT2018zr  58208.840 B    17.63     0.09 5.09E-16 4.30E-17
PS18kh       AT2018zr  58210.376 B    17.60     0.16 5.24E-16 7.74E-17
PS18kh       AT2018zr  58212.638 B    17.78     0.15 4.44E-16 6.15E-17
PS18kh       AT2018zr  58213.029 B    17.90     0.14 3.98E-16 5.15E-17
PS18kh       AT2018zr  58215.024 B    17.68     0.09 4.86E-16 4.11E-17
PS18kh       AT2018zr  58221.213 B    18.05     0.10 3.46E-16 3.24E-17
PS18kh       AT2018zr  58223.267 B    18.02     0.15 3.57E-16 4.94E-17
PS18kh       AT2018zr  58228.508 B    18.11     0.15 3.27E-16 4.53E-17
PS18kh       AT2018zr  58231.961 B    18.08     0.24 3.37E-16 7.44E-17
PS18kh       AT2018zr  58234.019 B    18.66     0.19 1.97E-16 3.46E-17
PS18kh       AT2018zr  58237.074 B    18.11     0.12 3.28E-16 3.67E-17
PS18kh       AT2018zr  58240.132 B    18.11     0.11 3.28E-16 3.37E-17
PS18kh       AT2018zr  58242.318 B    18.12     0.15 3.25E-16 4.50E-17
PS18kh       AT2018zr  58249.365 B    18.66     0.17 1.97E-16 3.09E-17
PS18kh       AT2018zr  58252.146 B    18.34     0.24 2.65E-16 5.86E-17
PS18kh       AT2018zr  58255.733 B    18.53     0.19 2.23E-16 3.91E-17
PS18kh       AT2018zr  58261.117 B    18.53     0.19 2.23E-16 3.91E-17
PS18kh       AT2018zr  58264.035 B    18.91     0.28 1.57E-16 4.04E-17
PS18kh       AT2018zr  58267.821 B    18.63     0.27 2.04E-16 5.06E-17
PS18kh       AT2018zr  58381.595 B    19.28     0.27 1.11E-16 2.76E-17
PS18kh       AT2018zr  58396.664 B    19.19     0.24 1.21E-16 2.67E-17
PS18kh       AT2018zr  58403.568 B    19.28     0.22 1.11E-16 2.26E-17
PS18kh       AT2018zr  58410.806 B    19.04     0.17 1.39E-16 2.17E-17
PS18kh       AT2018zr  58417.717 B    18.59     0.15 2.11E-16 2.92E-17
PS18kh       AT2018zr  58424.421 B    18.93     0.15 1.55E-16 2.14E-17
PS18kh       AT2018zr  58431.141 B    19.00     0.19 1.45E-16 2.54E-17
PS18kh       AT2018zr  58438.769 B    19.29     0.21 1.11E-16 2.15E-17
PS18kh       AT2018zr  58445.276 B    18.89     0.15 1.59E-16 2.21E-17
PS18kh       AT2018zr  58452.721 B    18.73     0.13 1.84E-16 2.23E-17
PS18kh       AT2018zr  58565.074 B    19.08     0.21 1.34E-16 2.59E-17
PS18kh       AT2018zr  58596.823 B    19.03     0.23 1.40E-16 2.97E-17
PS18kh       AT2018zr  58626.103 B    18.79     0.26 1.76E-16 4.21E-17
PS18kh       AT2018zr  58814.614 B    19.07     0.18 1.36E-16 2.25E-17
PS18kh       AT2018zr  58817.667 B    19.15     0.20 1.26E-16 2.32E-17
PS18kh       AT2018zr  58820.654 B    19.09     0.17 1.32E-16 2.07E-17
PS18kh       AT2018zr  58823.573 B    19.22     0.22 1.18E-16 2.40E-17
PS18kh       AT2018zr  58826.095 B    19.14     0.20 1.27E-16 2.35E-17
PS18kh       AT2018zr  58829.564 B    18.96     0.16 1.50E-16 2.21E-17
PS18kh       AT2018zr  58833.403 B    18.91     0.15 1.58E-16 2.18E-17
PS18kh       AT2018zr  58835.545 B    18.58     0.13 2.12E-16 2.57E-17
PS18kh       AT2018zr  58838.385 B    19.13     0.35 1.28E-16 4.11E-17
PS18kh       AT2018zr  58841.914 B    18.64     0.12 2.01E-16 2.25E-17
PS18kh       AT2018zr  58844.041 B    18.70     0.13 1.91E-16 2.31E-17
PS18kh       AT2018zr  58204.527 U    17.73     0.06 7.32E-16 4.03E-17
PS18kh       AT2018zr  58208.840 U    17.82     0.07 6.74E-16 4.33E-17
PS18kh       AT2018zr  58210.376 U    18.08     0.15 5.30E-16 7.29E-17
PS18kh       AT2018zr  58212.637 U    18.10     0.12 5.20E-16 5.73E-17
PS18kh       AT2018zr  58213.029 U    17.84     0.09 6.61E-16 5.46E-17
PS18kh       AT2018zr  58215.023 U    18.11     0.08 5.16E-16 3.78E-17
PS18kh       AT2018zr  58221.212 U    18.10     0.07 5.20E-16 3.34E-17
PS18kh       AT2018zr  58223.266 U    18.09     0.10 5.25E-16 4.82E-17
PS18kh       AT2018zr  58228.507 U    18.24     0.11 4.57E-16 4.62E-17
PS18kh       AT2018zr  58231.961 U    18.35     0.18 4.13E-16 6.83E-17
PS18kh       AT2018zr  58234.018 U    18.48     0.10 3.67E-16 3.36E-17
PS18kh       AT2018zr  58237.073 U    18.47     0.09 3.70E-16 3.06E-17
PS18kh       AT2018zr  58240.131 U    18.48     0.09 3.67E-16 3.03E-17
PS18kh       AT2018zr  58242.317 U    18.66     0.14 3.11E-16 3.99E-17
PS18kh       AT2018zr  58249.364 U    18.85     0.11 2.61E-16 2.63E-17
PS18kh       AT2018zr  58252.146 U    18.67     0.19 3.08E-16 5.37E-17
PS18kh       AT2018zr  58255.732 U    18.93     0.15 2.42E-16 3.33E-17
PS18kh       AT2018zr  58261.116 U    18.90     0.15 2.49E-16 3.43E-17
PS18kh       AT2018zr  58264.034 U    18.68     0.13 3.05E-16 3.64E-17
PS18kh       AT2018zr  58267.821 U    18.89     0.18 2.51E-16 4.15E-17
PS18kh       AT2018zr  58381.594 U    19.88     0.23 1.01E-16 2.13E-17
PS18kh       AT2018zr  58396.663 U    19.69     0.19 1.20E-16 2.10E-17
PS18kh       AT2018zr  58403.568 U    19.78     0.18 1.11E-16 1.83E-17
PS18kh       AT2018zr  58410.805 U    19.72     0.16 1.17E-16 1.72E-17
PS18kh       AT2018zr  58417.716 U    19.69     0.20 1.20E-16 2.21E-17
PS18kh       AT2018zr  58424.420 U    20.05     0.20 8.64E-17 1.58E-17
PS18kh       AT2018zr  58431.140 U    19.58     0.17 1.33E-16 2.08E-17
PS18kh       AT2018zr  58438.768 U    19.69     0.15 1.20E-16 1.66E-17
PS18kh       AT2018zr  58445.275 U    19.93     0.18 9.65E-17 1.59E-17
PS18kh       AT2018zr  58452.721 U    19.89     0.18 1.00E-16 1.65E-17
PS18kh       AT2018zr  58565.073 U    20.25     0.30 7.18E-17 1.98E-17
PS18kh       AT2018zr  58596.822 U    >20.32    ---- 6.26E-17 2.24E-17
PS18kh       AT2018zr  58626.102 U    19.81     0.33 1.08E-16 3.26E-17
PS18kh       AT2018zr  58814.612 U    19.80     0.18 1.09E-16 1.80E-17
PS18kh       AT2018zr  58817.666 U    >20.73    ---- 4.41E-17 1.54E-17
PS18kh       AT2018zr  58820.653 U    19.94     0.18 9.56E-17 1.58E-17
PS18kh       AT2018zr  58823.572 U    20.45     0.31 5.98E-17 1.70E-17
PS18kh       AT2018zr  58826.095 U    20.54     0.32 5.50E-17 1.61E-17
PS18kh       AT2018zr  58829.564 U    20.34     0.26 6.61E-17 1.58E-17
PS18kh       AT2018zr  58833.402 U    20.34     0.24 6.61E-17 1.46E-17
PS18kh       AT2018zr  58835.544 U    20.28     0.26 6.99E-17 1.67E-17
PS18kh       AT2018zr  58838.384 U    >20.01    ---- 7.73E-17 2.98E-17
PS18kh       AT2018zr  58841.913 U    20.12     0.22 8.10E-17 1.63E-17
PS18kh       AT2018zr  58844.040 U    20.14     0.23 7.95E-17 1.68E-17
PS18kh       AT2018zr  58204.524 UVW1 18.47     0.07 6.68E-16 4.29E-17
PS18kh       AT2018zr  58208.839 UVW1 18.63     0.08 5.76E-16 4.23E-17
PS18kh       AT2018zr  58210.375 UVW1 18.46     0.12 6.74E-16 7.42E-17
PS18kh       AT2018zr  58212.636 UVW1 18.75     0.10 5.16E-16 4.74E-17
PS18kh       AT2018zr  58213.027 UVW1 18.58     0.09 6.04E-16 4.98E-17
PS18kh       AT2018zr  58215.022 UVW1 18.82     0.08 4.84E-16 3.55E-17
PS18kh       AT2018zr  58221.210 UVW1 18.81     0.07 4.88E-16 3.14E-17
PS18kh       AT2018zr  58223.265 UVW1 18.85     0.10 4.71E-16 4.32E-17
PS18kh       AT2018zr  58228.506 UVW1 18.84     0.09 4.75E-16 3.92E-17
PS18kh       AT2018zr  58231.960 UVW1 18.81     0.14 4.88E-16 6.27E-17
PS18kh       AT2018zr  58234.017 UVW1 19.14     0.09 3.60E-16 2.98E-17
PS18kh       AT2018zr  58237.070 UVW1 19.16     0.09 3.54E-16 2.92E-17
PS18kh       AT2018zr  58240.128 UVW1 19.12     0.09 3.67E-16 3.03E-17
PS18kh       AT2018zr  58242.317 UVW1 19.28     0.11 3.17E-16 3.20E-17
PS18kh       AT2018zr  58249.361 UVW1 19.12     0.09 3.67E-16 3.03E-17
PS18kh       AT2018zr  58252.143 UVW1 19.17     0.11 3.51E-16 3.54E-17
PS18kh       AT2018zr  58255.731 UVW1 18.87     0.09 4.62E-16 3.82E-17
PS18kh       AT2018zr  58261.113 UVW1 19.18     0.09 3.47E-16 2.87E-17
PS18kh       AT2018zr  58264.031 UVW1 19.16     0.09 3.54E-16 2.92E-17
PS18kh       AT2018zr  58267.820 UVW1 19.05     0.09 3.92E-16 3.23E-17
PS18kh       AT2018zr  58381.591 UVW1 19.73     0.10 2.09E-16 1.92E-17
PS18kh       AT2018zr  58396.660 UVW1 20.22     0.14 1.33E-16 1.71E-17
PS18kh       AT2018zr  58403.567 UVW1 19.97     0.11 1.68E-16 1.69E-17
PS18kh       AT2018zr  58410.802 UVW1 20.10     0.11 1.49E-16 1.50E-17
PS18kh       AT2018zr  58417.713 UVW1 20.40     0.17 1.13E-16 1.76E-17
PS18kh       AT2018zr  58424.419 UVW1 20.41     0.13 1.12E-16 1.33E-17
PS18kh       AT2018zr  58431.138 UVW1 20.29     0.14 1.25E-16 1.61E-17
PS18kh       AT2018zr  58438.765 UVW1 20.07     0.11 1.53E-16 1.54E-17
PS18kh       AT2018zr  58445.272 UVW1 20.18     0.12 1.38E-16 1.52E-17
PS18kh       AT2018zr  58452.719 UVW1 20.56     0.15 9.75E-17 1.34E-17
PS18kh       AT2018zr  58565.070 UVW1 21.35     0.33 4.71E-17 1.43E-17
PS18kh       AT2018zr  58596.818 UVW1 20.36     0.17 1.17E-16 1.83E-17
PS18kh       AT2018zr  58626.100 UVW1 20.60     0.25 9.39E-17 2.15E-17
PS18kh       AT2018zr  58814.609 UVW1 20.98     0.26 6.62E-17 1.58E-17
PS18kh       AT2018zr  58817.662 UVW1 21.37     0.35 4.62E-17 1.48E-17
PS18kh       AT2018zr  58820.649 UVW1 21.16     0.27 5.61E-17 1.39E-17
PS18kh       AT2018zr  58823.571 UVW1 20.87     0.26 7.32E-17 1.75E-17
PS18kh       AT2018zr  58826.094 UVW1 20.73     0.22 8.33E-17 1.68E-17
PS18kh       AT2018zr  58829.562 UVW1 >21.54    ---- 3.20E-17 1.32E-17
PS18kh       AT2018zr  58833.399 UVW1 21.12     0.26 5.82E-17 1.39E-17
PS18kh       AT2018zr  58835.543 UVW1 20.84     0.23 7.53E-17 1.59E-17
PS18kh       AT2018zr  58838.383 UVW1 20.43     0.31 1.10E-16 3.12E-17
PS18kh       AT2018zr  58841.911 UVW1 21.03     0.25 6.32E-17 1.45E-17
PS18kh       AT2018zr  58844.038 UVW1 21.05     0.26 6.21E-17 1.48E-17
PS18kh       AT2018zr  58204.534 UVM2 18.52     0.05 8.42E-16 3.86E-17
PS18kh       AT2018zr  58208.843 UVM2 18.94     0.06 5.72E-16 3.15E-17
PS18kh       AT2018zr  58210.378 UVM2 18.80     0.09 6.51E-16 5.37E-17
PS18kh       AT2018zr  58212.895 UVM2 19.44     0.14 3.61E-16 4.63E-17
PS18kh       AT2018zr  58213.032 UVM2 18.80     0.07 6.51E-16 4.18E-17
PS18kh       AT2018zr  58215.026 UVM2 18.95     0.06 5.67E-16 3.12E-17
PS18kh       AT2018zr  58221.218 UVM2 19.09     0.07 4.98E-16 3.20E-17
PS18kh       AT2018zr  58223.271 UVM2 19.17     0.08 4.63E-16 3.40E-17
PS18kh       AT2018zr  58228.510 UVM2 19.15     0.08 4.71E-16 3.46E-17
PS18kh       AT2018zr  58231.964 UVM2 19.20     0.12 4.50E-16 4.96E-17
PS18kh       AT2018zr  58234.023 UVM2 19.34     0.07 3.96E-16 2.54E-17
PS18kh       AT2018zr  58237.080 UVM2 19.43     0.07 3.64E-16 2.34E-17
PS18kh       AT2018zr  58240.139 UVM2 19.44     0.07 3.61E-16 2.32E-17
PS18kh       AT2018zr  58242.319 UVM2 19.42     0.08 3.68E-16 2.70E-17
PS18kh       AT2018zr  58249.371 UVM2 19.47     0.09 3.51E-16 2.90E-17
PS18kh       AT2018zr  58252.152 UVM2 19.35     0.09 3.92E-16 3.24E-17
PS18kh       AT2018zr  58255.737 UVM2 19.34     0.07 3.96E-16 2.54E-17
PS18kh       AT2018zr  58261.123 UVM2 19.16     0.07 4.67E-16 3.00E-17
PS18kh       AT2018zr  58264.042 UVM2 19.23     0.07 4.38E-16 2.81E-17
PS18kh       AT2018zr  58267.823 UVM2 19.21     0.07 4.46E-16 2.86E-17
PS18kh       AT2018zr  58381.602 UVM2 20.08     0.08 2.00E-16 1.47E-17
PS18kh       AT2018zr  58396.671 UVM2 20.24     0.09 1.73E-16 1.43E-17
PS18kh       AT2018zr  58403.570 UVM2 20.12     0.08 1.93E-16 1.42E-17
PS18kh       AT2018zr  58410.813 UVM2 20.04     0.08 2.08E-16 1.52E-17
PS18kh       AT2018zr  58417.724 UVM2 20.23     0.10 1.74E-16 1.60E-17
PS18kh       AT2018zr  58424.424 UVM2 20.24     0.09 1.73E-16 1.43E-17
PS18kh       AT2018zr  58431.145 UVM2 20.13     0.09 1.91E-16 1.58E-17
PS18kh       AT2018zr  58438.776 UVM2 20.23     0.09 1.74E-16 1.44E-17
PS18kh       AT2018zr  58445.409 UVM2 20.58     0.22 1.26E-16 2.55E-17
PS18kh       AT2018zr  58452.725 UVM2 20.32     0.09 1.60E-16 1.32E-17
PS18kh       AT2018zr  58565.080 UVM2 20.65     0.11 1.18E-16 1.19E-17
PS18kh       AT2018zr  58596.830 UVM2 20.66     0.11 1.17E-16 1.18E-17
PS18kh       AT2018zr  58626.109 UVM2 20.92     0.14 9.23E-17 1.19E-17
PS18kh       AT2018zr  58814.946 UVM2 >21.03    ---- 6.57E-17 2.77E-17
PS18kh       AT2018zr  58817.677 UVM2 21.21     0.23 7.07E-17 1.49E-17
PS18kh       AT2018zr  58820.664 UVM2 21.40     0.23 5.93E-17 1.25E-17
PS18kh       AT2018zr  58823.576 UVM2 21.27     0.23 6.69E-17 1.41E-17
PS18kh       AT2018zr  58826.099 UVM2 21.20     0.21 7.13E-17 1.37E-17
PS18kh       AT2018zr  58829.569 UVM2 21.31     0.26 6.45E-17 1.54E-17
PS18kh       AT2018zr  58833.412 UVM2 21.22     0.21 7.00E-17 1.35E-17
PS18kh       AT2018zr  58835.547 UVM2 21.34     0.23 6.27E-17 1.32E-17
PS18kh       AT2018zr  58838.389 UVM2 >21.32    ---- 3.92E-17 2.12E-17
PS18kh       AT2018zr  58841.922 UVM2 21.51     0.27 5.36E-17 1.33E-17
PS18kh       AT2018zr  58844.048 UVM2 20.97     0.19 8.82E-17 1.54E-17
PS18kh       AT2018zr  58204.529 UVW2 18.71     0.06 8.45E-16 4.65E-17
PS18kh       AT2018zr  58208.841 UVW2 19.15     0.07 5.63E-16 3.62E-17
PS18kh       AT2018zr  58210.376 UVW2 18.91     0.11 7.03E-16 7.09E-17
PS18kh       AT2018zr  58212.638 UVW2 19.52     0.12 4.01E-16 4.41E-17
PS18kh       AT2018zr  58213.030 UVW2 19.08     0.09 6.01E-16 4.96E-17
PS18kh       AT2018zr  58215.024 UVW2 19.15     0.07 5.63E-16 3.62E-17
PS18kh       AT2018zr  58221.214 UVW2 19.16     0.06 5.58E-16 3.07E-17
PS18kh       AT2018zr  58223.268 UVW2 19.31     0.09 4.86E-16 4.01E-17
PS18kh       AT2018zr  58228.508 UVW2 19.37     0.09 4.60E-16 3.80E-17
PS18kh       AT2018zr  58231.962 UVW2 19.53     0.14 3.97E-16 5.10E-17
PS18kh       AT2018zr  58234.019 UVW2 19.51     0.08 4.04E-16 2.97E-17
PS18kh       AT2018zr  58237.075 UVW2 19.52     0.08 4.01E-16 2.94E-17
PS18kh       AT2018zr  58240.133 UVW2 19.55     0.08 3.90E-16 2.86E-17
PS18kh       AT2018zr  58242.318 UVW2 19.66     0.09 3.52E-16 2.91E-17
PS18kh       AT2018zr  58249.366 UVW2 19.47     0.07 4.20E-16 2.69E-17
PS18kh       AT2018zr  58252.147 UVW2 19.56     0.10 3.86E-16 3.54E-17
PS18kh       AT2018zr  58255.734 UVW2 19.51     0.08 4.04E-16 2.97E-17
PS18kh       AT2018zr  58261.118 UVW2 19.24     0.07 5.19E-16 3.33E-17
PS18kh       AT2018zr  58264.036 UVW2 19.36     0.07 4.64E-16 2.98E-17
PS18kh       AT2018zr  58267.821 UVW2 19.19     0.08 5.43E-16 3.99E-17
PS18kh       AT2018zr  58381.596 UVW2 19.90     0.08 2.82E-16 2.07E-17
PS18kh       AT2018zr  58396.665 UVW2 20.03     0.09 2.51E-16 2.07E-17
PS18kh       AT2018zr  58403.568 UVW2 19.96     0.08 2.67E-16 1.96E-17
PS18kh       AT2018zr  58410.807 UVW2 20.11     0.08 2.33E-16 1.71E-17
PS18kh       AT2018zr  58417.718 UVW2 19.97     0.09 2.65E-16 2.19E-17
PS18kh       AT2018zr  58424.422 UVW2 20.16     0.09 2.22E-16 1.84E-17
PS18kh       AT2018zr  58431.142 UVW2 20.28     0.09 1.99E-16 1.64E-17
PS18kh       AT2018zr  58438.770 UVW2 20.10     0.08 2.35E-16 1.72E-17
PS18kh       AT2018zr  58445.277 UVW2 20.21     0.10 2.12E-16 1.95E-17
PS18kh       AT2018zr  58452.722 UVW2 20.20     0.09 2.14E-16 1.77E-17
PS18kh       AT2018zr  58565.075 UVW2 20.77     0.13 1.27E-16 1.51E-17
PS18kh       AT2018zr  58596.824 UVW2 20.52     0.11 1.60E-16 1.61E-17
PS18kh       AT2018zr  58626.104 UVW2 20.99     0.17 1.03E-16 1.61E-17
PS18kh       AT2018zr  58814.615 UVW2 >21.53    ---- 5.74E-17 2.11E-17
PS18kh       AT2018zr  58817.669 UVW2 21.08     0.15 9.52E-17 1.31E-17
PS18kh       AT2018zr  58820.656 UVW2 21.19     0.15 8.61E-17 1.18E-17
PS18kh       AT2018zr  58823.573 UVW2 21.20     0.17 8.53E-17 1.33E-17
PS18kh       AT2018zr  58826.096 UVW2 21.00     0.14 1.03E-16 1.32E-17
PS18kh       AT2018zr  58829.565 UVW2 21.07     0.15 9.61E-17 1.32E-17
PS18kh       AT2018zr  58833.405 UVW2 21.37     0.17 7.29E-17 1.14E-17
PS18kh       AT2018zr  58835.545 UVW2 21.13     0.16 9.10E-17 1.34E-17
PS18kh       AT2018zr  58838.386 UVW2 21.01     0.26 1.02E-16 2.42E-17
PS18kh       AT2018zr  58841.916 UVW2 21.56     0.19 6.12E-17 1.07E-17
PS18kh       AT2018zr  58844.042 UVW2 21.16     0.16 8.85E-17 1.30E-17
ZTF18aahqkbt AT2018bsi 58269.088 V    16.42     0.08 1.00E-15 7.43E-17
ZTF18aahqkbt AT2018bsi 58271.292 V    16.42     0.08 1.00E-15 7.44E-17
ZTF18aahqkbt AT2018bsi 58366.123 V    16.39     0.10 1.03E-15 9.53E-17
ZTF18aahqkbt AT2018bsi 58543.247 V    16.50     0.06 9.31E-16 5.30E-17
ZTF18aahqkbt AT2018bsi 58269.086 B    17.04     0.06 8.75E-16 5.06E-17
ZTF18aahqkbt AT2018bsi 58271.288 B    17.10     0.07 8.30E-16 5.56E-17
ZTF18aahqkbt AT2018bsi 58366.117 B    17.05     0.08 8.68E-16 6.61E-17
ZTF18aahqkbt AT2018bsi 58543.242 B    17.21     0.05 7.51E-16 3.72E-17
ZTF18aahqkbt AT2018bsi 58269.086 U    17.55     0.06 8.64E-16 4.75E-17
ZTF18aahqkbt AT2018bsi 58271.288 U    17.67     0.07 7.73E-16 4.97E-17
ZTF18aahqkbt AT2018bsi 58366.116 U    18.31     0.11 4.29E-16 4.33E-17
ZTF18aahqkbt AT2018bsi 58543.242 U    18.50     0.08 3.60E-16 2.64E-17
ZTF18aahqkbt AT2018bsi 58269.085 UVW1 18.09     0.06 9.48E-16 5.22E-17
ZTF18aahqkbt AT2018bsi 58271.286 UVW1 18.05     0.06 9.84E-16 5.41E-17
ZTF18aahqkbt AT2018bsi 58366.113 UVW1 18.92     0.09 4.41E-16 3.64E-17
ZTF18aahqkbt AT2018bsi 58543.239 UVW1 19.49     0.09 2.61E-16 2.16E-17
ZTF18aahqkbt AT2018bsi 58269.088 UVM2 18.12     0.05 1.22E-15 5.58E-17
ZTF18aahqkbt AT2018bsi 58271.293 UVM2 18.18     0.05 1.15E-15 5.28E-17
ZTF18aahqkbt AT2018bsi 58366.124 UVM2 19.32     0.09 4.03E-16 3.33E-17
ZTF18aahqkbt AT2018bsi 58543.248 UVM2 19.73     0.08 2.76E-16 2.03E-17
ZTF18aahqkbt AT2018bsi 58261.440 UVW2 17.93     0.04 1.73E-15 6.36E-17
ZTF18aahqkbt AT2018bsi 58269.087 UVW2 18.14     0.05 1.43E-15 6.55E-17
ZTF18aahqkbt AT2018bsi 58271.289 UVW2 18.15     0.05 1.42E-15 6.49E-17
ZTF18aahqkbt AT2018bsi 58366.118 UVW2 19.20     0.09 5.38E-16 4.44E-17
ZTF18aahqkbt AT2018bsi 58543.243 UVW2 19.75     0.08 3.24E-16 2.38E-17
ZTF18aajupnt AT2018dyk 58342.095 V    15.62     0.06 2.08E-15 1.18E-16
ZTF18aajupnt AT2018dyk 58350.534 V    15.65     0.04 2.02E-15 7.98E-17
ZTF18aajupnt AT2018dyk 58352.400 V    15.71     0.04 1.92E-15 7.58E-17
ZTF18aajupnt AT2018dyk 58357.045 V    15.69     0.04 1.96E-15 7.74E-17
ZTF18aajupnt AT2018dyk 58362.093 V    15.64     0.04 2.04E-15 8.04E-17
ZTF18aajupnt AT2018dyk 58559.731 V    15.65     0.04 2.02E-15 7.98E-17
ZTF18aajupnt AT2018dyk 58342.091 B    16.39     0.04 1.60E-15 6.61E-17
ZTF18aajupnt AT2018dyk 58350.527 B    16.44     0.04 1.53E-15 6.32E-17
ZTF18aajupnt AT2018dyk 58352.396 B    16.34     0.04 1.67E-15 6.89E-17
ZTF18aajupnt AT2018dyk 58357.039 B    16.37     0.04 1.63E-15 6.71E-17
ZTF18aajupnt AT2018dyk 58362.089 B    16.39     0.04 1.60E-15 6.60E-17
ZTF18aajupnt AT2018dyk 58559.728 B    16.45     0.04 1.52E-15 6.26E-17
ZTF18aajupnt AT2018dyk 58342.090 U    17.40     0.04 9.92E-16 3.64E-17
ZTF18aajupnt AT2018dyk 58350.525 U    17.49     0.04 9.13E-16 3.35E-17
ZTF18aajupnt AT2018dyk 58352.395 U    17.47     0.05 9.30E-16 4.26E-17
ZTF18aajupnt AT2018dyk 58357.038 U    17.44     0.04 9.56E-16 3.51E-17
ZTF18aajupnt AT2018dyk 58362.088 U    17.37     0.04 1.02E-15 3.74E-17
ZTF18aajupnt AT2018dyk 58559.727 U    17.60     0.04 8.25E-16 3.03E-17
ZTF18aajupnt AT2018dyk 58342.088 UVW1 17.95     0.05 1.08E-15 4.95E-17
ZTF18aajupnt AT2018dyk 58350.522 UVW1 18.01     0.05 1.02E-15 4.68E-17
ZTF18aajupnt AT2018dyk 58352.393 UVW1 18.09     0.06 9.48E-16 5.22E-17
ZTF18aajupnt AT2018dyk 58357.036 UVW1 18.09     0.05 9.48E-16 4.35E-17
ZTF18aajupnt AT2018dyk 58362.086 UVW1 18.00     0.05 1.03E-15 4.72E-17
ZTF18aajupnt AT2018dyk 58559.726 UVW1 18.52     0.06 6.38E-16 3.51E-17
ZTF18aajupnt AT2018dyk 58342.096 UVM2 18.04     0.08 1.31E-15 9.62E-17
ZTF18aajupnt AT2018dyk 58350.536 UVM2 18.24     0.06 1.09E-15 6.00E-17
ZTF18aajupnt AT2018dyk 58352.401 UVM2 18.33     0.07 1.00E-15 6.44E-17
ZTF18aajupnt AT2018dyk 58357.046 UVM2 18.20     0.06 1.13E-15 6.22E-17
ZTF18aajupnt AT2018dyk 58362.094 UVM2 18.30     0.06 1.03E-15 5.68E-17
ZTF18aajupnt AT2018dyk 58559.732 UVM2 18.83     0.07 6.33E-16 4.06E-17
ZTF18aajupnt AT2018dyk 58329.937 UVW2 17.83     0.04 1.90E-15 6.97E-17
ZTF18aajupnt AT2018dyk 58342.092 UVW2 18.01     0.05 1.61E-15 7.39E-17
ZTF18aajupnt AT2018dyk 58350.528 UVW2 18.10     0.04 1.48E-15 5.44E-17
ZTF18aajupnt AT2018dyk 58352.397 UVW2 18.15     0.05 1.42E-15 6.49E-17
ZTF18aajupnt AT2018dyk 58357.040 UVW2 18.09     0.04 1.50E-15 5.49E-17
ZTF18aajupnt AT2018dyk 58362.090 UVW2 18.15     0.04 1.42E-15 5.19E-17
ZTF18aajupnt AT2018dyk 58379.157 UVW2 18.26     0.04 1.28E-15 4.69E-17
ZTF18aajupnt AT2018dyk 58384.002 UVW2 18.19     0.04 1.36E-15 5.01E-17
ZTF18aajupnt AT2018dyk 58389.706 UVW2 18.26     0.04 1.28E-15 4.69E-17
ZTF18aajupnt AT2018dyk 58394.299 UVW2 18.21     0.04 1.34E-15 4.91E-17
ZTF18aajupnt AT2018dyk 58399.402 UVW2 18.25     0.04 1.29E-15 4.74E-17
ZTF18aajupnt AT2018dyk 58404.054 UVW2 18.34     0.04 1.19E-15 4.36E-17
ZTF18aajupnt AT2018dyk 58445.622 UVW2 18.47     0.04 1.05E-15 3.87E-17
ZTF18aajupnt AT2018dyk 58450.737 UVW2 18.54     0.04 9.88E-16 3.63E-17
ZTF18aajupnt AT2018dyk 58455.849 UVW2 18.45     0.04 1.07E-15 3.94E-17
ZTF18aajupnt AT2018dyk 58460.382 UVW2 18.42     0.04 1.10E-15 4.05E-17
ZTF18aajupnt AT2018dyk 58559.729 UVW2 18.74     0.05 8.22E-16 3.77E-17
ZTF18actaqdw AT2018lni 58541.716 UVM2 20.76     0.09 1.07E-16 8.83E-18
ZTF18actaqdw AT2018lni 58572.558 UVM2 21.52     0.16 5.31E-17 7.80E-18
ZTF19aabbnzo AT2018lna 58524.427 UVW2 18.21     0.04 1.34E-15 4.91E-17
ZTF19aabbnzo AT2018lna 58541.496 UVW2 18.58     0.05 9.52E-16 4.37E-17
ZTF19aabbnzo AT2018lna 58546.011 UVW2 18.71     0.04 8.45E-16 3.10E-17
ZTF19aabbnzo AT2018lna 58551.323 UVW2 18.80     0.04 7.78E-16 2.85E-17
ZTF19aabbnzo AT2018lna 58555.308 UVW2 19.05     0.05 6.18E-16 2.83E-17
ZTF19aabbnzo AT2018lna 58561.089 UVW2 19.43     0.05 4.35E-16 2.00E-17
ZTF19aabbnzo AT2018lna 58572.039 UVW2 19.16     0.06 5.58E-16 3.07E-17
ZTF19aaiqmgl AT2019avd 58988.388 V    16.21     0.14 1.21E-15 1.57E-16
ZTF19aaiqmgl AT2019avd 58994.023 V    16.26     0.06 1.16E-15 6.61E-17
ZTF19aaiqmgl AT2019avd 59108.424 V    16.14     0.05 1.29E-15 6.17E-17
ZTF19aaiqmgl AT2019avd 58988.386 B    17.13     0.13 8.09E-16 9.79E-17
ZTF19aaiqmgl AT2019avd 58994.020 B    16.70     0.05 1.20E-15 5.96E-17
ZTF19aaiqmgl AT2019avd 59108.420 B    16.76     0.04 1.13E-15 4.68E-17
ZTF19aaiqmgl AT2019avd 58988.386 U    17.52     0.12 8.88E-16 9.77E-17
ZTF19aaiqmgl AT2019avd 58994.019 U    17.60     0.06 8.25E-16 4.54E-17
ZTF19aaiqmgl AT2019avd 59108.420 U    17.45     0.04 9.47E-16 3.48E-17
ZTF19aaiqmgl AT2019avd 58982.396 UVW1 18.45     0.04 6.80E-16 2.50E-17
ZTF19aaiqmgl AT2019avd 58988.253 UVW1 18.67     0.15 5.56E-16 7.65E-17
ZTF19aaiqmgl AT2019avd 58994.018 UVW1 18.34     0.08 7.53E-16 5.53E-17
ZTF19aaiqmgl AT2019avd 59003.308 UVW1 18.29     0.04 7.88E-16 2.89E-17
ZTF19aaiqmgl AT2019avd 59010.616 UVW1 18.19     0.04 8.65E-16 3.17E-17
ZTF19aaiqmgl AT2019avd 59108.418 UVW1 18.19     0.06 8.65E-16 4.76E-17
ZTF19aaiqmgl AT2019avd 59108.804 UVW1 18.18     0.07 8.73E-16 5.60E-17
ZTF19aaiqmgl AT2019avd 59116.527 UVW1 18.26     0.07 8.11E-16 5.21E-17
ZTF19aaiqmgl AT2019avd 59117.308 UVW1 18.18     0.07 8.73E-16 5.60E-17
ZTF19aaiqmgl AT2019avd 59119.832 UVW1 18.19     0.07 8.65E-16 5.55E-17
ZTF19aaiqmgl AT2019avd 59120.165 UVW1 18.18     0.09 8.73E-16 7.20E-17
ZTF19aaiqmgl AT2019avd 59121.357 UVW1 18.28     0.09 7.96E-16 6.57E-17
ZTF19aaiqmgl AT2019avd 59122.753 UVW1 18.22     0.07 8.41E-16 5.40E-17
ZTF19aaiqmgl AT2019avd 58988.253 UVM2 18.67     0.11 7.33E-16 7.40E-17
ZTF19aaiqmgl AT2019avd 58994.023 UVM2 18.67     0.08 7.33E-16 5.38E-17
ZTF19aaiqmgl AT2019avd 59108.425 UVM2 18.56     0.07 8.12E-16 5.21E-17
ZTF19aaiqmgl AT2019avd 59116.523 UVM2 18.73     0.09 6.94E-16 5.73E-17
ZTF19aaiqmgl AT2019avd 59117.305 UVM2 18.59     0.09 7.89E-16 6.52E-17
ZTF19aaiqmgl AT2019avd 59118.052 UVM2 >18.98    ---- 3.51E-16 1.84E-16
ZTF19aaiqmgl AT2019avd 59119.828 UVM2 18.56     0.09 8.12E-16 6.70E-17
ZTF19aaiqmgl AT2019avd 59120.162 UVM2 18.65     0.09 7.47E-16 6.17E-17
ZTF19aaiqmgl AT2019avd 59121.355 UVM2 18.72     0.11 7.00E-16 7.07E-17
ZTF19aaiqmgl AT2019avd 59122.749 UVM2 18.67     0.09 7.33E-16 6.05E-17
ZTF19aaiqmgl AT2019avd 58988.253 UVW2 18.67     0.10 8.77E-16 8.04E-17
ZTF19aaiqmgl AT2019avd 58994.020 UVW2 18.77     0.06 8.00E-16 4.40E-17
ZTF19aaiqmgl AT2019avd 59108.421 UVW2 18.69     0.05 8.61E-16 3.95E-17
ZTF19aaiqmgl AT2019avd 59116.519 UVW2 18.75     0.08 8.14E-16 5.98E-17
ZTF19aaiqmgl AT2019avd 59117.302 UVW2 18.68     0.08 8.69E-16 6.38E-17
ZTF19aaiqmgl AT2019avd 59118.048 UVW2 18.62     0.07 9.18E-16 5.90E-17
ZTF19aaiqmgl AT2019avd 59119.825 UVW2 18.67     0.08 8.77E-16 6.43E-17
ZTF19aaiqmgl AT2019avd 59120.159 UVW2 18.73     0.09 8.30E-16 6.85E-17
ZTF19aaiqmgl AT2019avd 59121.354 UVW2 18.69     0.09 8.61E-16 7.11E-17
ZTF19aaiqmgl AT2019avd 59122.746 UVW2 18.82     0.08 7.64E-16 5.60E-17
ZTF19aakswrb AT2019bhf 58639.076 V    18.49     0.24 1.48E-16 3.27E-17
ZTF19aakswrb AT2019bhf 58639.011 B    19.39     0.19 1.01E-16 1.77E-17
ZTF19aakswrb AT2019bhf 58639.009 U    19.74     0.13 1.15E-16 1.37E-17
ZTF19aakswrb AT2019bhf 58639.007 UVW1 20.28     0.13 1.26E-16 1.50E-17
ZTF19aakswrb AT2019bhf 58639.077 UVM2 >20.66    ---- 1.09E-16 3.90E-17
ZTF19aakswrb AT2019bhf 58622.620 UVW2 20.72     0.08 1.33E-16 9.74E-18
ZTF19aakswrb AT2019bhf 58639.070 UVW2 20.89     0.17 1.13E-16 1.77E-17
ZTF19aakiwze AT2019cho 58582.756 UVW2 20.90     0.09 1.12E-16 9.28E-18
ZTF19aakiwze AT2019cho 58585.486 UVW2 20.73     0.08 1.31E-16 9.65E-18
ZTF19aapreis AT2019dsg 58620.179 V    16.69     0.09 7.81E-16 6.52E-17
ZTF19aapreis AT2019dsg 58624.084 V    16.79     0.16 7.10E-16 1.05E-16
ZTF19aapreis AT2019dsg 58627.208 V    16.80     0.14 7.04E-16 9.11E-17
ZTF19aapreis AT2019dsg 58630.326 V    16.80     0.14 7.05E-16 9.12E-17
ZTF19aapreis AT2019dsg 58633.523 V    16.66     0.09 8.01E-16 6.69E-17
ZTF19aapreis AT2019dsg 58636.100 V    16.59     0.08 8.56E-16 6.36E-17
ZTF19aapreis AT2019dsg 58639.830 V    16.77     0.09 7.22E-16 6.03E-17
ZTF19aapreis AT2019dsg 58642.408 V    16.74     0.09 7.44E-16 6.21E-17
ZTF19aapreis AT2019dsg 58645.327 V    16.71     0.10 7.65E-16 7.09E-17
ZTF19aapreis AT2019dsg 58648.797 V    16.65     0.12 8.09E-16 8.98E-17
ZTF19aapreis AT2019dsg 58653.580 V    16.76     0.09 7.32E-16 6.11E-17
ZTF19aapreis AT2019dsg 58675.159 V    16.91     0.10 6.33E-16 5.87E-17
ZTF19aapreis AT2019dsg 58680.197 V    16.81     0.09 6.96E-16 5.81E-17
ZTF19aapreis AT2019dsg 58731.935 V    17.02     0.19 5.74E-16 1.01E-16
ZTF19aapreis AT2019dsg 58733.445 V    16.85     0.13 6.71E-16 8.06E-17
ZTF19aapreis AT2019dsg 58761.068 V    17.35     0.19 4.23E-16 7.41E-17
ZTF19aapreis AT2019dsg 58766.049 V    16.97     0.09 6.01E-16 5.02E-17
ZTF19aapreis AT2019dsg 58771.439 V    16.95     0.11 6.13E-16 6.24E-17
ZTF19aapreis AT2019dsg 58776.283 V    16.89     0.15 6.47E-16 8.97E-17
ZTF19aapreis AT2019dsg 58786.496 V    16.81     0.18 6.95E-16 1.15E-16
ZTF19aapreis AT2019dsg 58792.409 V    16.73     0.14 7.53E-16 9.74E-17
ZTF19aapreis AT2019dsg 58620.176 B    17.08     0.06 8.47E-16 4.89E-17
ZTF19aapreis AT2019dsg 58624.081 B    17.08     0.10 8.46E-16 7.92E-17
ZTF19aapreis AT2019dsg 58627.205 B    17.14     0.10 8.01E-16 7.49E-17
ZTF19aapreis AT2019dsg 58630.323 B    17.16     0.09 7.87E-16 6.64E-17
ZTF19aapreis AT2019dsg 58633.521 B    17.29     0.07 6.95E-16 4.66E-17
ZTF19aapreis AT2019dsg 58636.097 B    17.25     0.07 7.22E-16 4.84E-17
ZTF19aapreis AT2019dsg 58639.825 B    17.32     0.07 6.81E-16 4.56E-17
ZTF19aapreis AT2019dsg 58642.403 B    17.35     0.07 6.57E-16 4.40E-17
ZTF19aapreis AT2019dsg 58645.324 B    17.35     0.08 6.58E-16 5.01E-17
ZTF19aapreis AT2019dsg 58648.794 B    17.28     0.10 7.02E-16 6.57E-17
ZTF19aapreis AT2019dsg 58653.578 B    17.42     0.07 6.17E-16 4.14E-17
ZTF19aapreis AT2019dsg 58675.156 B    17.38     0.07 6.43E-16 4.31E-17
ZTF19aapreis AT2019dsg 58680.192 B    17.64     0.08 5.03E-16 3.83E-17
ZTF19aapreis AT2019dsg 58731.933 B    17.57     0.14 5.36E-16 6.94E-17
ZTF19aapreis AT2019dsg 58733.444 B    17.69     0.11 4.81E-16 4.94E-17
ZTF19aapreis AT2019dsg 58761.065 B    17.87     0.15 4.10E-16 5.68E-17
ZTF19aapreis AT2019dsg 58766.048 B    17.83     0.08 4.23E-16 3.22E-17
ZTF19aapreis AT2019dsg 58771.434 B    17.54     0.09 5.52E-16 4.66E-17
ZTF19aapreis AT2019dsg 58776.280 B    17.76     0.14 4.51E-16 5.84E-17
ZTF19aapreis AT2019dsg 58786.493 B    17.60     0.18 5.26E-16 8.73E-17
ZTF19aapreis AT2019dsg 58792.407 B    17.71     0.15 4.71E-16 6.53E-17
ZTF19aapreis AT2019dsg 58620.176 U    17.50     0.06 9.04E-16 4.98E-17
ZTF19aapreis AT2019dsg 58624.081 U    17.65     0.11 7.88E-16 7.95E-17
ZTF19aapreis AT2019dsg 58627.205 U    17.52     0.09 8.88E-16 7.33E-17
ZTF19aapreis AT2019dsg 58630.322 U    17.51     0.09 8.96E-16 7.40E-17
ZTF19aapreis AT2019dsg 58633.521 U    17.64     0.07 7.95E-16 5.11E-17
ZTF19aapreis AT2019dsg 58636.096 U    17.72     0.07 7.39E-16 4.74E-17
ZTF19aapreis AT2019dsg 58639.824 U    17.69     0.06 7.59E-16 4.18E-17
ZTF19aapreis AT2019dsg 58642.402 U    17.76     0.07 7.12E-16 4.57E-17
ZTF19aapreis AT2019dsg 58645.323 U    17.97     0.08 5.87E-16 4.31E-17
ZTF19aapreis AT2019dsg 58648.793 U    17.70     0.09 7.52E-16 6.21E-17
ZTF19aapreis AT2019dsg 58653.577 U    17.88     0.07 6.37E-16 4.09E-17
ZTF19aapreis AT2019dsg 58675.155 U    18.22     0.09 4.66E-16 3.85E-17
ZTF19aapreis AT2019dsg 58680.191 U    18.33     0.09 4.21E-16 3.48E-17
ZTF19aapreis AT2019dsg 58731.933 U    18.50     0.18 3.60E-16 5.95E-17
ZTF19aapreis AT2019dsg 58733.443 U    18.82     0.16 2.68E-16 3.94E-17
ZTF19aapreis AT2019dsg 58761.065 U    18.80     0.20 2.73E-16 5.01E-17
ZTF19aapreis AT2019dsg 58766.047 U    18.68     0.10 3.05E-16 2.80E-17
ZTF19aapreis AT2019dsg 58771.433 U    18.65     0.12 3.14E-16 3.45E-17
ZTF19aapreis AT2019dsg 58776.280 U    18.98     0.20 2.31E-16 4.25E-17
ZTF19aapreis AT2019dsg 58786.493 U    18.98     0.32 2.31E-16 6.79E-17
ZTF19aapreis AT2019dsg 58792.406 U    19.10     0.25 2.07E-16 4.75E-17
ZTF19aapreis AT2019dsg 58620.174 UVW1 17.68     0.06 1.38E-15 7.61E-17
ZTF19aapreis AT2019dsg 58624.080 UVW1 17.72     0.09 1.33E-15 1.10E-16
ZTF19aapreis AT2019dsg 58627.203 UVW1 17.80     0.08 1.24E-15 9.09E-17
ZTF19aapreis AT2019dsg 58630.321 UVW1 17.84     0.08 1.19E-15 8.76E-17
ZTF19aapreis AT2019dsg 58633.520 UVW1 17.84     0.06 1.19E-15 6.57E-17
ZTF19aapreis AT2019dsg 58636.094 UVW1 17.90     0.06 1.13E-15 6.22E-17
ZTF19aapreis AT2019dsg 58639.822 UVW1 17.89     0.06 1.14E-15 6.27E-17
ZTF19aapreis AT2019dsg 58642.399 UVW1 18.00     0.06 1.03E-15 5.67E-17
ZTF19aapreis AT2019dsg 58645.322 UVW1 18.02     0.07 1.01E-15 6.49E-17
ZTF19aapreis AT2019dsg 58648.792 UVW1 17.96     0.08 1.07E-15 7.84E-17
ZTF19aapreis AT2019dsg 58653.576 UVW1 18.23     0.07 8.33E-16 5.35E-17
ZTF19aapreis AT2019dsg 58675.154 UVW1 18.54     0.08 6.26E-16 4.60E-17
ZTF19aapreis AT2019dsg 58680.189 UVW1 18.63     0.08 5.76E-16 4.23E-17
ZTF19aapreis AT2019dsg 58693.604 UVW1 18.82     0.08 4.84E-16 3.55E-17
ZTF19aapreis AT2019dsg 58695.397 UVW1 19.01     0.10 4.06E-16 3.73E-17
ZTF19aapreis AT2019dsg 58699.321 UVW1 19.06     0.09 3.88E-16 3.20E-17
ZTF19aapreis AT2019dsg 58703.448 UVW1 18.95     0.09 4.29E-16 3.54E-17
ZTF19aapreis AT2019dsg 58707.427 UVW1 18.85     0.09 4.71E-16 3.89E-17
ZTF19aapreis AT2019dsg 58712.804 UVW1 19.19     0.09 3.44E-16 2.84E-17
ZTF19aapreis AT2019dsg 58731.932 UVW1 19.31     0.18 3.08E-16 5.09E-17
ZTF19aapreis AT2019dsg 58733.442 UVW1 19.00     0.12 4.10E-16 4.51E-17
ZTF19aapreis AT2019dsg 58761.063 UVW1 19.37     0.16 2.92E-16 4.28E-17
ZTF19aapreis AT2019dsg 58766.046 UVW1 19.56     0.10 2.45E-16 2.25E-17
ZTF19aapreis AT2019dsg 58771.430 UVW1 19.46     0.12 2.68E-16 2.95E-17
ZTF19aapreis AT2019dsg 58776.278 UVW1 19.62     0.18 2.32E-16 3.83E-17
ZTF19aapreis AT2019dsg 58786.492 UVW1 19.48     0.21 2.64E-16 5.08E-17
ZTF19aapreis AT2019dsg 58792.405 UVW1 19.50     0.18 2.59E-16 4.27E-17
ZTF19aapreis AT2019dsg 58620.179 UVM2 17.70     0.05 1.79E-15 8.22E-17
ZTF19aapreis AT2019dsg 58624.084 UVM2 17.73     0.07 1.74E-15 1.12E-16
ZTF19aapreis AT2019dsg 58627.209 UVM2 17.73     0.06 1.74E-15 9.59E-17
ZTF19aapreis AT2019dsg 58630.326 UVM2 17.76     0.06 1.70E-15 9.33E-17
ZTF19aapreis AT2019dsg 58633.523 UVM2 17.81     0.05 1.62E-15 7.43E-17
ZTF19aapreis AT2019dsg 58636.101 UVM2 18.04     0.06 1.31E-15 7.21E-17
ZTF19aapreis AT2019dsg 58639.831 UVM2 18.02     0.05 1.33E-15 6.12E-17
ZTF19aapreis AT2019dsg 58642.409 UVM2 17.98     0.05 1.38E-15 6.35E-17
ZTF19aapreis AT2019dsg 58645.328 UVM2 18.05     0.06 1.30E-15 7.15E-17
ZTF19aapreis AT2019dsg 58648.798 UVM2 18.08     0.07 1.26E-15 8.11E-17
ZTF19aapreis AT2019dsg 58653.580 UVM2 18.25     0.05 1.08E-15 4.95E-17
ZTF19aapreis AT2019dsg 58675.159 UVM2 18.55     0.06 8.19E-16 4.51E-17
ZTF19aapreis AT2019dsg 58680.198 UVM2 18.79     0.07 6.57E-16 4.22E-17
ZTF19aapreis AT2019dsg 58693.600 UVM2 18.92     0.09 5.82E-16 4.81E-17
ZTF19aapreis AT2019dsg 58695.395 UVM2 18.98     0.12 5.51E-16 6.07E-17
ZTF19aapreis AT2019dsg 58699.318 UVM2 19.12     0.10 4.85E-16 4.44E-17
ZTF19aapreis AT2019dsg 58703.446 UVM2 19.10     0.09 4.94E-16 4.07E-17
ZTF19aapreis AT2019dsg 58707.423 UVM2 19.16     0.10 4.67E-16 4.28E-17
ZTF19aapreis AT2019dsg 58712.799 UVM2 19.43     0.11 3.64E-16 3.68E-17
ZTF19aapreis AT2019dsg 58731.936 UVM2 19.56     0.14 3.23E-16 4.15E-17
ZTF19aapreis AT2019dsg 58733.446 UVM2 19.42     0.11 3.68E-16 3.71E-17
ZTF19aapreis AT2019dsg 58761.069 UVM2 19.78     0.13 2.64E-16 3.15E-17
ZTF19aapreis AT2019dsg 58766.050 UVM2 19.96     0.09 2.24E-16 1.85E-17
ZTF19aapreis AT2019dsg 58771.440 UVM2 19.90     0.11 2.36E-16 2.38E-17
ZTF19aapreis AT2019dsg 58776.284 UVM2 20.01     0.15 2.13E-16 2.94E-17
ZTF19aapreis AT2019dsg 58786.496 UVM2 19.89     0.17 2.38E-16 3.72E-17
ZTF19aapreis AT2019dsg 58792.410 UVM2 19.90     0.15 2.36E-16 3.25E-17
ZTF19aapreis AT2019dsg 58620.177 UVW2 17.38     0.04 2.88E-15 1.06E-16
ZTF19aapreis AT2019dsg 58624.082 UVW2 17.47     0.06 2.65E-15 1.46E-16
ZTF19aapreis AT2019dsg 58627.206 UVW2 17.56     0.06 2.44E-15 1.34E-16
ZTF19aapreis AT2019dsg 58630.323 UVW2 17.63     0.06 2.28E-15 1.26E-16
ZTF19aapreis AT2019dsg 58633.522 UVW2 17.58     0.05 2.39E-15 1.10E-16
ZTF19aapreis AT2019dsg 58636.097 UVW2 17.69     0.05 2.16E-15 9.92E-17
ZTF19aapreis AT2019dsg 58639.826 UVW2 17.72     0.05 2.10E-15 9.65E-17
ZTF19aapreis AT2019dsg 58642.404 UVW2 17.77     0.05 2.01E-15 9.21E-17
ZTF19aapreis AT2019dsg 58645.325 UVW2 17.79     0.05 1.97E-15 9.04E-17
ZTF19aapreis AT2019dsg 58648.794 UVW2 17.87     0.06 1.83E-15 1.01E-16
ZTF19aapreis AT2019dsg 58653.578 UVW2 17.96     0.05 1.69E-15 7.73E-17
ZTF19aapreis AT2019dsg 58675.156 UVW2 18.35     0.06 1.18E-15 6.48E-17
ZTF19aapreis AT2019dsg 58680.193 UVW2 18.44     0.06 1.08E-15 5.96E-17
ZTF19aapreis AT2019dsg 58693.596 UVW2 18.58     0.07 9.52E-16 6.12E-17
ZTF19aapreis AT2019dsg 58695.393 UVW2 18.89     0.09 7.16E-16 5.91E-17
ZTF19aapreis AT2019dsg 58699.314 UVW2 18.94     0.08 6.84E-16 5.02E-17
ZTF19aapreis AT2019dsg 58703.444 UVW2 18.80     0.08 7.78E-16 5.71E-17
ZTF19aapreis AT2019dsg 58707.420 UVW2 18.94     0.09 6.84E-16 5.64E-17
ZTF19aapreis AT2019dsg 58712.795 UVW2 19.17     0.09 5.53E-16 4.57E-17
ZTF19aapreis AT2019dsg 58729.279 UVW2 19.35     0.10 4.69E-16 4.30E-17
ZTF19aapreis AT2019dsg 58731.934 UVW2 19.09     0.11 5.95E-16 6.01E-17
ZTF19aapreis AT2019dsg 58733.444 UVW2 19.35     0.10 4.69E-16 4.30E-17
ZTF19aapreis AT2019dsg 58761.066 UVW2 19.59     0.12 3.76E-16 4.14E-17
ZTF19aapreis AT2019dsg 58766.048 UVW2 19.64     0.08 3.59E-16 2.63E-17
ZTF19aapreis AT2019dsg 58771.435 UVW2 19.66     0.09 3.52E-16 2.91E-17
ZTF19aapreis AT2019dsg 58776.281 UVW2 19.74     0.13 3.27E-16 3.90E-17
ZTF19aapreis AT2019dsg 58786.494 UVW2 19.74     0.16 3.27E-16 4.80E-17
ZTF19aapreis AT2019dsg 58792.407 UVW2 19.99     0.16 2.60E-16 3.82E-17
ZTF19aatubsj AT2019fdr 58659.798 V    17.80     0.17 2.81E-16 4.41E-17
ZTF19aatubsj AT2019fdr 58672.154 V    17.84     0.16 2.71E-16 4.01E-17
ZTF19aatubsj AT2019fdr 58678.006 V    17.96     0.21 2.42E-16 4.67E-17
ZTF19aatubsj AT2019fdr 58683.766 V    17.80     0.29 2.80E-16 7.45E-17
ZTF19aatubsj AT2019fdr 58688.413 V    17.98     0.27 2.36E-16 5.86E-17
ZTF19aatubsj AT2019fdr 58693.667 V    17.77     0.14 2.88E-16 3.73E-17
ZTF19aatubsj AT2019fdr 58705.756 V    17.64     0.17 3.25E-16 5.10E-17
ZTF19aatubsj AT2019fdr 58707.280 V    18.01     0.19 2.32E-16 4.06E-17
ZTF19aatubsj AT2019fdr 58712.252 V    17.92     0.19 2.50E-16 4.39E-17
ZTF19aatubsj AT2019fdr 58719.559 V    17.59     0.24 3.40E-16 7.49E-17
ZTF19aatubsj AT2019fdr 58724.207 V    17.77     0.16 2.88E-16 4.25E-17
ZTF19aatubsj AT2019fdr 58729.917 V    >18.30    ---- 1.11E-16 5.90E-17
ZTF19aatubsj AT2019fdr 58734.439 V    17.70     0.15 3.08E-16 4.26E-17
ZTF19aatubsj AT2019fdr 58750.031 V    17.91     0.16 2.54E-16 3.75E-17
ZTF19aatubsj AT2019fdr 58659.792 B    18.19     0.12 3.05E-16 3.41E-17
ZTF19aatubsj AT2019fdr 58672.150 B    18.31     0.11 2.73E-16 2.81E-17
ZTF19aatubsj AT2019fdr 58678.003 B    17.96     0.11 3.76E-16 3.86E-17
ZTF19aatubsj AT2019fdr 58683.764 B    18.09     0.18 3.34E-16 5.54E-17
ZTF19aatubsj AT2019fdr 58688.411 B    18.14     0.17 3.18E-16 5.00E-17
ZTF19aatubsj AT2019fdr 58693.661 B    18.12     0.10 3.25E-16 3.04E-17
ZTF19aatubsj AT2019fdr 58705.751 B    18.00     0.11 3.63E-16 3.73E-17
ZTF19aatubsj AT2019fdr 58707.274 B    18.07     0.10 3.40E-16 3.18E-17
ZTF19aatubsj AT2019fdr 58712.249 B    18.47     0.18 2.36E-16 3.92E-17
ZTF19aatubsj AT2019fdr 58719.557 B    17.92     0.17 3.90E-16 6.12E-17
ZTF19aatubsj AT2019fdr 58724.203 B    18.06     0.13 3.43E-16 4.15E-17
ZTF19aatubsj AT2019fdr 58729.249 B    18.29     0.22 2.78E-16 5.64E-17
ZTF19aatubsj AT2019fdr 58734.433 B    18.07     0.11 3.40E-16 3.50E-17
ZTF19aatubsj AT2019fdr 58750.029 B    18.30     0.13 2.75E-16 3.33E-17
ZTF19aatubsj AT2019fdr 58659.791 U    18.28     0.09 4.41E-16 3.64E-17
ZTF19aatubsj AT2019fdr 58672.150 U    18.45     0.09 3.77E-16 3.11E-17
ZTF19aatubsj AT2019fdr 58678.003 U    18.51     0.11 3.57E-16 3.60E-17
ZTF19aatubsj AT2019fdr 58683.763 U    18.58     0.18 3.34E-16 5.52E-17
ZTF19aatubsj AT2019fdr 58688.410 U    18.43     0.15 3.84E-16 5.28E-17
ZTF19aatubsj AT2019fdr 58693.660 U    18.48     0.09 3.67E-16 3.03E-17
ZTF19aatubsj AT2019fdr 58705.750 U    18.33     0.10 4.21E-16 3.86E-17
ZTF19aatubsj AT2019fdr 58707.272 U    18.36     0.09 4.10E-16 3.38E-17
ZTF19aatubsj AT2019fdr 58712.249 U    18.54     0.13 3.47E-16 4.14E-17
ZTF19aatubsj AT2019fdr 58719.557 U    18.18     0.15 4.83E-16 6.65E-17
ZTF19aatubsj AT2019fdr 58724.203 U    18.38     0.11 4.02E-16 4.06E-17
ZTF19aatubsj AT2019fdr 58729.249 U    18.64     0.13 3.16E-16 3.77E-17
ZTF19aatubsj AT2019fdr 58734.431 U    18.43     0.10 3.84E-16 3.52E-17
ZTF19aatubsj AT2019fdr 58750.029 U    18.67     0.11 3.08E-16 3.11E-17
ZTF19aatubsj AT2019fdr 59007.665 U    19.42     0.12 1.54E-16 1.70E-17
ZTF19aatubsj AT2019fdr 58659.788 UVW1 18.92     0.09 4.41E-16 3.64E-17
ZTF19aatubsj AT2019fdr 58672.148 UVW1 19.05     0.09 3.92E-16 3.23E-17
ZTF19aatubsj AT2019fdr 58678.001 UVW1 19.32     0.11 3.05E-16 3.08E-17
ZTF19aatubsj AT2019fdr 58683.762 UVW1 19.05     0.09 3.92E-16 3.23E-17
ZTF19aatubsj AT2019fdr 58688.409 UVW1 19.03     0.13 3.99E-16 4.76E-17
ZTF19aatubsj AT2019fdr 58693.656 UVW1 18.92     0.08 4.41E-16 3.24E-17
ZTF19aatubsj AT2019fdr 58705.748 UVW1 18.93     0.09 4.37E-16 3.61E-17
ZTF19aatubsj AT2019fdr 58707.269 UVW1 18.99     0.09 4.14E-16 3.42E-17
ZTF19aatubsj AT2019fdr 58712.247 UVW1 19.09     0.10 3.77E-16 3.46E-17
ZTF19aatubsj AT2019fdr 58719.556 UVW1 19.20     0.16 3.41E-16 5.01E-17
ZTF19aatubsj AT2019fdr 58724.201 UVW1 19.31     0.11 3.08E-16 3.11E-17
ZTF19aatubsj AT2019fdr 58729.247 UVW1 19.36     0.12 2.94E-16 3.24E-17
ZTF19aatubsj AT2019fdr 58734.428 UVW1 19.34     0.11 3.00E-16 3.03E-17
ZTF19aatubsj AT2019fdr 58750.027 UVW1 19.37     0.09 2.92E-16 2.41E-17
ZTF19aatubsj AT2019fdr 59007.662 UVW1 20.29     0.14 1.25E-16 1.61E-17
ZTF19aatubsj AT2019fdr 58659.799 UVM2 19.19     0.08 4.54E-16 3.33E-17
ZTF19aatubsj AT2019fdr 58672.154 UVM2 19.44     0.08 3.61E-16 2.65E-17
ZTF19aatubsj AT2019fdr 58678.006 UVM2 19.61     0.09 3.09E-16 2.55E-17
ZTF19aatubsj AT2019fdr 58683.766 UVM2 19.36     0.14 3.88E-16 4.99E-17
ZTF19aatubsj AT2019fdr 58688.414 UVM2 19.42     0.11 3.68E-16 3.71E-17
ZTF19aatubsj AT2019fdr 58693.668 UVM2 19.26     0.08 4.26E-16 3.13E-17
ZTF19aatubsj AT2019fdr 58705.756 UVM2 19.30     0.09 4.10E-16 3.39E-17
ZTF19aatubsj AT2019fdr 58707.281 UVM2 19.36     0.08 3.88E-16 2.85E-17
ZTF19aatubsj AT2019fdr 58712.252 UVM2 19.34     0.09 3.96E-16 3.27E-17
ZTF19aatubsj AT2019fdr 58719.560 UVM2 19.31     0.12 4.07E-16 4.48E-17
ZTF19aatubsj AT2019fdr 58724.207 UVM2 19.53     0.09 3.32E-16 2.74E-17
ZTF19aatubsj AT2019fdr 58729.917 UVM2 19.57     0.12 3.20E-16 3.52E-17
ZTF19aatubsj AT2019fdr 58734.440 UVM2 19.64     0.09 3.00E-16 2.48E-17
ZTF19aatubsj AT2019fdr 58750.032 UVM2 19.77     0.08 2.66E-16 1.95E-17
ZTF19aatubsj AT2019fdr 59007.658 UVM2 20.51     0.14 1.35E-16 1.73E-17
ZTF19aatubsj AT2019fdr 58659.793 UVW2 19.28     0.08 5.00E-16 3.67E-17
ZTF19aatubsj AT2019fdr 58672.151 UVW2 19.69     0.09 3.43E-16 2.83E-17
ZTF19aatubsj AT2019fdr 58678.004 UVW2 19.72     0.10 3.33E-16 3.06E-17
ZTF19aatubsj AT2019fdr 58683.764 UVW2 19.68     0.15 3.46E-16 4.76E-17
ZTF19aatubsj AT2019fdr 58688.411 UVW2 19.50     0.12 4.08E-16 4.49E-17
ZTF19aatubsj AT2019fdr 58693.662 UVW2 19.51     0.08 4.04E-16 2.97E-17
ZTF19aatubsj AT2019fdr 58705.752 UVW2 19.51     0.09 4.04E-16 3.34E-17
ZTF19aatubsj AT2019fdr 58707.275 UVW2 19.49     0.09 4.12E-16 3.40E-17
ZTF19aatubsj AT2019fdr 58712.250 UVW2 19.60     0.09 3.72E-16 3.07E-17
ZTF19aatubsj AT2019fdr 58719.558 UVW2 19.90     0.17 2.82E-16 4.40E-17
ZTF19aatubsj AT2019fdr 58724.204 UVW2 19.58     0.09 3.79E-16 3.13E-17
ZTF19aatubsj AT2019fdr 58729.915 UVW2 19.94     0.16 2.72E-16 3.99E-17
ZTF19aatubsj AT2019fdr 58734.434 UVW2 19.99     0.10 2.60E-16 2.38E-17
ZTF19aatubsj AT2019fdr 58750.029 UVW2 20.06     0.09 2.44E-16 2.01E-17
ZTF19aatubsj AT2019fdr 59007.667 UVW2 20.57     0.10 1.52E-16 1.40E-17
ZTF19abhhjcc AT2019meg 58730.586 V    18.57     0.32 1.38E-16 4.05E-17
ZTF19abhhjcc AT2019meg 58732.312 V    >19.11    ---- 6.37E-17 2.80E-17
ZTF19abhhjcc AT2019meg 58734.302 V    >19.01    ---- 2.58E-17 3.05E-17
ZTF19abhhjcc AT2019meg 58730.582 B    >19.42    ---- 9.12E-17 3.27E-17
ZTF19abhhjcc AT2019meg 58732.308 B    19.05     0.23 1.38E-16 2.92E-17
ZTF19abhhjcc AT2019meg 58734.299 B    >19.37    ---- 5.24E-17 3.41E-17
ZTF19abhhjcc AT2019meg 58730.581 U    19.69     0.29 1.20E-16 3.20E-17
ZTF19abhhjcc AT2019meg 58732.307 U    19.78     0.27 1.11E-16 2.74E-17
ZTF19abhhjcc AT2019meg 58734.298 U    >19.97    ---- 8.88E-17 3.10E-17
ZTF19abhhjcc AT2019meg 58730.579 UVW1 19.59     0.15 2.38E-16 3.28E-17
ZTF19abhhjcc AT2019meg 58732.306 UVW1 19.69     0.13 2.17E-16 2.59E-17
ZTF19abhhjcc AT2019meg 58734.297 UVW1 19.91     0.16 1.77E-16 2.60E-17
ZTF19abhhjcc AT2019meg 58730.587 UVM2 19.43     0.09 3.64E-16 3.01E-17
ZTF19abhhjcc AT2019meg 58732.313 UVM2 19.76     0.09 2.69E-16 2.22E-17
ZTF19abhhjcc AT2019meg 58734.302 UVM2 19.63     0.09 3.03E-16 2.50E-17
ZTF19abhhjcc AT2019meg 58730.583 UVW2 19.58     0.10 3.79E-16 3.48E-17
ZTF19abhhjcc AT2019meg 58732.309 UVW2 19.51     0.09 4.04E-16 3.34E-17
ZTF19abhhjcc AT2019meg 58734.299 UVW2 19.58     0.09 3.79E-16 3.13E-17
ZTF19abhhjcc AT2019meg 58743.262 UVW2 19.80     0.06 3.10E-16 1.70E-17
ZTF19abhhjcc AT2019meg 58748.238 UVW2 19.89     0.06 2.85E-16 1.57E-17
ZTF19abidbya AT2019lwu 58719.122 V    >18.26    ---- 1.71E-16 6.12E-17
ZTF19abidbya AT2019lwu 58728.755 V    >18.71    ---- 5.10E-17 4.03E-17
ZTF19abidbya AT2019lwu 58719.118 B    >19.16    ---- 1.01E-16 4.16E-17
ZTF19abidbya AT2019lwu 58728.751 B    19.33     0.31 1.07E-16 3.04E-17
ZTF19abidbya AT2019lwu 58719.118 U    19.16     0.22 1.96E-16 3.96E-17
ZTF19abidbya AT2019lwu 58728.750 U    19.76     0.25 1.13E-16 2.59E-17
ZTF19abidbya AT2019lwu 58719.116 UVW1 20.41     0.27 1.12E-16 2.77E-17
ZTF19abidbya AT2019lwu 58727.486 UVW1 21.10     0.33 5.93E-17 1.79E-17
ZTF19abidbya AT2019lwu 58728.748 UVW1 20.32     0.19 1.22E-16 2.12E-17
ZTF19abidbya AT2019lwu 58744.423 UVW1 20.87     0.22 7.32E-17 1.48E-17
ZTF19abidbya AT2019lwu 58746.616 UVW1 20.83     0.21 7.60E-17 1.46E-17
ZTF19abidbya AT2019lwu 58719.122 UVM2 20.26     0.16 1.70E-16 2.49E-17
ZTF19abidbya AT2019lwu 58727.483 UVM2 20.97     0.29 8.82E-17 2.35E-17
ZTF19abidbya AT2019lwu 58728.756 UVM2 20.79     0.26 1.04E-16 2.48E-17
ZTF19abidbya AT2019lwu 58744.420 UVM2 21.07     0.23 8.04E-17 1.70E-17
ZTF19abidbya AT2019lwu 58746.612 UVM2 20.81     0.21 1.02E-16 1.97E-17
ZTF19abidbya AT2019lwu 58719.119 UVW2 20.71     0.21 1.34E-16 2.58E-17
ZTF19abidbya AT2019lwu 58727.480 UVW2 21.40     0.31 7.09E-17 2.02E-17
ZTF19abidbya AT2019lwu 58728.752 UVW2 21.65     0.28 5.63E-17 1.45E-17
ZTF19abidbya AT2019lwu 58744.417 UVW2 21.08     0.19 9.52E-17 1.66E-17
ZTF19abidbya AT2019lwu 58746.609 UVW2 21.63     0.28 5.74E-17 1.47E-17
ZTF19abvgxrq AT2019pev 58750.141 V    16.51     0.08 9.18E-16 6.82E-17
ZTF19abvgxrq AT2019pev 58759.835 V    16.81     0.09 6.95E-16 5.80E-17
ZTF19abvgxrq AT2019pev 58762.554 V    16.72     0.09 7.56E-16 6.31E-17
ZTF19abvgxrq AT2019pev 58763.020 V    16.70     0.09 7.74E-16 6.46E-17
ZTF19abvgxrq AT2019pev 58765.015 V    16.61     0.08 8.35E-16 6.20E-17
ZTF19abvgxrq AT2019pev 58768.006 V    16.77     0.09 7.25E-16 6.05E-17
ZTF19abvgxrq AT2019pev 58771.847 V    16.70     0.08 7.70E-16 5.72E-17
ZTF19abvgxrq AT2019pev 58774.775 V    16.82     0.09 6.93E-16 5.79E-17
ZTF19abvgxrq AT2019pev 58777.493 V    16.74     0.10 7.45E-16 6.90E-17
ZTF19abvgxrq AT2019pev 58780.009 V    16.85     0.09 6.74E-16 5.63E-17
ZTF19abvgxrq AT2019pev 58783.075 V    16.72     0.08 7.58E-16 5.63E-17
ZTF19abvgxrq AT2019pev 58786.925 V    16.93     0.09 6.27E-16 5.23E-17
ZTF19abvgxrq AT2019pev 58789.450 V    16.88     0.09 6.51E-16 5.44E-17
ZTF19abvgxrq AT2019pev 58792.044 V    16.79     0.10 7.10E-16 6.58E-17
ZTF19abvgxrq AT2019pev 58793.041 V    16.85     0.10 6.73E-16 6.23E-17
ZTF19abvgxrq AT2019pev 58795.285 V    17.03     0.12 5.72E-16 6.34E-17
ZTF19abvgxrq AT2019pev 58802.794 V    17.02     0.09 5.75E-16 4.80E-17
ZTF19abvgxrq AT2019pev 58804.514 V    16.87     0.10 6.58E-16 6.10E-17
ZTF19abvgxrq AT2019pev 58807.638 V    17.16     0.12 5.04E-16 5.60E-17
ZTF19abvgxrq AT2019pev 58810.032 V    16.93     0.11 6.27E-16 6.39E-17
ZTF19abvgxrq AT2019pev 58813.416 V    17.34     0.23 4.29E-16 9.06E-17
ZTF19abvgxrq AT2019pev 58816.878 V    16.73     0.16 7.53E-16 1.11E-16
ZTF19abvgxrq AT2019pev 58819.921 V    16.83     0.09 6.83E-16 5.70E-17
ZTF19abvgxrq AT2019pev 58822.392 V    17.02     0.10 5.77E-16 5.35E-17
ZTF19abvgxrq AT2019pev 58825.513 V    17.23     0.24 4.72E-16 1.04E-16
ZTF19abvgxrq AT2019pev 58831.408 V    16.93     0.09 6.22E-16 5.19E-17
ZTF19abvgxrq AT2019pev 58834.392 V    16.93     0.14 6.23E-16 8.05E-17
ZTF19abvgxrq AT2019pev 58750.139 B    16.77     0.06 1.12E-15 6.50E-17
ZTF19abvgxrq AT2019pev 58759.833 B    16.96     0.06 9.44E-16 5.46E-17
ZTF19abvgxrq AT2019pev 58762.549 B    16.96     0.06 9.44E-16 5.46E-17
ZTF19abvgxrq AT2019pev 58763.014 B    17.10     0.07 8.31E-16 5.57E-17
ZTF19abvgxrq AT2019pev 58765.012 B    17.08     0.06 8.48E-16 4.90E-17
ZTF19abvgxrq AT2019pev 58768.004 B    17.14     0.06 8.01E-16 4.63E-17
ZTF19abvgxrq AT2019pev 58771.842 B    17.25     0.06 7.26E-16 4.20E-17
ZTF19abvgxrq AT2019pev 58774.773 B    17.26     0.06 7.18E-16 4.15E-17
ZTF19abvgxrq AT2019pev 58777.488 B    17.39     0.08 6.35E-16 4.83E-17
ZTF19abvgxrq AT2019pev 58780.007 B    17.26     0.06 7.17E-16 4.15E-17
ZTF19abvgxrq AT2019pev 58783.073 B    17.34     0.06 6.64E-16 3.84E-17
ZTF19abvgxrq AT2019pev 58786.919 B    17.37     0.07 6.49E-16 4.35E-17
ZTF19abvgxrq AT2019pev 58789.446 B    17.39     0.07 6.38E-16 4.27E-17
ZTF19abvgxrq AT2019pev 58792.042 B    17.36     0.08 6.57E-16 5.00E-17
ZTF19abvgxrq AT2019pev 58793.039 B    17.49     0.08 5.78E-16 4.40E-17
ZTF19abvgxrq AT2019pev 58795.283 B    17.45     0.08 6.03E-16 4.59E-17
ZTF19abvgxrq AT2019pev 58802.788 B    17.37     0.06 6.48E-16 3.74E-17
ZTF19abvgxrq AT2019pev 58804.512 B    17.39     0.08 6.38E-16 4.86E-17
ZTF19abvgxrq AT2019pev 58807.632 B    17.39     0.08 6.35E-16 4.84E-17
ZTF19abvgxrq AT2019pev 58810.030 B    17.38     0.07 6.43E-16 4.31E-17
ZTF19abvgxrq AT2019pev 58813.414 B    17.34     0.13 6.65E-16 8.06E-17
ZTF19abvgxrq AT2019pev 58816.876 B    17.41     0.07 6.24E-16 4.18E-17
ZTF19abvgxrq AT2019pev 58819.916 B    17.37     0.07 6.50E-16 4.35E-17
ZTF19abvgxrq AT2019pev 58822.391 B    17.49     0.07 5.82E-16 3.89E-17
ZTF19abvgxrq AT2019pev 58825.512 B    17.38     0.14 6.41E-16 8.29E-17
ZTF19abvgxrq AT2019pev 58831.402 B    17.44     0.07 6.09E-16 4.08E-17
ZTF19abvgxrq AT2019pev 58834.390 B    17.47     0.11 5.93E-16 6.09E-17
ZTF19abvgxrq AT2019pev 58750.139 U    17.04     0.05 1.38E-15 6.34E-17
ZTF19abvgxrq AT2019pev 58759.832 U    17.22     0.05 1.17E-15 5.37E-17
ZTF19abvgxrq AT2019pev 58762.548 U    17.30     0.06 1.09E-15 5.99E-17
ZTF19abvgxrq AT2019pev 58763.013 U    17.44     0.06 9.56E-16 5.26E-17
ZTF19abvgxrq AT2019pev 58765.012 U    17.43     0.05 9.65E-16 4.42E-17
ZTF19abvgxrq AT2019pev 58768.003 U    17.43     0.06 9.65E-16 5.31E-17
ZTF19abvgxrq AT2019pev 58771.842 U    17.53     0.06 8.80E-16 4.84E-17
ZTF19abvgxrq AT2019pev 58774.773 U    17.63     0.06 8.02E-16 4.42E-17
ZTF19abvgxrq AT2019pev 58777.488 U    17.53     0.07 8.80E-16 5.65E-17
ZTF19abvgxrq AT2019pev 58780.006 U    17.62     0.06 8.10E-16 4.46E-17
ZTF19abvgxrq AT2019pev 58783.072 U    17.65     0.06 7.88E-16 4.34E-17
ZTF19abvgxrq AT2019pev 58786.918 U    17.70     0.06 7.52E-16 4.14E-17
ZTF19abvgxrq AT2019pev 58789.445 U    17.73     0.06 7.32E-16 4.03E-17
ZTF19abvgxrq AT2019pev 58792.042 U    17.81     0.08 6.80E-16 4.99E-17
ZTF19abvgxrq AT2019pev 58793.038 U    17.89     0.08 6.31E-16 4.63E-17
ZTF19abvgxrq AT2019pev 58795.283 U    17.74     0.08 7.25E-16 5.32E-17
ZTF19abvgxrq AT2019pev 58798.472 U    17.70     0.08 7.52E-16 5.52E-17
ZTF19abvgxrq AT2019pev 58802.787 U    17.74     0.06 7.25E-16 3.99E-17
ZTF19abvgxrq AT2019pev 58804.511 U    17.85     0.08 6.55E-16 4.81E-17
ZTF19abvgxrq AT2019pev 58807.631 U    17.95     0.08 5.98E-16 4.39E-17
ZTF19abvgxrq AT2019pev 58810.030 U    17.75     0.06 7.18E-16 3.95E-17
ZTF19abvgxrq AT2019pev 58813.414 U    17.90     0.13 6.26E-16 7.46E-17
ZTF19abvgxrq AT2019pev 58816.876 U    17.92     0.07 6.14E-16 3.94E-17
ZTF19abvgxrq AT2019pev 58819.915 U    17.87     0.07 6.43E-16 4.13E-17
ZTF19abvgxrq AT2019pev 58822.390 U    17.88     0.07 6.37E-16 4.09E-17
ZTF19abvgxrq AT2019pev 58825.511 U    17.83     0.14 6.67E-16 8.57E-17
ZTF19abvgxrq AT2019pev 58829.814 U    17.91     0.05 6.20E-16 2.84E-17
ZTF19abvgxrq AT2019pev 58831.401 U    17.93     0.07 6.09E-16 3.91E-17
ZTF19abvgxrq AT2019pev 58834.390 U    17.85     0.10 6.55E-16 6.01E-17
ZTF19abvgxrq AT2019pev 58837.393 U    17.96     0.05 5.92E-16 2.72E-17
ZTF19abvgxrq AT2019pev 58841.166 U    18.01     0.05 5.65E-16 2.59E-17
ZTF19abvgxrq AT2019pev 58845.424 U    18.00     0.05 5.71E-16 2.62E-17
ZTF19abvgxrq AT2019pev 58849.606 U    17.95     0.05 5.98E-16 2.74E-17
ZTF19abvgxrq AT2019pev 58853.264 U    17.99     0.08 5.76E-16 4.23E-17
ZTF19abvgxrq AT2019pev 58857.781 U    17.98     0.08 5.81E-16 4.27E-17
ZTF19abvgxrq AT2019pev 58861.363 U    17.94     0.05 6.03E-16 2.77E-17
ZTF19abvgxrq AT2019pev 58869.658 U    17.97     0.05 5.87E-16 2.69E-17
ZTF19abvgxrq AT2019pev 58873.379 U    18.00     0.05 5.71E-16 2.62E-17
ZTF19abvgxrq AT2019pev 58877.363 U    17.96     0.05 5.92E-16 2.72E-17
ZTF19abvgxrq AT2019pev 58885.453 U    17.94     0.08 6.03E-16 4.43E-17
ZTF19abvgxrq AT2019pev 58889.308 U    17.92     0.05 6.14E-16 2.82E-17
ZTF19abvgxrq AT2019pev 58893.296 U    17.89     0.07 6.31E-16 4.06E-17
ZTF19abvgxrq AT2019pev 58897.609 U    17.84     0.05 6.61E-16 3.03E-17
ZTF19abvgxrq AT2019pev 58901.332 U    17.86     0.05 6.49E-16 2.98E-17
ZTF19abvgxrq AT2019pev 58905.308 U    17.91     0.06 6.20E-16 3.41E-17
ZTF19abvgxrq AT2019pev 58911.489 U    17.77     0.05 7.05E-16 3.24E-17
ZTF19abvgxrq AT2019pev 58913.016 U    17.86     0.05 6.49E-16 2.98E-17
ZTF19abvgxrq AT2019pev 58750.138 UVW1 17.50     0.06 1.63E-15 8.98E-17
ZTF19abvgxrq AT2019pev 58759.831 UVW1 17.77     0.06 1.27E-15 7.01E-17
ZTF19abvgxrq AT2019pev 58762.546 UVW1 17.81     0.06 1.23E-15 6.75E-17
ZTF19abvgxrq AT2019pev 58763.010 UVW1 17.80     0.06 1.24E-15 6.82E-17
ZTF19abvgxrq AT2019pev 58765.011 UVW1 17.81     0.06 1.23E-15 6.75E-17
ZTF19abvgxrq AT2019pev 58768.002 UVW1 17.91     0.06 1.12E-15 6.16E-17
ZTF19abvgxrq AT2019pev 58771.839 UVW1 17.94     0.06 1.09E-15 5.99E-17
ZTF19abvgxrq AT2019pev 58774.772 UVW1 18.00     0.06 1.03E-15 5.67E-17
ZTF19abvgxrq AT2019pev 58777.486 UVW1 18.11     0.07 9.31E-16 5.98E-17
ZTF19abvgxrq AT2019pev 58780.006 UVW1 18.04     0.06 9.93E-16 5.46E-17
ZTF19abvgxrq AT2019pev 58783.071 UVW1 18.07     0.06 9.66E-16 5.32E-17
ZTF19abvgxrq AT2019pev 58786.915 UVW1 18.12     0.06 9.22E-16 5.08E-17
ZTF19abvgxrq AT2019pev 58789.443 UVW1 18.26     0.07 8.11E-16 5.21E-17
ZTF19abvgxrq AT2019pev 58792.041 UVW1 18.21     0.07 8.49E-16 5.45E-17
ZTF19abvgxrq AT2019pev 58793.037 UVW1 18.27     0.08 8.03E-16 5.89E-17
ZTF19abvgxrq AT2019pev 58795.282 UVW1 18.34     0.08 7.53E-16 5.53E-17
ZTF19abvgxrq AT2019pev 58798.469 UVW1 18.27     0.08 8.03E-16 5.89E-17
ZTF19abvgxrq AT2019pev 58802.784 UVW1 18.23     0.06 8.33E-16 4.59E-17
ZTF19abvgxrq AT2019pev 58804.510 UVW1 18.23     0.07 8.33E-16 5.35E-17
ZTF19abvgxrq AT2019pev 58807.628 UVW1 18.36     0.08 7.39E-16 5.43E-17
ZTF19abvgxrq AT2019pev 58810.029 UVW1 18.30     0.07 7.81E-16 5.02E-17
ZTF19abvgxrq AT2019pev 58813.413 UVW1 18.27     0.10 8.03E-16 7.37E-17
ZTF19abvgxrq AT2019pev 58816.874 UVW1 18.29     0.07 7.88E-16 5.06E-17
ZTF19abvgxrq AT2019pev 58819.912 UVW1 18.27     0.06 8.03E-16 4.42E-17
ZTF19abvgxrq AT2019pev 58822.389 UVW1 18.30     0.07 7.81E-16 5.02E-17
ZTF19abvgxrq AT2019pev 58825.510 UVW1 18.45     0.09 6.80E-16 5.62E-17
ZTF19abvgxrq AT2019pev 58829.812 UVW1 18.44     0.06 6.87E-16 3.78E-17
ZTF19abvgxrq AT2019pev 58831.398 UVW1 18.32     0.06 7.67E-16 4.22E-17
ZTF19abvgxrq AT2019pev 58834.389 UVW1 18.25     0.09 8.18E-16 6.75E-17
ZTF19abvgxrq AT2019pev 58837.391 UVW1 18.45     0.06 6.80E-16 3.75E-17
ZTF19abvgxrq AT2019pev 58841.163 UVW1 18.45     0.06 6.80E-16 3.75E-17
ZTF19abvgxrq AT2019pev 58845.421 UVW1 18.39     0.06 7.19E-16 3.96E-17
ZTF19abvgxrq AT2019pev 58849.603 UVW1 18.42     0.06 7.00E-16 3.85E-17
ZTF19abvgxrq AT2019pev 58853.261 UVW1 18.55     0.09 6.21E-16 5.12E-17
ZTF19abvgxrq AT2019pev 58857.779 UVW1 18.39     0.09 7.19E-16 5.94E-17
ZTF19abvgxrq AT2019pev 58861.360 UVW1 18.37     0.06 7.32E-16 4.03E-17
ZTF19abvgxrq AT2019pev 58869.656 UVW1 18.37     0.06 7.32E-16 4.03E-17
ZTF19abvgxrq AT2019pev 58873.375 UVW1 18.36     0.06 7.39E-16 4.07E-17
ZTF19abvgxrq AT2019pev 58877.360 UVW1 18.41     0.06 7.06E-16 3.89E-17
ZTF19abvgxrq AT2019pev 58885.450 UVW1 18.36     0.07 7.39E-16 4.75E-17
ZTF19abvgxrq AT2019pev 58889.304 UVW1 18.31     0.06 7.74E-16 4.26E-17
ZTF19abvgxrq AT2019pev 58893.293 UVW1 18.30     0.08 7.81E-16 5.73E-17
ZTF19abvgxrq AT2019pev 58897.608 UVW1 18.28     0.06 7.96E-16 4.38E-17
ZTF19abvgxrq AT2019pev 58901.328 UVW1 18.35     0.06 7.46E-16 4.11E-17
ZTF19abvgxrq AT2019pev 58905.304 UVW1 18.25     0.07 8.18E-16 5.25E-17
ZTF19abvgxrq AT2019pev 58911.485 UVW1 18.20     0.06 8.57E-16 4.72E-17
ZTF19abvgxrq AT2019pev 58913.015 UVW1 18.26     0.06 8.11E-16 4.46E-17
ZTF19abvgxrq AT2019pev 58750.141 UVM2 17.55     0.05 2.06E-15 9.44E-17
ZTF19abvgxrq AT2019pev 58755.047 UVM2 17.70     0.04 1.79E-15 6.58E-17
ZTF19abvgxrq AT2019pev 58756.111 UVM2 17.74     0.04 1.73E-15 6.34E-17
ZTF19abvgxrq AT2019pev 58759.835 UVM2 17.86     0.05 1.55E-15 7.09E-17
ZTF19abvgxrq AT2019pev 58762.555 UVM2 17.88     0.05 1.52E-15 6.96E-17
ZTF19abvgxrq AT2019pev 58763.021 UVM2 17.95     0.05 1.42E-15 6.53E-17
ZTF19abvgxrq AT2019pev 58765.015 UVM2 17.93     0.05 1.45E-15 6.65E-17
ZTF19abvgxrq AT2019pev 58768.006 UVM2 18.04     0.05 1.31E-15 6.01E-17
ZTF19abvgxrq AT2019pev 58771.848 UVM2 18.12     0.05 1.22E-15 5.58E-17
ZTF19abvgxrq AT2019pev 58774.775 UVM2 18.24     0.05 1.09E-15 5.00E-17
ZTF19abvgxrq AT2019pev 58777.493 UVM2 18.33     0.06 1.00E-15 5.52E-17
ZTF19abvgxrq AT2019pev 58780.009 UVM2 18.24     0.05 1.09E-15 5.00E-17
ZTF19abvgxrq AT2019pev 58783.076 UVM2 18.34     0.05 9.94E-16 4.56E-17
ZTF19abvgxrq AT2019pev 58786.926 UVM2 18.44     0.06 9.06E-16 4.99E-17
ZTF19abvgxrq AT2019pev 58789.451 UVM2 18.41     0.06 9.32E-16 5.13E-17
ZTF19abvgxrq AT2019pev 58792.044 UVM2 18.45     0.06 8.98E-16 4.94E-17
ZTF19abvgxrq AT2019pev 58793.041 UVM2 18.40     0.06 9.40E-16 5.18E-17
ZTF19abvgxrq AT2019pev 58795.285 UVM2 18.50     0.06 8.58E-16 4.72E-17
ZTF19abvgxrq AT2019pev 58802.795 UVM2 18.44     0.05 9.06E-16 4.16E-17
ZTF19abvgxrq AT2019pev 58804.515 UVM2 18.42     0.06 9.23E-16 5.08E-17
ZTF19abvgxrq AT2019pev 58807.639 UVM2 18.51     0.06 8.50E-16 4.68E-17
ZTF19abvgxrq AT2019pev 58810.032 UVM2 18.37     0.06 9.67E-16 5.32E-17
ZTF19abvgxrq AT2019pev 58813.417 UVM2 18.45     0.09 8.98E-16 7.41E-17
ZTF19abvgxrq AT2019pev 58816.879 UVM2 18.59     0.09 7.89E-16 6.52E-17
ZTF19abvgxrq AT2019pev 58819.922 UVM2 18.51     0.06 8.50E-16 4.68E-17
ZTF19abvgxrq AT2019pev 58822.393 UVM2 18.55     0.06 8.19E-16 4.51E-17
ZTF19abvgxrq AT2019pev 58825.514 UVM2 18.68     0.10 7.27E-16 6.67E-17
ZTF19abvgxrq AT2019pev 58829.809 UVM2 18.50     0.06 8.58E-16 4.72E-17
ZTF19abvgxrq AT2019pev 58831.409 UVM2 18.57     0.06 8.04E-16 4.43E-17
ZTF19abvgxrq AT2019pev 58834.392 UVM2 18.53     0.08 8.34E-16 6.12E-17
ZTF19abvgxrq AT2019pev 58837.388 UVM2 18.59     0.06 7.89E-16 4.35E-17
ZTF19abvgxrq AT2019pev 58841.160 UVM2 18.69     0.06 7.20E-16 3.96E-17
ZTF19abvgxrq AT2019pev 58845.418 UVM2 18.70     0.06 7.13E-16 3.93E-17
ZTF19abvgxrq AT2019pev 58849.599 UVM2 18.65     0.06 7.47E-16 4.11E-17
ZTF19abvgxrq AT2019pev 58853.258 UVM2 18.88     0.10 6.04E-16 5.54E-17
ZTF19abvgxrq AT2019pev 58857.776 UVM2 18.60     0.09 7.82E-16 6.46E-17
ZTF19abvgxrq AT2019pev 58861.355 UVM2 18.54     0.06 8.27E-16 4.55E-17
ZTF19abvgxrq AT2019pev 58869.652 UVM2 18.54     0.06 8.27E-16 4.55E-17
ZTF19abvgxrq AT2019pev 58873.370 UVM2 18.64     0.06 7.54E-16 4.15E-17
ZTF19abvgxrq AT2019pev 58877.354 UVM2 18.60     0.06 7.82E-16 4.31E-17
ZTF19abvgxrq AT2019pev 58885.447 UVM2 18.44     0.07 9.06E-16 5.82E-17
ZTF19abvgxrq AT2019pev 58889.299 UVM2 18.58     0.06 7.97E-16 4.39E-17
ZTF19abvgxrq AT2019pev 58893.288 UVM2 18.53     0.08 8.34E-16 6.12E-17
ZTF19abvgxrq AT2019pev 58897.606 UVM2 18.55     0.06 8.19E-16 4.51E-17
ZTF19abvgxrq AT2019pev 58901.322 UVM2 18.47     0.06 8.82E-16 4.85E-17
ZTF19abvgxrq AT2019pev 58905.300 UVM2 18.54     0.08 8.27E-16 6.07E-17
ZTF19abvgxrq AT2019pev 58911.481 UVM2 18.49     0.06 8.66E-16 4.76E-17
ZTF19abvgxrq AT2019pev 58913.012 UVM2 18.45     0.06 8.98E-16 4.94E-17
ZTF19abvgxrq AT2019pev 58750.140 UVW2 17.52     0.05 2.53E-15 1.16E-16
ZTF19abvgxrq AT2019pev 58759.833 UVW2 17.86     0.05 1.85E-15 8.48E-17
ZTF19abvgxrq AT2019pev 58762.550 UVW2 17.95     0.05 1.70E-15 7.80E-17
ZTF19abvgxrq AT2019pev 58763.015 UVW2 17.94     0.05 1.72E-15 7.88E-17
ZTF19abvgxrq AT2019pev 58765.013 UVW2 17.88     0.05 1.81E-15 8.32E-17
ZTF19abvgxrq AT2019pev 58768.004 UVW2 18.06     0.05 1.54E-15 7.05E-17
ZTF19abvgxrq AT2019pev 58771.843 UVW2 18.09     0.05 1.50E-15 6.86E-17
ZTF19abvgxrq AT2019pev 58774.774 UVW2 18.16     0.05 1.40E-15 6.43E-17
ZTF19abvgxrq AT2019pev 58777.489 UVW2 18.25     0.06 1.29E-15 7.10E-17
ZTF19abvgxrq AT2019pev 58780.007 UVW2 18.17     0.05 1.39E-15 6.37E-17
ZTF19abvgxrq AT2019pev 58783.073 UVW2 18.27     0.05 1.27E-15 5.81E-17
ZTF19abvgxrq AT2019pev 58786.920 UVW2 18.33     0.05 1.20E-15 5.50E-17
ZTF19abvgxrq AT2019pev 58789.447 UVW2 18.34     0.06 1.19E-15 6.54E-17
ZTF19abvgxrq AT2019pev 58792.043 UVW2 18.38     0.06 1.15E-15 6.30E-17
ZTF19abvgxrq AT2019pev 58793.039 UVW2 18.42     0.06 1.10E-15 6.07E-17
ZTF19abvgxrq AT2019pev 58795.283 UVW2 18.53     0.07 9.97E-16 6.40E-17
ZTF19abvgxrq AT2019pev 58802.789 UVW2 18.33     0.05 1.20E-15 5.50E-17
ZTF19abvgxrq AT2019pev 58804.512 UVW2 18.40     0.06 1.12E-15 6.19E-17
ZTF19abvgxrq AT2019pev 58807.633 UVW2 18.52     0.06 1.01E-15 5.54E-17
ZTF19abvgxrq AT2019pev 58810.030 UVW2 18.44     0.06 1.08E-15 5.96E-17
ZTF19abvgxrq AT2019pev 58813.415 UVW2 18.46     0.09 1.06E-15 8.78E-17
ZTF19abvgxrq AT2019pev 58816.876 UVW2 18.49     0.06 1.03E-15 5.70E-17
ZTF19abvgxrq AT2019pev 58819.916 UVW2 18.54     0.06 9.88E-16 5.44E-17
ZTF19abvgxrq AT2019pev 58822.391 UVW2 18.47     0.06 1.05E-15 5.80E-17
ZTF19abvgxrq AT2019pev 58825.512 UVW2 18.40     0.09 1.12E-15 9.28E-17
ZTF19abvgxrq AT2019pev 58829.815 UVW2 18.55     0.05 9.79E-16 4.49E-17
ZTF19abvgxrq AT2019pev 58831.403 UVW2 18.54     0.06 9.88E-16 5.44E-17
ZTF19abvgxrq AT2019pev 58834.390 UVW2 18.40     0.07 1.12E-15 7.22E-17
ZTF19abvgxrq AT2019pev 58837.394 UVW2 18.59     0.05 9.44E-16 4.33E-17
ZTF19abvgxrq AT2019pev 58841.167 UVW2 18.60     0.05 9.35E-16 4.29E-17
ZTF19abvgxrq AT2019pev 58845.425 UVW2 18.59     0.05 9.44E-16 4.33E-17
ZTF19abvgxrq AT2019pev 58849.608 UVW2 18.61     0.05 9.26E-16 4.25E-17
ZTF19abvgxrq AT2019pev 58853.265 UVW2 18.90     0.08 7.09E-16 5.21E-17
ZTF19abvgxrq AT2019pev 58857.782 UVW2 18.49     0.07 1.03E-15 6.64E-17
ZTF19abvgxrq AT2019pev 58861.365 UVW2 18.53     0.05 9.97E-16 4.57E-17
ZTF19abvgxrq AT2019pev 58869.659 UVW2 18.48     0.05 1.04E-15 4.79E-17
ZTF19abvgxrq AT2019pev 58873.381 UVW2 18.52     0.05 1.01E-15 4.62E-17
ZTF19abvgxrq AT2019pev 58877.365 UVW2 18.57     0.05 9.61E-16 4.41E-17
ZTF19abvgxrq AT2019pev 58885.721 UVW2 18.46     0.07 1.06E-15 6.83E-17
ZTF19abvgxrq AT2019pev 58889.310 UVW2 18.53     0.05 9.97E-16 4.57E-17
ZTF19abvgxrq AT2019pev 58893.297 UVW2 18.45     0.06 1.07E-15 5.91E-17
ZTF19abvgxrq AT2019pev 58897.610 UVW2 18.35     0.05 1.18E-15 5.40E-17
ZTF19abvgxrq AT2019pev 58901.334 UVW2 18.45     0.05 1.07E-15 4.92E-17
ZTF19abvgxrq AT2019pev 58905.309 UVW2 18.41     0.06 1.11E-15 6.13E-17
ZTF19abvgxrq AT2019pev 58911.490 UVW2 18.45     0.05 1.07E-15 4.92E-17
ZTF19abvgxrq AT2019pev 58913.017 UVW2 18.40     0.05 1.12E-15 5.16E-17
ZTF19abzrhgq AT2019qiz 58753.063 V    15.69     0.06 1.96E-15 1.11E-16
ZTF19abzrhgq AT2019qiz 58755.392 V    15.76     0.07 1.84E-15 1.20E-16
ZTF19abzrhgq AT2019qiz 58756.439 V    15.53     0.07 2.26E-15 1.48E-16
ZTF19abzrhgq AT2019qiz 58763.215 V    15.35     0.09 2.67E-15 2.23E-16
ZTF19abzrhgq AT2019qiz 58766.078 V    15.31     0.06 2.77E-15 1.57E-16
ZTF19abzrhgq AT2019qiz 58769.328 V    15.46     0.06 2.41E-15 1.37E-16
ZTF19abzrhgq AT2019qiz 58778.552 V    15.63     0.07 2.06E-15 1.34E-16
ZTF19abzrhgq AT2019qiz 58781.685 V    15.50     0.07 2.34E-15 1.52E-16
ZTF19abzrhgq AT2019qiz 58784.606 V    15.58     0.07 2.17E-15 1.42E-16
ZTF19abzrhgq AT2019qiz 58787.066 V    15.65     0.08 2.03E-15 1.51E-16
ZTF19abzrhgq AT2019qiz 58790.643 V    15.71     0.08 1.91E-15 1.42E-16
ZTF19abzrhgq AT2019qiz 58799.816 V    15.81     0.08 1.76E-15 1.31E-16
ZTF19abzrhgq AT2019qiz 58802.928 V    15.95     0.09 1.54E-15 1.29E-16
ZTF19abzrhgq AT2019qiz 58805.260 V    15.86     0.10 1.67E-15 1.55E-16
ZTF19abzrhgq AT2019qiz 58809.104 V    15.92     0.08 1.58E-15 1.17E-16
ZTF19abzrhgq AT2019qiz 58815.349 V    15.99     0.09 1.49E-15 1.24E-16
ZTF19abzrhgq AT2019qiz 58820.983 V    15.87     0.08 1.66E-15 1.23E-16
ZTF19abzrhgq AT2019qiz 58825.844 V    16.11     0.09 1.32E-15 1.11E-16
ZTF19abzrhgq AT2019qiz 58836.848 V    15.86     0.10 1.67E-15 1.54E-16
ZTF19abzrhgq AT2019qiz 58847.955 V    16.12     0.09 1.31E-15 1.10E-16
ZTF19abzrhgq AT2019qiz 58852.587 V    16.02     0.08 1.44E-15 1.07E-16
ZTF19abzrhgq AT2019qiz 58857.117 V    16.13     0.09 1.31E-15 1.09E-16
ZTF19abzrhgq AT2019qiz 58862.354 V    16.09     0.08 1.36E-15 1.01E-16
ZTF19abzrhgq AT2019qiz 58867.941 V    16.06     0.11 1.39E-15 1.42E-16
ZTF19abzrhgq AT2019qiz 58753.059 B    16.07     0.04 2.15E-15 8.86E-17
ZTF19abzrhgq AT2019qiz 58755.389 B    16.10     0.05 2.09E-15 1.03E-16
ZTF19abzrhgq AT2019qiz 58756.436 B    16.11     0.06 2.06E-15 1.19E-16
ZTF19abzrhgq AT2019qiz 58763.213 B    15.52     0.06 3.56E-15 2.06E-16
ZTF19abzrhgq AT2019qiz 58766.074 B    15.52     0.04 3.56E-15 1.47E-16
ZTF19abzrhgq AT2019qiz 58769.324 B    15.63     0.04 3.21E-15 1.33E-16
ZTF19abzrhgq AT2019qiz 58772.787 B    15.81     0.04 2.72E-15 1.12E-16
ZTF19abzrhgq AT2019qiz 58778.548 B    15.93     0.05 2.44E-15 1.21E-16
ZTF19abzrhgq AT2019qiz 58781.681 B    16.01     0.05 2.27E-15 1.13E-16
ZTF19abzrhgq AT2019qiz 58784.603 B    15.98     0.05 2.33E-15 1.15E-16
ZTF19abzrhgq AT2019qiz 58787.063 B    16.17     0.06 1.96E-15 1.13E-16
ZTF19abzrhgq AT2019qiz 58790.640 B    16.21     0.06 1.89E-15 1.09E-16
ZTF19abzrhgq AT2019qiz 58796.034 B    16.35     0.06 1.66E-15 9.59E-17
ZTF19abzrhgq AT2019qiz 58799.813 B    16.40     0.06 1.59E-15 9.18E-17
ZTF19abzrhgq AT2019qiz 58802.925 B    16.42     0.06 1.56E-15 9.01E-17
ZTF19abzrhgq AT2019qiz 58805.257 B    16.65     0.08 1.25E-15 9.56E-17
ZTF19abzrhgq AT2019qiz 58809.101 B    16.53     0.07 1.40E-15 9.39E-17
ZTF19abzrhgq AT2019qiz 58815.346 B    16.62     0.07 1.30E-15 8.68E-17
ZTF19abzrhgq AT2019qiz 58820.980 B    16.65     0.07 1.26E-15 8.44E-17
ZTF19abzrhgq AT2019qiz 58825.841 B    16.64     0.07 1.27E-15 8.53E-17
ZTF19abzrhgq AT2019qiz 58836.846 B    16.83     0.10 1.07E-15 1.00E-16
ZTF19abzrhgq AT2019qiz 58847.952 B    16.82     0.08 1.07E-15 8.18E-17
ZTF19abzrhgq AT2019qiz 58852.583 B    16.80     0.07 1.09E-15 7.33E-17
ZTF19abzrhgq AT2019qiz 58862.350 B    16.92     0.07 9.78E-16 6.55E-17
ZTF19abzrhgq AT2019qiz 58867.939 B    16.93     0.10 9.70E-16 9.07E-17
ZTF19abzrhgq AT2019qiz 58753.058 U    16.61     0.05 2.05E-15 9.42E-17
ZTF19abzrhgq AT2019qiz 58755.388 U    16.47     0.05 2.34E-15 1.07E-16
ZTF19abzrhgq AT2019qiz 58756.436 U    16.30     0.05 2.73E-15 1.25E-16
ZTF19abzrhgq AT2019qiz 58760.625 U    15.89     0.04 3.98E-15 1.46E-16
ZTF19abzrhgq AT2019qiz 58763.213 U    15.68     0.06 4.83E-15 2.66E-16
ZTF19abzrhgq AT2019qiz 58766.073 U    15.81     0.04 4.29E-15 1.57E-16
ZTF19abzrhgq AT2019qiz 58769.324 U    15.87     0.04 4.06E-15 1.49E-16
ZTF19abzrhgq AT2019qiz 58772.787 U    15.96     0.04 3.74E-15 1.37E-16
ZTF19abzrhgq AT2019qiz 58778.548 U    16.18     0.05 3.05E-15 1.40E-16
ZTF19abzrhgq AT2019qiz 58781.681 U    16.46     0.06 2.36E-15 1.30E-16
ZTF19abzrhgq AT2019qiz 58784.602 U    16.50     0.06 2.27E-15 1.25E-16
ZTF19abzrhgq AT2019qiz 58787.063 U    16.52     0.06 2.23E-15 1.23E-16
ZTF19abzrhgq AT2019qiz 58790.640 U    16.73     0.06 1.84E-15 1.01E-16
ZTF19abzrhgq AT2019qiz 58796.033 U    16.71     0.06 1.87E-15 1.03E-16
ZTF19abzrhgq AT2019qiz 58799.813 U    16.89     0.07 1.59E-15 1.02E-16
ZTF19abzrhgq AT2019qiz 58802.924 U    16.96     0.07 1.49E-15 9.55E-17
ZTF19abzrhgq AT2019qiz 58805.257 U    17.09     0.08 1.32E-15 9.68E-17
ZTF19abzrhgq AT2019qiz 58809.100 U    17.22     0.08 1.17E-15 8.59E-17
ZTF19abzrhgq AT2019qiz 58815.345 U    17.36     0.08 1.03E-15 7.55E-17
ZTF19abzrhgq AT2019qiz 58820.980 U    17.31     0.08 1.08E-15 7.91E-17
ZTF19abzrhgq AT2019qiz 58825.840 U    17.46     0.09 9.38E-16 7.75E-17
ZTF19abzrhgq AT2019qiz 58836.845 U    17.65     0.12 7.88E-16 8.67E-17
ZTF19abzrhgq AT2019qiz 58847.951 U    17.92     0.11 6.14E-16 6.20E-17
ZTF19abzrhgq AT2019qiz 58852.582 U    17.87     0.09 6.43E-16 5.31E-17
ZTF19abzrhgq AT2019qiz 58857.113 U    17.95     0.10 5.98E-16 5.48E-17
ZTF19abzrhgq AT2019qiz 58862.349 U    17.90     0.10 6.26E-16 5.74E-17
ZTF19abzrhgq AT2019qiz 58867.280 U    18.13     0.11 5.06E-16 5.11E-17
ZTF19abzrhgq AT2019qiz 58924.171 U    18.32     0.05 4.25E-16 1.95E-17
ZTF19abzrhgq AT2019qiz 58753.055 UVW1 16.98     0.05 2.64E-15 1.21E-16
ZTF19abzrhgq AT2019qiz 58755.386 UVW1 16.83     0.05 3.03E-15 1.39E-16
ZTF19abzrhgq AT2019qiz 58756.434 UVW1 16.63     0.06 3.64E-15 2.00E-16
ZTF19abzrhgq AT2019qiz 58759.756 UVW1 16.19     0.04 5.45E-15 2.00E-16
ZTF19abzrhgq AT2019qiz 58759.769 UVW1 16.13     0.05 5.76E-15 2.64E-16
ZTF19abzrhgq AT2019qiz 58760.638 UVW1 16.10     0.05 5.93E-15 2.72E-16
ZTF19abzrhgq AT2019qiz 58763.212 UVW1 15.96     0.05 6.74E-15 3.09E-16
ZTF19abzrhgq AT2019qiz 58766.072 UVW1 15.97     0.04 6.68E-15 2.45E-16
ZTF19abzrhgq AT2019qiz 58769.322 UVW1 16.10     0.04 5.93E-15 2.17E-16
ZTF19abzrhgq AT2019qiz 58771.189 UVW1 16.23     0.04 5.26E-15 1.93E-16
ZTF19abzrhgq AT2019qiz 58771.202 UVW1 16.22     0.04 5.31E-15 1.95E-16
ZTF19abzrhgq AT2019qiz 58772.785 UVW1 16.29     0.05 4.97E-15 2.28E-16
ZTF19abzrhgq AT2019qiz 58778.546 UVW1 16.64     0.05 3.60E-15 1.65E-16
ZTF19abzrhgq AT2019qiz 58781.679 UVW1 16.91     0.06 2.81E-15 1.55E-16
ZTF19abzrhgq AT2019qiz 58784.601 UVW1 16.94     0.06 2.73E-15 1.50E-16
ZTF19abzrhgq AT2019qiz 58787.061 UVW1 17.12     0.06 2.32E-15 1.28E-16
ZTF19abzrhgq AT2019qiz 58790.638 UVW1 17.23     0.07 2.09E-15 1.34E-16
ZTF19abzrhgq AT2019qiz 58796.031 UVW1 17.38     0.06 1.82E-15 1.00E-16
ZTF19abzrhgq AT2019qiz 58799.811 UVW1 17.49     0.07 1.65E-15 1.06E-16
ZTF19abzrhgq AT2019qiz 58802.923 UVW1 17.65     0.08 1.42E-15 1.04E-16
ZTF19abzrhgq AT2019qiz 58805.256 UVW1 17.87     0.09 1.16E-15 9.59E-17
ZTF19abzrhgq AT2019qiz 58809.099 UVW1 17.90     0.08 1.13E-15 8.29E-17
ZTF19abzrhgq AT2019qiz 58815.344 UVW1 18.05     0.09 9.84E-16 8.12E-17
ZTF19abzrhgq AT2019qiz 58820.978 UVW1 18.29     0.09 7.88E-16 6.51E-17
ZTF19abzrhgq AT2019qiz 58825.839 UVW1 18.30     0.09 7.81E-16 6.45E-17
ZTF19abzrhgq AT2019qiz 58836.844 UVW1 18.70     0.13 5.40E-16 6.45E-17
ZTF19abzrhgq AT2019qiz 58847.949 UVW1 18.76     0.11 5.11E-16 5.16E-17
ZTF19abzrhgq AT2019qiz 58852.580 UVW1 18.85     0.10 4.71E-16 4.32E-17
ZTF19abzrhgq AT2019qiz 58857.111 UVW1 19.09     0.12 3.77E-16 4.15E-17
ZTF19abzrhgq AT2019qiz 58862.347 UVW1 19.09     0.12 3.77E-16 4.15E-17
ZTF19abzrhgq AT2019qiz 58867.279 UVW1 19.29     0.13 3.14E-16 3.74E-17
ZTF19abzrhgq AT2019qiz 58899.464 UVW1 19.33     0.09 3.03E-16 2.50E-17
ZTF19abzrhgq AT2019qiz 58919.532 UVW1 19.52     0.13 2.54E-16 3.03E-17
ZTF19abzrhgq AT2019qiz 58753.064 UVM2 17.07     0.05 3.20E-15 1.47E-16
ZTF19abzrhgq AT2019qiz 58755.393 UVM2 16.95     0.05 3.58E-15 1.64E-16
ZTF19abzrhgq AT2019qiz 58756.440 UVM2 16.68     0.05 4.58E-15 2.10E-16
ZTF19abzrhgq AT2019qiz 58763.215 UVM2 15.98     0.05 8.74E-15 4.01E-16
ZTF19abzrhgq AT2019qiz 58766.078 UVM2 15.98     0.04 8.74E-15 3.21E-16
ZTF19abzrhgq AT2019qiz 58769.329 UVM2 16.15     0.04 7.47E-15 2.74E-16
ZTF19abzrhgq AT2019qiz 58778.552 UVM2 16.79     0.05 4.14E-15 1.90E-16
ZTF19abzrhgq AT2019qiz 58781.685 UVM2 17.21     0.05 2.81E-15 1.29E-16
ZTF19abzrhgq AT2019qiz 58784.607 UVM2 17.13     0.05 3.03E-15 1.39E-16
ZTF19abzrhgq AT2019qiz 58787.067 UVM2 17.28     0.05 2.64E-15 1.21E-16
ZTF19abzrhgq AT2019qiz 58790.644 UVM2 17.47     0.06 2.21E-15 1.22E-16
ZTF19abzrhgq AT2019qiz 58799.817 UVM2 17.71     0.06 1.78E-15 9.77E-17
ZTF19abzrhgq AT2019qiz 58802.928 UVM2 17.77     0.06 1.68E-15 9.25E-17
ZTF19abzrhgq AT2019qiz 58805.260 UVM2 17.92     0.07 1.46E-15 9.40E-17
ZTF19abzrhgq AT2019qiz 58809.105 UVM2 18.14     0.07 1.19E-15 7.67E-17
ZTF19abzrhgq AT2019qiz 58815.350 UVM2 18.41     0.08 9.32E-16 6.84E-17
ZTF19abzrhgq AT2019qiz 58820.984 UVM2 18.51     0.08 8.50E-16 6.24E-17
ZTF19abzrhgq AT2019qiz 58825.844 UVM2 18.91     0.09 5.88E-16 4.85E-17
ZTF19abzrhgq AT2019qiz 58836.848 UVM2 18.95     0.11 5.67E-16 5.72E-17
ZTF19abzrhgq AT2019qiz 58847.955 UVM2 19.27     0.10 4.22E-16 3.87E-17
ZTF19abzrhgq AT2019qiz 58852.588 UVM2 19.44     0.10 3.61E-16 3.31E-17
ZTF19abzrhgq AT2019qiz 58857.117 UVM2 19.50     0.11 3.41E-16 3.45E-17
ZTF19abzrhgq AT2019qiz 58862.354 UVM2 19.55     0.11 3.26E-16 3.29E-17
ZTF19abzrhgq AT2019qiz 58867.941 UVM2 19.87     0.18 2.43E-16 4.01E-17
ZTF19abzrhgq AT2019qiz 58910.347 UVM2 20.14     0.11 1.89E-16 1.91E-17
ZTF19abzrhgq AT2019qiz 58753.059 UVW2 16.93     0.04 4.35E-15 1.60E-16
ZTF19abzrhgq AT2019qiz 58755.389 UVW2 16.84     0.05 4.73E-15 2.17E-16
ZTF19abzrhgq AT2019qiz 58756.437 UVW2 16.62     0.05 5.79E-15 2.66E-16
ZTF19abzrhgq AT2019qiz 58763.213 UVW2 16.00     0.05 1.03E-14 4.70E-16
ZTF19abzrhgq AT2019qiz 58766.075 UVW2 16.18     0.04 8.69E-15 3.19E-16
ZTF19abzrhgq AT2019qiz 58769.325 UVW2 16.44     0.04 6.84E-15 2.51E-16
ZTF19abzrhgq AT2019qiz 58772.788 UVW2 16.65     0.11 5.63E-15 5.69E-16
ZTF19abzrhgq AT2019qiz 58778.549 UVW2 17.10     0.05 3.72E-15 1.71E-16
ZTF19abzrhgq AT2019qiz 58781.682 UVW2 17.68     0.06 2.18E-15 1.20E-16
ZTF19abzrhgq AT2019qiz 58784.603 UVW2 17.44     0.06 2.72E-15 1.50E-16
ZTF19abzrhgq AT2019qiz 58787.064 UVW2 17.66     0.06 2.22E-15 1.22E-16
ZTF19abzrhgq AT2019qiz 58790.641 UVW2 17.83     0.06 1.90E-15 1.05E-16
ZTF19abzrhgq AT2019qiz 58796.034 UVW2 17.92     0.13 1.75E-15 2.09E-16
ZTF19abzrhgq AT2019qiz 58799.814 UVW2 17.97     0.07 1.67E-15 1.07E-16
ZTF19abzrhgq AT2019qiz 58802.925 UVW2 18.08     0.07 1.51E-15 9.69E-17
ZTF19abzrhgq AT2019qiz 58805.258 UVW2 18.25     0.08 1.29E-15 9.47E-17
ZTF19abzrhgq AT2019qiz 58809.101 UVW2 18.33     0.08 1.20E-15 8.80E-17
ZTF19abzrhgq AT2019qiz 58815.347 UVW2 18.41     0.08 1.11E-15 8.17E-17
ZTF19abzrhgq AT2019qiz 58820.981 UVW2 18.81     0.09 7.71E-16 6.36E-17
ZTF19abzrhgq AT2019qiz 58825.841 UVW2 18.90     0.09 7.09E-16 5.86E-17
ZTF19abzrhgq AT2019qiz 58836.846 UVW2 19.30     0.13 4.91E-16 5.85E-17
ZTF19abzrhgq AT2019qiz 58847.952 UVW2 19.40     0.11 4.48E-16 4.52E-17
ZTF19abzrhgq AT2019qiz 58852.584 UVW2 19.41     0.10 4.43E-16 4.07E-17
ZTF19abzrhgq AT2019qiz 58857.114 UVW2 19.69     0.12 3.43E-16 3.77E-17
ZTF19abzrhgq AT2019qiz 58862.350 UVW2 19.73     0.12 3.30E-16 3.64E-17
ZTF19abzrhgq AT2019qiz 58867.939 UVW2 19.88     0.18 2.88E-16 4.75E-17
ZTF19abzrhgq AT2019qiz 58929.625 UVW2 20.17     0.17 2.20E-16 3.43E-17

